Evolution of eccentricities induced by geometrical and quantum fluctuations in proton-nucleus collisions

We compute the azimuthal eccentricities arising from initial stage fluctuations in high energy proton-nucleus collisions at proper times $\tau \geq 0^+$. We consider two sources of fluctuations, namely the geometrical structure of the proton and the fluctuation of color fields carried by both proton and nucleus. Describing these effects with Gaussian models allows us to analytically calculate the one- and two-point correlators of energy density, from which the eccentricities are obtained. We compute the proper time evolution of these quantities by approximating the Glasma dynamics in terms of linearized Yang-Mills equations, which we solve by assuming free field propagation and adopting the dilute-dense limit.

==> anc/PlotN2FullAndNCF/n2FullyMergedFullResultWithTau.txt <==
#//------------------------- 	#//------------------------- 	#//------------------------- 
#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  
#//------------------------- 	#//------------------------- 	#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.5	#Gluon mass (gluonMass) = 0.6	#Gluon mass (gluonMass) = 0.4
#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0	#Proper time (tau) = 0	#Proper time (tau) = 0
#Moment for the angle weighting (Nmoment) = 2	#Moment for the angle weighting (Nmoment) = 2	#Moment for the angle weighting (Nmoment) = 2
#Moment for the radius weighting (PowerOfR) = 2	#Moment for the radius weighting (PowerOfR) = 2	#Moment for the radius weighting (PowerOfR) = 2
#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2
#0.tau*Qs 1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.Numerator 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.Numerator 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.Numerator 4.Denominator 
0 2 0.676532 7168.16 15661.4	2 0.695629 6337.12 13095.9	2 0.647757 8358.31 19920.2
#//------------------------- 	#//------------------------- 	#//------------------------- 
#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  
#//------------------------- 	#//------------------------- 	#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.5	#Gluon mass (gluonMass) = 0.6	#Gluon mass (gluonMass) = 0.4
#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.03333	#Proper time (tau) = 0.03333	#Proper time (tau) = 0.03333
#Moment for the angle weighting (Nmoment) = 2	#Moment for the angle weighting (Nmoment) = 2	#Moment for the angle weighting (Nmoment) = 2
#Moment for the radius weighting (PowerOfR) = 2	#Moment for the radius weighting (PowerOfR) = 2	#Moment for the radius weighting (PowerOfR) = 2
#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2
#0.tau*Qs 1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.Numerator 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.Numerator 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.Numerator 4.Denominator 
0.1 2 0.678129 6466.04 14060.9	2 0.70008 5709.48 11649.3	2 0.645074 7526.12 18086.4
#//------------------------- 	#//------------------------- 	#//------------------------- 
#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  
#//------------------------- 	#//------------------------- 	#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.5	#Gluon mass (gluonMass) = 0.6	#Gluon mass (gluonMass) = 0.4
#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.06666	#Proper time (tau) = 0.06666	#Proper time (tau) = 0.06666
#Moment for the angle weighting (Nmoment) = 2	#Moment for the angle weighting (Nmoment) = 2	#Moment for the angle weighting (Nmoment) = 2
#Moment for the radius weighting (PowerOfR) = 2	#Moment for the radius weighting (PowerOfR) = 2	#Moment for the radius weighting (PowerOfR) = 2
#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2
#0.tau*Qs 1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.Numerator 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.Numerator 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.Numerator 4.Denominator 
0.2 2 0.670025 5483.5 12214.5	2 0.698227 4879.65 10009.1	2 0.629359 6306.4 15921.5
#//------------------------- 	#//------------------------- 	#//------------------------- 
#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  
#//------------------------- 	#//------------------------- 	#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.5	#Gluon mass (gluonMass) = 0.6	#Gluon mass (gluonMass) = 0.4
#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.09999	#Proper time (tau) = 0.09999	#Proper time (tau) = 0.09999
#Moment for the angle weighting (Nmoment) = 2	#Moment for the angle weighting (Nmoment) = 2	#Moment for the angle weighting (Nmoment) = 2
#Moment for the radius weighting (PowerOfR) = 2	#Moment for the radius weighting (PowerOfR) = 2	#Moment for the radius weighting (PowerOfR) = 2
#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2
#0.tau*Qs 1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.Numerator 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.Numerator 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.Numerator 4.Denominator 
0.3 2 0.664557 4554.55 10312.9	2 0.700503 4095.31 8345.79	2 0.637818 5551.09 13645.4
#//------------------------- 	#//------------------------- 	#//------------------------- 
#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  
#//------------------------- 	#//------------------------- 	#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.5	#Gluon mass (gluonMass) = 0.6	#Gluon mass (gluonMass) = 0.4
#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.13333	#Proper time (tau) = 0.13333	#Proper time (tau) = 0.13333
#Moment for the angle weighting (Nmoment) = 2	#Moment for the angle weighting (Nmoment) = 2	#Moment for the angle weighting (Nmoment) = 2
#Moment for the radius weighting (PowerOfR) = 2	#Moment for the radius weighting (PowerOfR) = 2	#Moment for the radius weighting (PowerOfR) = 2
#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2
#0.tau*Qs 1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.Numerator 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.Numerator 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.Numerator 4.Denominator 
0.4 2 0.695323 4190.76 8668.01	2 0.698115 3378.62 6932.42	2 0.637907 4732.08 11628.9
#//------------------------- 	#//------------------------- 	#//------------------------- 
#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  
#//------------------------- 	#//------------------------- 	#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.5	#Gluon mass (gluonMass) = 0.6	#Gluon mass (gluonMass) = 0.4
#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.16666	#Proper time (tau) = 0.16666	#Proper time (tau) = 0.16666
#Moment for the angle weighting (Nmoment) = 2	#Moment for the angle weighting (Nmoment) = 2	#Moment for the angle weighting (Nmoment) = 2
#Moment for the radius weighting (PowerOfR) = 2	#Moment for the radius weighting (PowerOfR) = 2	#Moment for the radius weighting (PowerOfR) = 2
#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2
#0.tau*Qs 1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.Numerator 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.Numerator 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.Numerator 4.Denominator 
0.5 2 0.669461 3264.15 7283.16	2 0.707756 2888.33 5766.06	2 0.633286 3966.03 9889.08
#//------------------------- 	#//------------------------- 	#//------------------------- 
#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  
#//------------------------- 	#//------------------------- 	#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.5	#Gluon mass (gluonMass) = 0.6	#Gluon mass (gluonMass) = 0.4
#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.19999	#Proper time (tau) = 0.19999	#Proper time (tau) = 0.19999
#Moment for the angle weighting (Nmoment) = 2	#Moment for the angle weighting (Nmoment) = 2	#Moment for the angle weighting (Nmoment) = 2
#Moment for the radius weighting (PowerOfR) = 2	#Moment for the radius weighting (PowerOfR) = 2	#Moment for the radius weighting (PowerOfR) = 2
#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2
#0.tau*Qs 1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.Numerator 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.Numerator 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.Numerator 4.Denominator 
0.6 2 0.651342 2602.4 6134.16	2 0.656021 2072.77 4816.33	2 0.638305 3426.79 8410.68
#//------------------------- 	#//------------------------- 	#//------------------------- 
#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  
#//------------------------- 	#//------------------------- 	#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.5	#Gluon mass (gluonMass) = 0.6	#Gluon mass (gluonMass) = 0.4
#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.23333	#Proper time (tau) = 0.23333	#Proper time (tau) = 0.23333
#Moment for the angle weighting (Nmoment) = 2	#Moment for the angle weighting (Nmoment) = 2	#Moment for the angle weighting (Nmoment) = 2
#Moment for the radius weighting (PowerOfR) = 2	#Moment for the radius weighting (PowerOfR) = 2	#Moment for the radius weighting (PowerOfR) = 2
#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2
#0.tau*Qs 1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.Numerator 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.Numerator 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.Numerator 4.Denominator 
0.7 2 0.6525 2199.13 5165.24	2 0.674122 1830.49 4028.01	2 0.622284 2764.45 7138.92
#//------------------------- 	#//------------------------- 	#//------------------------- 
#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  
#//------------------------- 	#//------------------------- 	#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.5	#Gluon mass (gluonMass) = 0.6	#Gluon mass (gluonMass) = 0.4
#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.26666	#Proper time (tau) = 0.26666	#Proper time (tau) = 0.26666
#Moment for the angle weighting (Nmoment) = 2	#Moment for the angle weighting (Nmoment) = 2	#Moment for the angle weighting (Nmoment) = 2
#Moment for the radius weighting (PowerOfR) = 2	#Moment for the radius weighting (PowerOfR) = 2	#Moment for the radius weighting (PowerOfR) = 2
#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2
#0.tau*Qs 1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.Numerator 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.Numerator 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.Numerator 4.Denominator 
0.8 2 0.676235 1991.65 4355.3	2 0.640802 1387.41 3378.75	2 0.649064 2551.53 6056.54
#//------------------------- 	#//------------------------- 	#//------------------------- 
#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  
#//------------------------- 	#//------------------------- 	#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.5	#Gluon mass (gluonMass) = 0.6	#Gluon mass (gluonMass) = 0.4
#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.29999	#Proper time (tau) = 0.29999	#Proper time (tau) = 0.29999
#Moment for the angle weighting (Nmoment) = 2	#Moment for the angle weighting (Nmoment) = 2	#Moment for the angle weighting (Nmoment) = 2
#Moment for the radius weighting (PowerOfR) = 2	#Moment for the radius weighting (PowerOfR) = 2	#Moment for the radius weighting (PowerOfR) = 2
#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2
#0.tau*Qs 1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.Numerator 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.Numerator 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.Numerator 4.Denominator 
0.9 2 0.578762 1235 3686.96	2 0.595309 1009.95 2849.81	2 0.555802 1590.44 5148.47
#//------------------------- 	#//------------------------- 	#//------------------------- 
#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  
#//------------------------- 	#//------------------------- 	#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.5	#Gluon mass (gluonMass) = 0.6	#Gluon mass (gluonMass) = 0.4
#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.33333	#Proper time (tau) = 0.33333	#Proper time (tau) = 0.33333
#Moment for the angle weighting (Nmoment) = 2	#Moment for the angle weighting (Nmoment) = 2	#Moment for the angle weighting (Nmoment) = 2
#Moment for the radius weighting (PowerOfR) = 2	#Moment for the radius weighting (PowerOfR) = 2	#Moment for the radius weighting (PowerOfR) = 2
#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2
#0.tau*Qs 1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.Numerator 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.Numerator 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.Numerator 4.Denominator 
1 2 0.542916 922.533 3129.8	2 0.59026 840.899 2413.56	2 0.492334 1062.19 4382.13


==> anc/PlotN2FullAndNCF/n2FullyMergedNCFResultWithTau.txt <==
#//------------------------- 	#//------------------------- 	#//------------------------- 
#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  
#//------------------------- 	#//------------------------- 	#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.5	#Gluon mass (gluonMass) = 0.6	#Gluon mass (gluonMass) = 0.4
#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0	#Proper time (tau) = 0	#Proper time (tau) = 0
#Moment for the angle weighting (Nmoment) = 2	#Moment for the angle weighting (Nmoment) = 2	#Moment for the angle weighting (Nmoment) = 2
#Moment for the radius weighting (PowerOfR) = 2	#Moment for the radius weighting (PowerOfR) = 2	#Moment for the radius weighting (PowerOfR) = 2
#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2
#0.Tau*Qs 1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 
0 2 0.668756 7004.33 15661.4	2 0.68879 6213.12 13095.9	2 0.636816 8078.31 19920.2
#//------------------------- 	#//------------------------- 	#//------------------------- 
#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  
#//------------------------- 	#//------------------------- 	#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.5	#Gluon mass (gluonMass) = 0.6	#Gluon mass (gluonMass) = 0.4
#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.03333	#Proper time (tau) = 0.03333	#Proper time (tau) = 0.03333
#Moment for the angle weighting (Nmoment) = 2	#Moment for the angle weighting (Nmoment) = 2	#Moment for the angle weighting (Nmoment) = 2
#Moment for the radius weighting (PowerOfR) = 2	#Moment for the radius weighting (PowerOfR) = 2	#Moment for the radius weighting (PowerOfR) = 2
#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2
#0.Tau*Qs 1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 
0.1 2 0.675265 6411.52 14060.9	2 0.699024 5692.26 11649.3	2 0.639451 7395.48 18086.4
#//------------------------- 	#//------------------------- 	#//------------------------- 
#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  
#//------------------------- 	#//------------------------- 	#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.5	#Gluon mass (gluonMass) = 0.6	#Gluon mass (gluonMass) = 0.4
#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.06666	#Proper time (tau) = 0.06666	#Proper time (tau) = 0.06666
#Moment for the angle weighting (Nmoment) = 2	#Moment for the angle weighting (Nmoment) = 2	#Moment for the angle weighting (Nmoment) = 2
#Moment for the radius weighting (PowerOfR) = 2	#Moment for the radius weighting (PowerOfR) = 2	#Moment for the radius weighting (PowerOfR) = 2
#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2
#0.Tau*Qs 1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 
0.2 2 0.673439 5539.53 12214.5	2 0.699358 4895.46 10009.1	2 0.634848 6416.89 15921.5
#//------------------------- 	#//------------------------- 	#//------------------------- 
#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  
#//------------------------- 	#//------------------------- 	#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.5	#Gluon mass (gluonMass) = 0.6	#Gluon mass (gluonMass) = 0.4
#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.09999	#Proper time (tau) = 0.09999	#Proper time (tau) = 0.09999
#Moment for the angle weighting (Nmoment) = 2	#Moment for the angle weighting (Nmoment) = 2	#Moment for the angle weighting (Nmoment) = 2
#Moment for the radius weighting (PowerOfR) = 2	#Moment for the radius weighting (PowerOfR) = 2	#Moment for the radius weighting (PowerOfR) = 2
#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2
#0.Tau*Qs 1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 
0.3 2 0.662679 4528.85 10312.9	2 0.687698 3946.97 8345.79	2 0.626513 5356.06 13645.4
#//------------------------- 	#//------------------------- 	#//------------------------- 
#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  
#//------------------------- 	#//------------------------- 	#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.5	#Gluon mass (gluonMass) = 0.6	#Gluon mass (gluonMass) = 0.4
#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.13333	#Proper time (tau) = 0.13333	#Proper time (tau) = 0.13333
#Moment for the angle weighting (Nmoment) = 2	#Moment for the angle weighting (Nmoment) = 2	#Moment for the angle weighting (Nmoment) = 2
#Moment for the radius weighting (PowerOfR) = 2	#Moment for the radius weighting (PowerOfR) = 2	#Moment for the radius weighting (PowerOfR) = 2
#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2
#0.Tau*Qs 1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 
0.4 2 0.657113 3742.83 8668.01	2 0.682764 3231.67 6932.42	2 0.622884 4511.83 11628.9
#//------------------------- 	#//------------------------- 	#//------------------------- 
#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  
#//------------------------- 	#//------------------------- 	#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.5	#Gluon mass (gluonMass) = 0.6	#Gluon mass (gluonMass) = 0.4
#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.16666	#Proper time (tau) = 0.16666	#Proper time (tau) = 0.16666
#Moment for the angle weighting (Nmoment) = 2	#Moment for the angle weighting (Nmoment) = 2	#Moment for the angle weighting (Nmoment) = 2
#Moment for the radius weighting (PowerOfR) = 2	#Moment for the radius weighting (PowerOfR) = 2	#Moment for the radius weighting (PowerOfR) = 2
#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2
#0.Tau*Qs 1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 
0.5 2 0.647801 3056.35 7283.16	2 0.678561 2654.95 5766.06	2 0.616416 3757.54 9889.08
#//------------------------- 	#//------------------------- 	#//------------------------- 
#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  
#//------------------------- 	#//------------------------- 	#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.5	#Gluon mass (gluonMass) = 0.6	#Gluon mass (gluonMass) = 0.4
#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.19999	#Proper time (tau) = 0.19999	#Proper time (tau) = 0.19999
#Moment for the angle weighting (Nmoment) = 2	#Moment for the angle weighting (Nmoment) = 2	#Moment for the angle weighting (Nmoment) = 2
#Moment for the radius weighting (PowerOfR) = 2	#Moment for the radius weighting (PowerOfR) = 2	#Moment for the radius weighting (PowerOfR) = 2
#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2
#0.Tau*Qs 1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 
0.6 2 0.643706 2541.73 6134.16	2 0.667783 2147.76 4816.33	2 0.61206 3150.78 8410.68
#//------------------------- 	#//------------------------- 	#//------------------------- 
#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  
#//------------------------- 	#//------------------------- 	#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.5	#Gluon mass (gluonMass) = 0.6	#Gluon mass (gluonMass) = 0.4
#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.23333	#Proper time (tau) = 0.23333	#Proper time (tau) = 0.23333
#Moment for the angle weighting (Nmoment) = 2	#Moment for the angle weighting (Nmoment) = 2	#Moment for the angle weighting (Nmoment) = 2
#Moment for the radius weighting (PowerOfR) = 2	#Moment for the radius weighting (PowerOfR) = 2	#Moment for the radius weighting (PowerOfR) = 2
#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2
#0.Tau*Qs 1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 
0.7 2 0.6792 2382.79 5165.24	2 0.711128 2036.98 4028.01	2 0.62202 2762.11 7138.92
#//------------------------- 	#//------------------------- 	#//------------------------- 
#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  
#//------------------------- 	#//------------------------- 	#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.5	#Gluon mass (gluonMass) = 0.6	#Gluon mass (gluonMass) = 0.4
#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.26666	#Proper time (tau) = 0.26666	#Proper time (tau) = 0.26666
#Moment for the angle weighting (Nmoment) = 2	#Moment for the angle weighting (Nmoment) = 2	#Moment for the angle weighting (Nmoment) = 2
#Moment for the radius weighting (PowerOfR) = 2	#Moment for the radius weighting (PowerOfR) = 2	#Moment for the radius weighting (PowerOfR) = 2
#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2
#0.Tau*Qs 1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 
0.8 2 0.676059 1990.61 4355.3	2 0.699021 1650.96 3378.75	2 0.626037 2373.7 6056.54
#//------------------------- 	#//------------------------- 	#//------------------------- 
#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  
#//------------------------- 	#//------------------------- 	#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.5	#Gluon mass (gluonMass) = 0.6	#Gluon mass (gluonMass) = 0.4
#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.29999	#Proper time (tau) = 0.29999	#Proper time (tau) = 0.29999
#Moment for the angle weighting (Nmoment) = 2	#Moment for the angle weighting (Nmoment) = 2	#Moment for the angle weighting (Nmoment) = 2
#Moment for the radius weighting (PowerOfR) = 2	#Moment for the radius weighting (PowerOfR) = 2	#Moment for the radius weighting (PowerOfR) = 2
#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2
#0.Tau*Qs 1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 
0.9 2 0.562073 1164.81 3686.96	2 0.578516 953.775 2849.81	2 0.517722 1379.97 5148.47
#//------------------------- 	#//------------------------- 	#//------------------------- 
#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  
#//------------------------- 	#//------------------------- 	#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.5	#Gluon mass (gluonMass) = 0.6	#Gluon mass (gluonMass) = 0.4
#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.33333	#Proper time (tau) = 0.33333	#Proper time (tau) = 0.33333
#Moment for the angle weighting (Nmoment) = 2	#Moment for the angle weighting (Nmoment) = 2	#Moment for the angle weighting (Nmoment) = 2
#Moment for the radius weighting (PowerOfR) = 2	#Moment for the radius weighting (PowerOfR) = 2	#Moment for the radius weighting (PowerOfR) = 2
#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2
#0.Tau*Qs 1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 
1 2 0.497548 774.796 3129.8	2 0.540009 703.817 2413.56	2 0.431647 816.473 4382.13


==> anc/PlotN2FullAndNCF/plotFullAndNCFn2M.txt <==
reset
reset session

set terminal pdfcairo rounded font "Times-Roman,50" size 25,20
set output 'FullAndNCFn2Mplot.pdf'

set key font "Times-Roman, 50"

set ylabel "{/Symbol e}_{2}\\{2\\}" font "Times-Roman, 50"
set xlabel "{/Symbol t}Q_{s}" font "Times-Roman, 50"

set xtics 0,0.1,1
set ytics 0,0.1,1
set xrange [0:1]
set yrange [0.4:0.8]

set style fill transparent solid 0.5 noborder
set key maxrows 3 bottom left

plot "n2FullyMergedNCFResultWithTau.txt" using 1:7:11 with filledcurves lc rgb "blue" notitle, \
"n2FullyMergedNCFResultWithTau.txt" using 1:3 pt 7 lc rgb "blue" ps 4 title "HS", \
"n2FullyMergedFullResultWithTau.txt" using 1:3 pt 7 lc rgb "red" ps 3 title "Full", \
"n2FullyMergedFullResultWithTau.txt" using 1:7 pt 5 lc rgb "red" ps 3 title "Full +20% m", \
"n2FullyMergedFullResultWithTau.txt" using 1:11 pt 9 lc rgb "red" ps 3 title "Full -20% m"

unset output
unset terminal

reset
reset session

==> anc/PlotN3FullAndNCF/n3FullyMergedFullResultWithTau.txt <==
#//------------------------- 	#//------------------------- 	#//------------------------- 
#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  
#//------------------------- 	#//------------------------- 	#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.5	#Gluon mass (gluonMass) = 0.6	#Gluon mass (gluonMass) = 0.4
#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0	#Proper time (tau) = 0	#Proper time (tau) = 0
#Moment for the angle weighting (Nmoment) = 3	#Moment for the angle weighting (Nmoment) = 3	#Moment for the angle weighting (Nmoment) = 3
#Moment for the radius weighting (PowerOfR) = 3	#Moment for the radius weighting (PowerOfR) = 3	#Moment for the radius weighting (PowerOfR) = 3
#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2
#0.Tau*Qs 1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.Numerator 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.Numerator 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.Numerator 4.Denominator 
0 3 0.526975 53241.7 191722	3 0.546138 45310 151911	3 0.477062 61375.4 269678
#//------------------------- 	#//------------------------- 	#//------------------------- 
#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  
#//------------------------- 	#//------------------------- 	#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.5	#Gluon mass (gluonMass) = 0.6	#Gluon mass (gluonMass) = 0.4
#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.03333	#Proper time (tau) = 0.03333	#Proper time (tau) = 0.03333
#Moment for the angle weighting (Nmoment) = 3	#Moment for the angle weighting (Nmoment) = 3	#Moment for the angle weighting (Nmoment) = 3
#Moment for the radius weighting (PowerOfR) = 3	#Moment for the radius weighting (PowerOfR) = 3	#Moment for the radius weighting (PowerOfR) = 3
#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2
#0.Tau*Qs 1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.Numerator 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.Numerator 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.Numerator 4.Denominator 
0.1 3 0.502079 43764.2 173610	3 0.52961 38155.1 136032	3 0.451616 50518.6 247692
#//------------------------- 	#//------------------------- 	#//------------------------- 
#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  
#//------------------------- 	#//------------------------- 	#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.5	#Gluon mass (gluonMass) = 0.6	#Gluon mass (gluonMass) = 0.4
#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.06666	#Proper time (tau) = 0.06666	#Proper time (tau) = 0.06666
#Moment for the angle weighting (Nmoment) = 3	#Moment for the angle weighting (Nmoment) = 3	#Moment for the angle weighting (Nmoment) = 3
#Moment for the radius weighting (PowerOfR) = 3	#Moment for the radius weighting (PowerOfR) = 3	#Moment for the radius weighting (PowerOfR) = 3
#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2
#0.Tau*Qs 1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.Numerator 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.Numerator 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.Numerator 4.Denominator 
0.2 3 0.487508 36211.6 152364	3 0.513843 31114.6 117843	3 0.432052 41261.8 221043
#//------------------------- 	#//------------------------- 	#//------------------------- 
#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  
#//------------------------- 	#//------------------------- 	#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.5	#Gluon mass (gluonMass) = 0.6	#Gluon mass (gluonMass) = 0.4
#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.09999	#Proper time (tau) = 0.09999	#Proper time (tau) = 0.09999
#Moment for the angle weighting (Nmoment) = 3	#Moment for the angle weighting (Nmoment) = 3	#Moment for the angle weighting (Nmoment) = 3
#Moment for the radius weighting (PowerOfR) = 3	#Moment for the radius weighting (PowerOfR) = 3	#Moment for the radius weighting (PowerOfR) = 3
#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2
#0.Tau*Qs 1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.Numerator 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.Numerator 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.Numerator 4.Denominator 
0.3 3 0.477026 29631.8 130219	3 0.504668 25269.3 99215.9	3 0.424477 34670.6 192421
#//------------------------- 	#//------------------------- 	#//------------------------- 
#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  
#//------------------------- 	#//------------------------- 	#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.5	#Gluon mass (gluonMass) = 0.6	#Gluon mass (gluonMass) = 0.4
#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.13333	#Proper time (tau) = 0.13333	#Proper time (tau) = 0.13333
#Moment for the angle weighting (Nmoment) = 3	#Moment for the angle weighting (Nmoment) = 3	#Moment for the angle weighting (Nmoment) = 3
#Moment for the radius weighting (PowerOfR) = 3	#Moment for the radius weighting (PowerOfR) = 3	#Moment for the radius weighting (PowerOfR) = 3
#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2
#0.Tau*Qs 1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.Numerator 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.Numerator 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.Numerator 4.Denominator 
0.4 3 0.406712 18311.4 110700	3 0.427788 15221.8 83178.1	3 0.341994 19459.1 166374
#//------------------------- 	#//------------------------- 	#//------------------------- 
#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  
#//------------------------- 	#//------------------------- 	#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.5	#Gluon mass (gluonMass) = 0.6	#Gluon mass (gluonMass) = 0.4
#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.16666	#Proper time (tau) = 0.16666	#Proper time (tau) = 0.16666
#Moment for the angle weighting (Nmoment) = 3	#Moment for the angle weighting (Nmoment) = 3	#Moment for the angle weighting (Nmoment) = 3
#Moment for the radius weighting (PowerOfR) = 3	#Moment for the radius weighting (PowerOfR) = 3	#Moment for the radius weighting (PowerOfR) = 3
#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2
#0.Tau*Qs 1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.Numerator 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.Numerator 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.Numerator 4.Denominator 
0.5 3 0.356629 11953.5 93985.2	3 0.398683 11091.9 69783.3	3 0.325528 15187.3 143319
#//------------------------- 	#//------------------------- 	#//------------------------- 
#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  
#//------------------------- 	#//------------------------- 	#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.5	#Gluon mass (gluonMass) = 0.6	#Gluon mass (gluonMass) = 0.4
#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.19999	#Proper time (tau) = 0.19999	#Proper time (tau) = 0.19999
#Moment for the angle weighting (Nmoment) = 3	#Moment for the angle weighting (Nmoment) = 3	#Moment for the angle weighting (Nmoment) = 3
#Moment for the radius weighting (PowerOfR) = 3	#Moment for the radius weighting (PowerOfR) = 3	#Moment for the radius weighting (PowerOfR) = 3
#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2
#0.Tau*Qs 1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.Numerator 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.Numerator 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.Numerator 4.Denominator 
0.6 3 0.312654 7807.83 79873.2	3 0.359288 7581.83 58734	3 0.35567 15588.6 123229
#//------------------------- 	#//------------------------- 	#//------------------------- 
#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  
#//------------------------- 	#//------------------------- 	#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.5	#Gluon mass (gluonMass) = 0.6	#Gluon mass (gluonMass) = 0.4
#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.23333	#Proper time (tau) = 0.23333	#Proper time (tau) = 0.23333
#Moment for the angle weighting (Nmoment) = 3	#Moment for the angle weighting (Nmoment) = 3	#Moment for the angle weighting (Nmoment) = 3
#Moment for the radius weighting (PowerOfR) = 3	#Moment for the radius weighting (PowerOfR) = 3	#Moment for the radius weighting (PowerOfR) = 3
#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2
#0.Tau*Qs 1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.Numerator 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.Numerator 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.Numerator 4.Denominator 
0.7 3 0.311927 6596.24 67793.8	3 0.0908489 408.237 49462.2	3 0.292304 9021.35 105585
#//------------------------- 	#//------------------------- 	#//------------------------- 
#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  
#//------------------------- 	#//------------------------- 	#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.5	#Gluon mass (gluonMass) = 0.6	#Gluon mass (gluonMass) = 0.4
#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.26666	#Proper time (tau) = 0.26666	#Proper time (tau) = 0.26666
#Moment for the angle weighting (Nmoment) = 3	#Moment for the angle weighting (Nmoment) = 3	#Moment for the angle weighting (Nmoment) = 3
#Moment for the radius weighting (PowerOfR) = 3	#Moment for the radius weighting (PowerOfR) = 3	#Moment for the radius weighting (PowerOfR) = 3
#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2
#0.Tau*Qs 1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.Numerator 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.Numerator 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.Numerator 4.Denominator 
0.8 3 0.405608 9469 57556.1	3 0.400606 6698.89 41741.6	3 0.387387 13548.7 90283.6
#//------------------------- 	#//------------------------- 	#//------------------------- 
#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  
#//------------------------- 	#//------------------------- 	#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.5	#Gluon mass (gluonMass) = 0.6	#Gluon mass (gluonMass) = 0.4
#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.29999	#Proper time (tau) = 0.29999	#Proper time (tau) = 0.29999
#Moment for the angle weighting (Nmoment) = 3	#Moment for the angle weighting (Nmoment) = 3	#Moment for the angle weighting (Nmoment) = 3
#Moment for the radius weighting (PowerOfR) = 3	#Moment for the radius weighting (PowerOfR) = 3	#Moment for the radius weighting (PowerOfR) = 3
#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2
#0.Tau*Qs 1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.Numerator 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.Numerator 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.Numerator 4.Denominator 
0.9 3 0.326533 5224.96 49003.8	3 0.21988 1711.23 35394.5	3 0.20397 3213.07 77230.3
#//------------------------- 	#//------------------------- 	#//------------------------- 
#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  
#//------------------------- 	#//------------------------- 	#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.5	#Gluon mass (gluonMass) = 0.6	#Gluon mass (gluonMass) = 0.4
#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.33333	#Proper time (tau) = 0.33333	#Proper time (tau) = 0.33333
#Moment for the angle weighting (Nmoment) = 3	#Moment for the angle weighting (Nmoment) = 3	#Moment for the angle weighting (Nmoment) = 3
#Moment for the radius weighting (PowerOfR) = 3	#Moment for the radius weighting (PowerOfR) = 3	#Moment for the radius weighting (PowerOfR) = 3
#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2
#0.Tau*Qs 1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.Numerator 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.Numerator 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.Numerator 4.Denominator 
1 3 -nan -472.094 41797.4	3 -nan -1965.85 30113.6	3 -nan -5006.7 66062.5


==> anc/PlotN3FullAndNCF/n3FullyMergedNCFResultWithTau.txt <==
#//------------------------- 	#//------------------------- 	#//------------------------- 
#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  
#//------------------------- 	#//------------------------- 	#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.5	#Gluon mass (gluonMass) = 0.6	#Gluon mass (gluonMass) = 0.4
#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0	#Proper time (tau) = 0	#Proper time (tau) = 0
#Moment for the angle weighting (Nmoment) = 3	#Moment for the angle weighting (Nmoment) = 3	#Moment for the angle weighting (Nmoment) = 3
#Moment for the radius weighting (PowerOfR) = 3	#Moment for the radius weighting (PowerOfR) = 3	#Moment for the radius weighting (PowerOfR) = 3
#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2
#0.Tau*Qs 1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 
0 3 0.501424 48203.8 191722	3 0.529217 42545.7 151911	3 0.456542 56209.2 269678
#//------------------------- 	#//------------------------- 	#//------------------------- 
#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  
#//------------------------- 	#//------------------------- 	#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.5	#Gluon mass (gluonMass) = 0.6	#Gluon mass (gluonMass) = 0.4
#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.03333	#Proper time (tau) = 0.03333	#Proper time (tau) = 0.03333
#Moment for the angle weighting (Nmoment) = 3	#Moment for the angle weighting (Nmoment) = 3	#Moment for the angle weighting (Nmoment) = 3
#Moment for the radius weighting (PowerOfR) = 3	#Moment for the radius weighting (PowerOfR) = 3	#Moment for the radius weighting (PowerOfR) = 3
#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2
#0.Tau*Qs 1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 
0.1 3 0.496395 42778.8 173610	3 0.525299 37536.5 136032	3 0.441773 48340.4 247692
#//------------------------- 	#//------------------------- 	#//------------------------- 
#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  
#//------------------------- 	#//------------------------- 	#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.5	#Gluon mass (gluonMass) = 0.6	#Gluon mass (gluonMass) = 0.4
#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.06666	#Proper time (tau) = 0.06666	#Proper time (tau) = 0.06666
#Moment for the angle weighting (Nmoment) = 3	#Moment for the angle weighting (Nmoment) = 3	#Moment for the angle weighting (Nmoment) = 3
#Moment for the radius weighting (PowerOfR) = 3	#Moment for the radius weighting (PowerOfR) = 3	#Moment for the radius weighting (PowerOfR) = 3
#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2
#0.Tau*Qs 1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 
0.2 3 0.484705 35796.3 152364	3 0.519097 31754 117843	3 0.431546 41165.1 221043
#//------------------------- 	#//------------------------- 	#//------------------------- 
#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  
#//------------------------- 	#//------------------------- 	#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.5	#Gluon mass (gluonMass) = 0.6	#Gluon mass (gluonMass) = 0.4
#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.09999	#Proper time (tau) = 0.09999	#Proper time (tau) = 0.09999
#Moment for the angle weighting (Nmoment) = 3	#Moment for the angle weighting (Nmoment) = 3	#Moment for the angle weighting (Nmoment) = 3
#Moment for the radius weighting (PowerOfR) = 3	#Moment for the radius weighting (PowerOfR) = 3	#Moment for the radius weighting (PowerOfR) = 3
#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2
#0.Tau*Qs 1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 
0.3 3 0.476824 29606.7 130219	3 0.509405 25745.9 99215.9	3 0.428465 35325.2 192421
#//------------------------- 	#//------------------------- 	#//------------------------- 
#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  
#//------------------------- 	#//------------------------- 	#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.5	#Gluon mass (gluonMass) = 0.6	#Gluon mass (gluonMass) = 0.4
#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.13333	#Proper time (tau) = 0.13333	#Proper time (tau) = 0.13333
#Moment for the angle weighting (Nmoment) = 3	#Moment for the angle weighting (Nmoment) = 3	#Moment for the angle weighting (Nmoment) = 3
#Moment for the radius weighting (PowerOfR) = 3	#Moment for the radius weighting (PowerOfR) = 3	#Moment for the radius weighting (PowerOfR) = 3
#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2
#0.Tau*Qs 1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 
0.4 3 0.478188 25313.1 110700	3 0.502986 21043.6 83178.1	3 0.422106 29643.5 166374
#//------------------------- 	#//------------------------- 	#//------------------------- 
#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  
#//------------------------- 	#//------------------------- 	#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.5	#Gluon mass (gluonMass) = 0.6	#Gluon mass (gluonMass) = 0.4
#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.16666	#Proper time (tau) = 0.16666	#Proper time (tau) = 0.16666
#Moment for the angle weighting (Nmoment) = 3	#Moment for the angle weighting (Nmoment) = 3	#Moment for the angle weighting (Nmoment) = 3
#Moment for the radius weighting (PowerOfR) = 3	#Moment for the radius weighting (PowerOfR) = 3	#Moment for the radius weighting (PowerOfR) = 3
#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2
#0.Tau*Qs 1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 
0.5 3 0.451106 19125.7 93985.2	3 0.493342 16984.3 69783.3	3 0.410956 24204.4 143319
#//------------------------- 	#//------------------------- 	#//------------------------- 
#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  
#//------------------------- 	#//------------------------- 	#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.5	#Gluon mass (gluonMass) = 0.6	#Gluon mass (gluonMass) = 0.4
#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.19999	#Proper time (tau) = 0.19999	#Proper time (tau) = 0.19999
#Moment for the angle weighting (Nmoment) = 3	#Moment for the angle weighting (Nmoment) = 3	#Moment for the angle weighting (Nmoment) = 3
#Moment for the radius weighting (PowerOfR) = 3	#Moment for the radius weighting (PowerOfR) = 3	#Moment for the radius weighting (PowerOfR) = 3
#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2
#0.Tau*Qs 1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 
0.6 3 0.448023 16032.5 79873.2	3 0.485763 13859.2 58734	3 0.390664 18807 123229
#//------------------------- 	#//------------------------- 	#//------------------------- 
#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  
#//------------------------- 	#//------------------------- 	#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.5	#Gluon mass (gluonMass) = 0.6	#Gluon mass (gluonMass) = 0.4
#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.23333	#Proper time (tau) = 0.23333	#Proper time (tau) = 0.23333
#Moment for the angle weighting (Nmoment) = 3	#Moment for the angle weighting (Nmoment) = 3	#Moment for the angle weighting (Nmoment) = 3
#Moment for the radius weighting (PowerOfR) = 3	#Moment for the radius weighting (PowerOfR) = 3	#Moment for the radius weighting (PowerOfR) = 3
#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2
#0.Tau*Qs 1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 
0.7 3 0.45232 13870.2 67793.8	3 0.49375 12058.3 49462.2	3 0.386241 15751.4 105585
#//------------------------- 	#//------------------------- 	#//------------------------- 
#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  
#//------------------------- 	#//------------------------- 	#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.5	#Gluon mass (gluonMass) = 0.6	#Gluon mass (gluonMass) = 0.4
#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.26666	#Proper time (tau) = 0.26666	#Proper time (tau) = 0.26666
#Moment for the angle weighting (Nmoment) = 3	#Moment for the angle weighting (Nmoment) = 3	#Moment for the angle weighting (Nmoment) = 3
#Moment for the radius weighting (PowerOfR) = 3	#Moment for the radius weighting (PowerOfR) = 3	#Moment for the radius weighting (PowerOfR) = 3
#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2
#0.Tau*Qs 1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 
0.8 3 0.466576 12529.6 57556.1	3 0.494682 10214.6 41741.6	3 0.400941 14513.4 90283.6
#//------------------------- 	#//------------------------- 	#//------------------------- 
#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  
#//------------------------- 	#//------------------------- 	#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.5	#Gluon mass (gluonMass) = 0.6	#Gluon mass (gluonMass) = 0.4
#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.29999	#Proper time (tau) = 0.29999	#Proper time (tau) = 0.29999
#Moment for the angle weighting (Nmoment) = 3	#Moment for the angle weighting (Nmoment) = 3	#Moment for the angle weighting (Nmoment) = 3
#Moment for the radius weighting (PowerOfR) = 3	#Moment for the radius weighting (PowerOfR) = 3	#Moment for the radius weighting (PowerOfR) = 3
#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2
#0.Tau*Qs 1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 
0.9 3 0.389514 7434.93 49003.8	3 0.42258 6320.53 35394.5	3 0.297656 6842.53 77230.3
#//------------------------- 	#//------------------------- 	#//------------------------- 
#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  
#//------------------------- 	#//------------------------- 	#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.5	#Gluon mass (gluonMass) = 0.6	#Gluon mass (gluonMass) = 0.4
#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.33333	#Proper time (tau) = 0.33333	#Proper time (tau) = 0.33333
#Moment for the angle weighting (Nmoment) = 3	#Moment for the angle weighting (Nmoment) = 3	#Moment for the angle weighting (Nmoment) = 3
#Moment for the radius weighting (PowerOfR) = 3	#Moment for the radius weighting (PowerOfR) = 3	#Moment for the radius weighting (PowerOfR) = 3
#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2
#0.Tau*Qs 1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 
1 3 0.29349 3600.27 41797.4	3 0.354739 3789.49 30113.6	3 0.174068 2001.66 66062.5


==> anc/PlotN3FullAndNCF/plotFullAndNCFn3M.txt <==
reset
reset session

set terminal pdfcairo rounded font "Times-Roman,50" size 25,20
set output 'FullAndNCFn3Mplot.pdf'

set key font "Times-Roman, 50"

set ylabel "{/Symbol e}_{3}\\{2\\}" font "Times-Roman, 50"
set xlabel "{/Symbol t}Q_{s}" font "Times-Roman, 50"

set xtics 0,0.1,1
set ytics 0,0.1,1
set xrange [0:1]
set yrange [0:0.6]

set style fill transparent solid 0.5 noborder
set key bottom left

plot "n3FullyMergedNCFResultWithTau.txt" using 1:7:11 with filledcurves lc rgb "blue" notitle, \
"n3FullyMergedNCFResultWithTau.txt" using 1:3 pt 7 lc rgb "blue" ps 4 title "HS", \
"n3FullyMergedFullResultWithTau.txt" using 1:3 pt 7 lc rgb "red" ps 3 title "Full", \
"n3FullyMergedFullResultWithTau.txt" using 1:7 pt 5 lc rgb "red" ps 3 title "Full +20% m", \
"n3FullyMergedFullResultWithTau.txt" using 1:11 pt 9 lc rgb "red" ps 3 title "Full -20% m"

unset output
unset terminal

reset
reset session

==> anc/PlotN4FullAndNCF/n4FullyMergedFullResultWithTau.txt <==
#//------------------------- 	#//------------------------- 	#//------------------------- 
#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  
#//------------------------- 	#//------------------------- 	#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.5	#Gluon mass (gluonMass) = 0.6	#Gluon mass (gluonMass) = 0.4
#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0	#Proper time (tau) = 0	#Proper time (tau) = 0
#Moment for the angle weighting (Nmoment) = 4	#Moment for the angle weighting (Nmoment) = 4	#Moment for the angle weighting (Nmoment) = 4
#Moment for the radius weighting (PowerOfR) = 4	#Moment for the radius weighting (PowerOfR) = 4	#Moment for the radius weighting (PowerOfR) = 4
#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2
#0.Tau*Qs 1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.Numerator 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.Numerator 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.Numerator 4.Denominator 
0 4 0.643432 1.30513e+06 3.15246e+06	4 0.685976 1.08891e+06 2.31407e+06	4 0.556085 1.59645e+06 5.16267e+06
#//------------------------- 	#//------------------------- 	#//------------------------- 
#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  
#//------------------------- 	#//------------------------- 	#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.5	#Gluon mass (gluonMass) = 0.6	#Gluon mass (gluonMass) = 0.4
#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.03333	#Proper time (tau) = 0.03333	#Proper time (tau) = 0.03333
#Moment for the angle weighting (Nmoment) = 4	#Moment for the angle weighting (Nmoment) = 4	#Moment for the angle weighting (Nmoment) = 4
#Moment for the radius weighting (PowerOfR) = 4	#Moment for the radius weighting (PowerOfR) = 4	#Moment for the radius weighting (PowerOfR) = 4
#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2
#0.Tau*Qs 1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.Numerator 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.Numerator 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.Numerator 4.Denominator 
0.1 4 0.645783 1.20215e+06 2.88261e+06	4 0.717925 1.07598e+06 2.08759e+06	4 0.554061 1.47494e+06 4.80463e+06
#//------------------------- 	#//------------------------- 	#//------------------------- 
#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  
#//------------------------- 	#//------------------------- 	#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.5	#Gluon mass (gluonMass) = 0.6	#Gluon mass (gluonMass) = 0.4
#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.06666	#Proper time (tau) = 0.06666	#Proper time (tau) = 0.06666
#Moment for the angle weighting (Nmoment) = 4	#Moment for the angle weighting (Nmoment) = 4	#Moment for the angle weighting (Nmoment) = 4
#Moment for the radius weighting (PowerOfR) = 4	#Moment for the radius weighting (PowerOfR) = 4	#Moment for the radius weighting (PowerOfR) = 4
#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2
#0.Tau*Qs 1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.Numerator 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.Numerator 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.Numerator 4.Denominator 
0.2 4 0.587122 881909 2.55839e+06	4 0.65669 786992 1.82495e+06	4 0.507833 1.12282e+06 4.3538e+06
#//------------------------- 	#//------------------------- 	#//------------------------- 
#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  
#//------------------------- 	#//------------------------- 	#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.5	#Gluon mass (gluonMass) = 0.6	#Gluon mass (gluonMass) = 0.4
#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.09999	#Proper time (tau) = 0.09999	#Proper time (tau) = 0.09999
#Moment for the angle weighting (Nmoment) = 4	#Moment for the angle weighting (Nmoment) = 4	#Moment for the angle weighting (Nmoment) = 4
#Moment for the radius weighting (PowerOfR) = 4	#Moment for the radius weighting (PowerOfR) = 4	#Moment for the radius weighting (PowerOfR) = 4
#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2
#0.Tau*Qs 1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.Numerator 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.Numerator 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.Numerator 4.Denominator 
0.3 4 0.585097 758986 2.21706e+06	4 0.643556 643068 1.55269e+06	4 0.487564 916649 3.85603e+06
#//------------------------- 	#//------------------------- 	#//------------------------- 
#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  
#//------------------------- 	#//------------------------- 	#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.5	#Gluon mass (gluonMass) = 0.6	#Gluon mass (gluonMass) = 0.4
#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.13333	#Proper time (tau) = 0.13333	#Proper time (tau) = 0.13333
#Moment for the angle weighting (Nmoment) = 4	#Moment for the angle weighting (Nmoment) = 4	#Moment for the angle weighting (Nmoment) = 4
#Moment for the radius weighting (PowerOfR) = 4	#Moment for the radius weighting (PowerOfR) = 4	#Moment for the radius weighting (PowerOfR) = 4
#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2
#0.Tau*Qs 1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.Numerator 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.Numerator 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.Numerator 4.Denominator 
0.4 4 0.548106 573287 1.90828e+06	4 0.519676 355106 1.3149e+06	4 0.462955 725877 3.38676e+06
#//------------------------- 	#//------------------------- 	#//------------------------- 
#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  
#//------------------------- 	#//------------------------- 	#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.5	#Gluon mass (gluonMass) = 0.6	#Gluon mass (gluonMass) = 0.4
#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.16666	#Proper time (tau) = 0.16666	#Proper time (tau) = 0.16666
#Moment for the angle weighting (Nmoment) = 4	#Moment for the angle weighting (Nmoment) = 4	#Moment for the angle weighting (Nmoment) = 4
#Moment for the radius weighting (PowerOfR) = 4	#Moment for the radius weighting (PowerOfR) = 4	#Moment for the radius weighting (PowerOfR) = 4
#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2
#0.Tau*Qs 1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.Numerator 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.Numerator 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.Numerator 4.Denominator 
0.5 4 0.356707 208483 1.6385e+06	4 0.421408 197728 1.11343e+06	4 0.262684 204098 2.95783e+06
#//------------------------- 	#//------------------------- 	#//------------------------- 
#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  
#//------------------------- 	#//------------------------- 	#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.5	#Gluon mass (gluonMass) = 0.6	#Gluon mass (gluonMass) = 0.4
#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.19999	#Proper time (tau) = 0.19999	#Proper time (tau) = 0.19999
#Moment for the angle weighting (Nmoment) = 4	#Moment for the angle weighting (Nmoment) = 4	#Moment for the angle weighting (Nmoment) = 4
#Moment for the radius weighting (PowerOfR) = 4	#Moment for the radius weighting (PowerOfR) = 4	#Moment for the radius weighting (PowerOfR) = 4
#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2
#0.Tau*Qs 1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.Numerator 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.Numerator 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.Numerator 4.Denominator 
0.6 4 0.340775 163242 1.40571e+06	4 0.430925 175414 944631	4 0.331821 283228 2.57233e+06
#//------------------------- 	#//------------------------- 	#//------------------------- 
#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  
#//------------------------- 	#//------------------------- 	#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.5	#Gluon mass (gluonMass) = 0.6	#Gluon mass (gluonMass) = 0.4
#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.23333	#Proper time (tau) = 0.23333	#Proper time (tau) = 0.23333
#Moment for the angle weighting (Nmoment) = 4	#Moment for the angle weighting (Nmoment) = 4	#Moment for the angle weighting (Nmoment) = 4
#Moment for the radius weighting (PowerOfR) = 4	#Moment for the radius weighting (PowerOfR) = 4	#Moment for the radius weighting (PowerOfR) = 4
#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2
#0.Tau*Qs 1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.Numerator 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.Numerator 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.Numerator 4.Denominator 
0.7 4 0.221594 59076 1.20308e+06	4 -nan -36411 801255	4 -nan -261819 2.22541e+06
#//------------------------- 	#//------------------------- 	#//------------------------- 
#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  
#//------------------------- 	#//------------------------- 	#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.5	#Gluon mass (gluonMass) = 0.6	#Gluon mass (gluonMass) = 0.4
#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.26666	#Proper time (tau) = 0.26666	#Proper time (tau) = 0.26666
#Moment for the angle weighting (Nmoment) = 4	#Moment for the angle weighting (Nmoment) = 4	#Moment for the angle weighting (Nmoment) = 4
#Moment for the radius weighting (PowerOfR) = 4	#Moment for the radius weighting (PowerOfR) = 4	#Moment for the radius weighting (PowerOfR) = 4
#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2
#0.Tau*Qs 1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.Numerator 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.Numerator 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.Numerator 4.Denominator 
0.8 4 0.397254 162327 1.02862e+06	4 0.569148 220411 680429	4 0.281447 151925 1.91795e+06
#//------------------------- 	#//------------------------- 	#//------------------------- 
#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  
#//------------------------- 	#//------------------------- 	#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.5	#Gluon mass (gluonMass) = 0.6	#Gluon mass (gluonMass) = 0.4
#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.29999	#Proper time (tau) = 0.29999	#Proper time (tau) = 0.29999
#Moment for the angle weighting (Nmoment) = 4	#Moment for the angle weighting (Nmoment) = 4	#Moment for the angle weighting (Nmoment) = 4
#Moment for the radius weighting (PowerOfR) = 4	#Moment for the radius weighting (PowerOfR) = 4	#Moment for the radius weighting (PowerOfR) = 4
#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2
#0.Tau*Qs 1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.Numerator 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.Numerator 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.Numerator 4.Denominator 
0.9 4 0.185016 30144.4 880615	4 0.308072 55039.9 579927	4 -nan -28882.6 1.65036e+06
#//------------------------- 	#//------------------------- 	#//------------------------- 
#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  
#//------------------------- 	#//------------------------- 	#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.5	#Gluon mass (gluonMass) = 0.6	#Gluon mass (gluonMass) = 0.4
#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.33333	#Proper time (tau) = 0.33333	#Proper time (tau) = 0.33333
#Moment for the angle weighting (Nmoment) = 4	#Moment for the angle weighting (Nmoment) = 4	#Moment for the angle weighting (Nmoment) = 4
#Moment for the radius weighting (PowerOfR) = 4	#Moment for the radius weighting (PowerOfR) = 4	#Moment for the radius weighting (PowerOfR) = 4
#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2
#0.Tau*Qs 1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.Numerator 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.Numerator 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.Numerator 4.Denominator 
1 4 -nan -245972 754783	4 -nan -139321 495775	4 -nan -114911 1.41853e+06


==> anc/PlotN4FullAndNCF/n4FullyMergedNCFResultWithTau.txt <==
#//------------------------- 	#//------------------------- 	#//------------------------- 
#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  
#//------------------------- 	#//------------------------- 	#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.5	#Gluon mass (gluonMass) = 0.6	#Gluon mass (gluonMass) = 0.4
#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0	#Proper time (tau) = 0	#Proper time (tau) = 0
#Moment for the angle weighting (Nmoment) = 4	#Moment for the angle weighting (Nmoment) = 4	#Moment for the angle weighting (Nmoment) = 4
#Moment for the radius weighting (PowerOfR) = 4	#Moment for the radius weighting (PowerOfR) = 4	#Moment for the radius weighting (PowerOfR) = 4
#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2
#0.Tau*Qs 1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 
0 4 0.626394 1.23693e+06 3.15246e+06	4 0.685497 1.0874e+06 2.31407e+06	4 0.534127 1.47287e+06 5.16267e+06
#//------------------------- 	#//------------------------- 	#//------------------------- 
#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  
#//------------------------- 	#//------------------------- 	#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.5	#Gluon mass (gluonMass) = 0.6	#Gluon mass (gluonMass) = 0.4
#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.03333	#Proper time (tau) = 0.03333	#Proper time (tau) = 0.03333
#Moment for the angle weighting (Nmoment) = 4	#Moment for the angle weighting (Nmoment) = 4	#Moment for the angle weighting (Nmoment) = 4
#Moment for the radius weighting (PowerOfR) = 4	#Moment for the radius weighting (PowerOfR) = 4	#Moment for the radius weighting (PowerOfR) = 4
#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2
#0.Tau*Qs 1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 
0.1 4 0.615511 1.09209e+06 2.88261e+06	4 0.688787 990412 2.08759e+06	4 0.513479 1.26679e+06 4.80463e+06
#//------------------------- 	#//------------------------- 	#//------------------------- 
#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  
#//------------------------- 	#//------------------------- 	#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.5	#Gluon mass (gluonMass) = 0.6	#Gluon mass (gluonMass) = 0.4
#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.06666	#Proper time (tau) = 0.06666	#Proper time (tau) = 0.06666
#Moment for the angle weighting (Nmoment) = 4	#Moment for the angle weighting (Nmoment) = 4	#Moment for the angle weighting (Nmoment) = 4
#Moment for the radius weighting (PowerOfR) = 4	#Moment for the radius weighting (PowerOfR) = 4	#Moment for the radius weighting (PowerOfR) = 4
#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2
#0.Tau*Qs 1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 
0.2 4 0.61429 965415 2.55839e+06	4 0.681386 847299 1.82495e+06	4 0.511933 1.14102e+06 4.3538e+06
#//------------------------- 	#//------------------------- 	#//------------------------- 
#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  
#//------------------------- 	#//------------------------- 	#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.5	#Gluon mass (gluonMass) = 0.6	#Gluon mass (gluonMass) = 0.4
#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.09999	#Proper time (tau) = 0.09999	#Proper time (tau) = 0.09999
#Moment for the angle weighting (Nmoment) = 4	#Moment for the angle weighting (Nmoment) = 4	#Moment for the angle weighting (Nmoment) = 4
#Moment for the radius weighting (PowerOfR) = 4	#Moment for the radius weighting (PowerOfR) = 4	#Moment for the radius weighting (PowerOfR) = 4
#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2
#0.Tau*Qs 1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 
0.3 4 0.576508 736868 2.21706e+06	4 0.631747 619683 1.55269e+06	4 0.50077 966979 3.85603e+06
#//------------------------- 	#//------------------------- 	#//------------------------- 
#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  
#//------------------------- 	#//------------------------- 	#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.5	#Gluon mass (gluonMass) = 0.6	#Gluon mass (gluonMass) = 0.4
#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.13333	#Proper time (tau) = 0.13333	#Proper time (tau) = 0.13333
#Moment for the angle weighting (Nmoment) = 4	#Moment for the angle weighting (Nmoment) = 4	#Moment for the angle weighting (Nmoment) = 4
#Moment for the radius weighting (PowerOfR) = 4	#Moment for the radius weighting (PowerOfR) = 4	#Moment for the radius weighting (PowerOfR) = 4
#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2
#0.Tau*Qs 1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 
0.4 4 0.588152 660120 1.90828e+06	4 0.651239 557666 1.3149e+06	4 0.490181 813763 3.38676e+06
#//------------------------- 	#//------------------------- 	#//------------------------- 
#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  
#//------------------------- 	#//------------------------- 	#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.5	#Gluon mass (gluonMass) = 0.6	#Gluon mass (gluonMass) = 0.4
#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.16666	#Proper time (tau) = 0.16666	#Proper time (tau) = 0.16666
#Moment for the angle weighting (Nmoment) = 4	#Moment for the angle weighting (Nmoment) = 4	#Moment for the angle weighting (Nmoment) = 4
#Moment for the radius weighting (PowerOfR) = 4	#Moment for the radius weighting (PowerOfR) = 4	#Moment for the radius weighting (PowerOfR) = 4
#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2
#0.Tau*Qs 1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 
0.5 4 0.582699 556333 1.6385e+06	4 0.657383 481173 1.11343e+06	4 0.484603 694616 2.95783e+06
#//------------------------- 	#//------------------------- 	#//------------------------- 
#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  
#//------------------------- 	#//------------------------- 	#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.5	#Gluon mass (gluonMass) = 0.6	#Gluon mass (gluonMass) = 0.4
#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.19999	#Proper time (tau) = 0.19999	#Proper time (tau) = 0.19999
#Moment for the angle weighting (Nmoment) = 4	#Moment for the angle weighting (Nmoment) = 4	#Moment for the angle weighting (Nmoment) = 4
#Moment for the radius weighting (PowerOfR) = 4	#Moment for the radius weighting (PowerOfR) = 4	#Moment for the radius weighting (PowerOfR) = 4
#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2
#0.Tau*Qs 1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 
0.6 4 0.560398 441459 1.40571e+06	4 0.623676 367434 944631	4 0.458372 540460 2.57233e+06
#//------------------------- 	#//------------------------- 	#//------------------------- 
#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  
#//------------------------- 	#//------------------------- 	#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.5	#Gluon mass (gluonMass) = 0.6	#Gluon mass (gluonMass) = 0.4
#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.23333	#Proper time (tau) = 0.23333	#Proper time (tau) = 0.23333
#Moment for the angle weighting (Nmoment) = 4	#Moment for the angle weighting (Nmoment) = 4	#Moment for the angle weighting (Nmoment) = 4
#Moment for the radius weighting (PowerOfR) = 4	#Moment for the radius weighting (PowerOfR) = 4	#Moment for the radius weighting (PowerOfR) = 4
#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2
#0.Tau*Qs 1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 
0.7 4 0.594048 424559 1.20308e+06	4 0.639165 327338 801255	4 0.453286 457251 2.22541e+06
#//------------------------- 	#//------------------------- 	#//------------------------- 
#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  
#//------------------------- 	#//------------------------- 	#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.5	#Gluon mass (gluonMass) = 0.6	#Gluon mass (gluonMass) = 0.4
#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.26666	#Proper time (tau) = 0.26666	#Proper time (tau) = 0.26666
#Moment for the angle weighting (Nmoment) = 4	#Moment for the angle weighting (Nmoment) = 4	#Moment for the angle weighting (Nmoment) = 4
#Moment for the radius weighting (PowerOfR) = 4	#Moment for the radius weighting (PowerOfR) = 4	#Moment for the radius weighting (PowerOfR) = 4
#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2
#0.Tau*Qs 1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 
0.8 4 0.56788 331718 1.02862e+06	4 0.405522 111895 680429	4 0.482082 445737 1.91795e+06
#//------------------------- 	#//------------------------- 	#//------------------------- 
#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  
#//------------------------- 	#//------------------------- 	#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.5	#Gluon mass (gluonMass) = 0.6	#Gluon mass (gluonMass) = 0.4
#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.29999	#Proper time (tau) = 0.29999	#Proper time (tau) = 0.29999
#Moment for the angle weighting (Nmoment) = 4	#Moment for the angle weighting (Nmoment) = 4	#Moment for the angle weighting (Nmoment) = 4
#Moment for the radius weighting (PowerOfR) = 4	#Moment for the radius weighting (PowerOfR) = 4	#Moment for the radius weighting (PowerOfR) = 4
#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2
#0.Tau*Qs 1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 
0.9 4 0.507451 226764 880615	4 0.42019 102392 579927	4 0.403968 269322 1.65036e+06
#//------------------------- 	#//------------------------- 	#//------------------------- 
#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  
#//------------------------- 	#//------------------------- 	#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.5	#Gluon mass (gluonMass) = 0.6	#Gluon mass (gluonMass) = 0.4
#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.33333	#Proper time (tau) = 0.33333	#Proper time (tau) = 0.33333
#Moment for the angle weighting (Nmoment) = 4	#Moment for the angle weighting (Nmoment) = 4	#Moment for the angle weighting (Nmoment) = 4
#Moment for the radius weighting (PowerOfR) = 4	#Moment for the radius weighting (PowerOfR) = 4	#Moment for the radius weighting (PowerOfR) = 4
#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2
#0.Tau*Qs 1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 
1 4 0.223457 37688.5 754783	4 0.373321 69095.5 495775	4 0.323308 148276 1.41853e+06


==> anc/PlotN4FullAndNCF/plotFullAndNCFn4M.txt <==
reset
reset session

set terminal pdfcairo rounded font "Times-Roman,50" size 25,20
set output 'FullAndNCFn4Mplot.pdf'

set key font "Times-Roman, 50"

set ylabel "{/Symbol e}_{4}\\{2\\}" font "Times-Roman, 50"
set xlabel "{/Symbol t}Q_{s}" font "Times-Roman, 50"

set xtics 0,0.1,1
set ytics 0,0.1,1
set xrange [0:1]
set yrange [0.1:0.8]

set style fill transparent solid 0.5 noborder
set key left bottom

plot "n4FullyMergedNCFResultWithTau.txt" using 1:7:11 with filledcurves lc rgb "blue" notitle, \
"n4FullyMergedNCFResultWithTau.txt" using 1:3 pt 7 lc rgb "blue" ps 4 title "HS", \
"n4FullyMergedFullResultWithTau.txt" using 1:3 pt 7 lc rgb "red" ps 3 title "Full", \
"n4FullyMergedFullResultWithTau.txt" using 1:7 pt 5 lc rgb "red" ps 3 title "Full +20% m", \
"n4FullyMergedFullResultWithTau.txt" using 1:11 pt 9 lc rgb "red" ps 3 title "Full -20% m"

unset output
unset terminal

reset
reset session

==> anc/TwoPoint50PercentVarC0/2PSameT05MergedC050PercentVar.txt <==
#//------------------------- 	#//------------------------- 	#//------------------------- 
#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  
#//------------------------- 	#//------------------------- 	#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.075	#Short distance cutoff (C0) = 0.025
#Gluon mass (gluonMass) = 0.5	#Gluon mass (gluonMass) = 0.5	#Gluon mass (gluonMass) = 0.5
#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.16666	#Proper time (tau) = 0.16666	#Proper time (tau) = 0.16666
#Moment for the angle weighting (Nmoment) = 2	#Moment for the angle weighting (Nmoment) = 2	#Moment for the angle weighting (Nmoment) = 2
#Moment for the radius weighting (PowerOfR) = 2	#Moment for the radius weighting (PowerOfR) = 2	#Moment for the radius weighting (PowerOfR) = 2
#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2
#1.|x| 2.DCDC 3.ProtonHotSpotFluc 4.ProtonColorFluc 	#1.|x| 2.DCDC 3.ProtonHotSpotFluc 4.ProtonColorFluc 	#1.|x| 2.DCDC 3.ProtonHotSpotFluc 4.ProtonColorFluc 
0 0.356703 0.141341 0.0409486	0 0.315321 0.123886 0.038148	0 0.406021 0.166987 0.044978
0.05 0.356128 0.141194 0.0409086	0.05 0.315159 0.123723 0.0381272	0.05 0.405995 0.166815 0.0449352
0.1 0.35291 0.140773 0.0407891	0.1 0.314472 0.123337 0.0380236	0.1 0.404523 0.166279 0.0448223
0.15 0.351513 0.140054 0.0405781	0.15 0.313293 0.122641 0.0378424	0.15 0.402662 0.165461 0.0445827
0.2 0.349567 0.139041 0.0403411	0.2 0.311522 0.121784 0.0376221	0.2 0.400562 0.16425 0.0443105
0.25 0.347024 0.137738 0.0400325	0.25 0.309316 0.120599 0.0373462	0.25 0.398201 0.162682 0.0439655
0.3 0.34408 0.136157 0.0396673	0.3 0.306715 0.119222 0.0370003	0.3 0.394866 0.160835 0.0435759
0.35 0.340483 0.134301 0.0392322	0.35 0.303766 0.117622 0.0366071	0.35 0.390902 0.158672 0.0431128
0.4 0.336464 0.132181 0.0387441	0.4 0.300339 0.115798 0.0361502	0.4 0.386016 0.156199 0.0425747
0.45 0.332086 0.129928 0.0381862	0.45 0.296392 0.113793 0.0356405	0.45 0.380986 0.153497 0.0419557
0.5 0.327217 0.12742 0.0375804	0.5 0.291989 0.111628 0.0350768	0.5 0.375436 0.150538 0.0412834
0.55 0.321988 0.124735 0.036966	0.55 0.287436 0.109336 0.0344905	0.55 0.369656 0.147363 0.0405621
0.6 0.31626 0.121897 0.0362505	0.6 0.282346 0.106859 0.033837	0.6 0.363043 0.14401 0.0397998
0.65 0.310125 0.11893 0.0355285	0.65 0.276973 0.104165 0.0331679	0.65 0.356122 0.14048 0.0389849
0.7 0.303689 0.115783 0.0347278	0.7 0.271292 0.101477 0.0324445	0.7 0.348737 0.136845 0.0381609
0.75 0.296517 0.112512 0.0339195	0.75 0.265174 0.0986472 0.031691	0.75 0.341255 0.133052 0.0372611
0.8 0.288999 0.109252 0.0330887	0.8 0.258758 0.0957303 0.030913	0.8 0.333233 0.129286 0.0363363
0.85 0.281788 0.105745 0.0322311	0.85 0.252296 0.0927276 0.030102	0.85 0.324841 0.125096 0.0353854
0.9 0.27426 0.102384 0.0313987	0.9 0.245527 0.0897824 0.0292995	0.9 0.316172 0.121113 0.0344383
0.95 0.266439 0.099034 0.0304873	0.95 0.238564 0.0868463 0.028455	0.95 0.307202 0.117147 0.0334512
1 0.258542 0.0956091 0.0295728	1 0.231467 0.0838779 0.0275917	1 0.297974 0.113204 0.0324344
1.05 0.250393 0.092286 0.0286425	1.05 0.22425 0.0809645 0.0267316	1.05 0.288541 0.1093 0.0313978
1.1 0.242161 0.0890226 0.0277063	1.1 0.216875 0.0780221 0.0258526	1.1 0.278881 0.105347 0.030368
1.15 0.233898 0.0857908 0.0267735	1.15 0.209489 0.07518 0.0249739	1.15 0.269276 0.101557 0.0293298
1.2 0.225504 0.0825445 0.0258296	1.2 0.20202 0.0723571 0.024094	1.2 0.259514 0.0977649 0.028289
1.25 0.217111 0.0794818 0.024887	1.25 0.194541 0.0696855 0.0232234	1.25 0.2498 0.0941632 0.0272461
1.3 0.208712 0.0765591 0.0239575	1.3 0.187027 0.0671187 0.0223532	1.3 0.240031 0.0906733 0.0262191
1.35 0.20032 0.0737261 0.0230279	1.35 0.179541 0.0646604 0.0214857	1.35 0.230263 0.0872942 0.0252079
1.4 0.191978 0.0709157 0.0221131	1.4 0.172078 0.0622014 0.0206343	1.4 0.220617 0.0839995 0.0241968
1.45 0.183578 0.0682735 0.0212063	1.45 0.164694 0.0598684 0.019793	1.45 0.211028 0.0808304 0.0232062
1.5 0.17435 0.0657351 0.0203244	1.5 0.156303 0.0576072 0.0189693	1.5 0.200685 0.077866 0.0222197
1.55 0.16635 0.0632888 0.0194591	1.55 0.149134 0.0554661 0.0181547	1.55 0.191311 0.0749777 0.0212734
1.6 0.158405 0.0609489 0.0186106	1.6 0.142083 0.0534307 0.0173583	1.6 0.182089 0.0722566 0.0203426
1.65 0.150625 0.0587539 0.0177762	1.65 0.135155 0.0514929 0.0165834	1.65 0.173106 0.0696593 0.0194351
1.7 0.143024 0.0566625 0.0169705	1.7 0.128414 0.0496389 0.0158324	1.7 0.164364 0.0671899 0.0185503
1.75 0.135575 0.0546675 0.0161877	1.75 0.121767 0.0478841 0.0151044	1.75 0.155791 0.0648348 0.0176869
1.8 0.128355 0.0536505 0.0154242	1.8 0.115316 0.0465621 0.0143934	1.8 0.147386 0.0628377 0.0168514
1.85 0.12121 0.0518504 0.0146823	1.85 0.109065 0.045092 0.0137058	1.85 0.139234 0.0607216 0.0160467
1.9 0.114409 0.0501461 0.0139685	1.9 0.102953 0.0435971 0.0130378	1.9 0.131358 0.0587132 0.0152699
1.95 0.107836 0.0485025 0.0132781	1.95 0.0970627 0.0420702 0.0124009	1.95 0.123741 0.0567933 0.0145158
2 0.101371 0.0469683 0.0126109	2 0.0913787 0.0407363 0.0117917	2 0.116397 0.0549746 0.0137858
2.05 0.0951858 0.0454954 0.0119709	2.05 0.0859054 0.0394544 0.0111951	2.05 0.109312 0.0532462 0.0130881
2.1 0.089331 0.0440675 0.01136	2.1 0.0806072 0.038253 0.0106252	2.1 0.102506 0.0516095 0.012418
2.15 0.0837081 0.0427364 0.0107756	2.15 0.0755747 0.03708 0.0100775	2.15 0.0959872 0.0499941 0.0117772
2.2 0.0782926 0.0414638 0.0102106	2.2 0.0707327 0.0359727 0.00955624	2.2 0.0897338 0.0484968 0.0111584
2.25 0.0731162 0.0402405 0.00967154	2.25 0.0661012 0.0349092 0.00904996	2.25 0.0837811 0.0470611 0.0105681
2.3 0.068201 0.0390485 0.00915896	2.3 0.0616802 0.0338835 0.0085685	2.3 0.0781037 0.0456746 0.0100044
2.35 0.063514 0.0378953 0.00866477	2.35 0.0574824 0.0328839 0.008108	2.35 0.072724 0.044279 0.00946666
2.4 0.0590792 0.0367861 0.00819344	2.4 0.0534724 0.0319201 0.00766645	2.4 0.0675883 0.0429923 0.00895321
2.45 0.0548489 0.0356935 0.00774113	2.45 0.0496438 0.0309772 0.00724707	2.45 0.0627101 0.0417137 0.00846394
2.5 0.0508519 0.0346392 0.00731345	2.5 0.0460541 0.0300604 0.00684715	2.5 0.0581187 0.0404764 0.00799601
2.55 0.0470689 0.0336059 0.00690526	2.55 0.0426538 0.0291662 0.00646628	2.55 0.0537828 0.0392561 0.00754943
2.6 0.0435277 0.0325732 0.00651731	2.6 0.0394513 0.0282858 0.00610485	2.6 0.0497011 0.0380527 0.00712421
2.65 0.0401961 0.0315552 0.00614911	2.65 0.036449 0.0274225 0.00575904	2.65 0.0458568 0.0368701 0.00672001
2.7 0.0371114 0.0305246 0.00579694	2.7 0.0336192 0.0265234 0.00542995	2.7 0.0422415 0.0357225 0.0063358
2.75 0.0341583 0.0295331 0.00546307	2.75 0.0309635 0.0256765 0.00511739	2.75 0.03886 0.0345529 0.00597056
2.8 0.0313941 0.0285531 0.00514613	2.8 0.0284772 0.0248309 0.00482065	2.8 0.0356978 0.0334015 0.00562399
2.85 0.0288176 0.0275757 0.00484782	2.85 0.0261509 0.024002 0.00454027	2.85 0.0327492 0.0322573 0.00529527
2.9 0.0264164 0.0266212 0.00456216	2.9 0.0239842 0.0231794 0.00427233	2.9 0.029996 0.0311207 0.00498341
2.95 0.0241781 0.0256566 0.00429048	2.95 0.0219677 0.0223545 0.00401801	2.95 0.0274367 0.0299793 0.00468346
3 0.022105 0.0247199 0.00403349	3 0.0200929 0.0215369 0.0037771	3 0.0250682 0.0288623 0.00440307
3.05 0.0201775 0.023788 0.00378931	3.05 0.0183479 0.0207357 0.00354935	3.05 0.0228629 0.0277586 0.00413671
3.1 0.0183877 0.0228618 0.00355936	3.1 0.016734 0.0199371 0.00333379	3.1 0.0208226 0.0266777 0.00388492
3.15 0.0167333 0.0219472 0.00334053	3.15 0.0152409 0.0191495 0.00312879	3.15 0.01894 0.0256049 0.00364616
3.2 0.015217 0.0210518 0.00313422	3.2 0.0138584 0.0183774 0.00293501	3.2 0.0172039 0.0245423 0.00342039
3.25 0.0138141 0.0201483 0.00293872	3.25 0.0125891 0.0176013 0.00275233	3.25 0.0156027 0.023499 0.00320599
3.3 0.0125244 0.0192789 0.00275428	3.3 0.0114204 0.0168449 0.00257993	3.3 0.0141315 0.0224695 0.00300407
3.35 0.0113403 0.0184149 0.00257886	3.35 0.0103481 0.016105 0.00241615	3.35 0.0127796 0.0214599 0.00281287
3.4 0.0102514 0.0175636 0.00241294	3.4 0.00936228 0.0153725 0.00226027	3.4 0.0115452 0.0204653 0.00263024
3.45 0.00925555 0.0167735 0.00225575	3.45 0.00845834 0.0146676 0.00211421	3.45 0.0104143 0.0194773 0.00245959
3.5 0.00834627 0.0159539 0.00210792	3.5 0.00763234 0.0139639 0.00197626	3.5 0.00938325 0.018522 0.00229837
3.55 0.0075177 0.0151587 0.0019694	3.55 0.00687885 0.0132772 0.00184637	3.55 0.00844167 0.0175876 0.0021466
3.6 0.00676315 0.0143858 0.001838	3.6 0.00619154 0.0125943 0.00172342	3.6 0.00758811 0.016687 0.00200309
3.65 0.00607473 0.0136349 0.00171445	3.65 0.00556545 0.0119446 0.00160796	3.65 0.00681069 0.0158114 0.00186732
3.7 0.00545019 0.0129063 0.00159734	3.7 0.00499602 0.0113121 0.00149928	3.7 0.00610245 0.0149462 0.00174033
3.75 0.00488475 0.0121952 0.00148752	3.75 0.00447946 0.010675 0.00139695	3.75 0.00546169 0.0141222 0.00162017
3.8 0.00437103 0.0115077 0.00138485	3.8 0.00401164 0.0100813 0.00130036	3.8 0.00488308 0.0133211 0.00150798
3.85 0.00390756 0.010844 0.00128736	3.85 0.00358738 0.00950677 0.00120983	3.85 0.00436154 0.0125489 0.00140122
3.9 0.00347631 0.0102073 0.00119681	3.9 0.00322252 0.00895329 0.00112449	3.9 0.00389451 0.0118052 0.00130306
3.95 0.00309885 0.00959668 0.00111008	3.95 0.00287533 0.00842014 0.00104364	3.95 0.0034686 0.0110943 0.00121079
4 0.00276019 0.00900701 0.00103086	4 0.00256306 0.00790579 0.000969002	4 0.0030851 0.0104072 0.00112356
4.05 0.00245525 0.00844984 0.00095616	4.05 0.00228161 0.00741869 0.000898789	4.05 0.00274077 0.0097534 0.0010421
4.1 0.00218097 0.00791866 0.000886955	4.1 0.00202858 0.00695183 0.000833137	4.1 0.00243098 0.00912551 0.000965474
4.15 0.00193583 0.00740598 0.000820751	4.15 0.00180167 0.00650389 0.000771513	4.15 0.00215483 0.00853059 0.000894045
4.2 0.00171603 0.00691492 0.000759571	4.2 0.00159827 0.00607584 0.000714064	4.2 0.00190811 0.00795834 0.000827594
4.25 0.00151911 0.00644994 0.000702722	4.25 0.0014157 0.00567031 0.000660396	4.25 0.00168724 0.00741972 0.000765263
4.3 0.00134385 0.00600839 0.000649189	4.3 0.00125338 0.00528346 0.000610277	4.3 0.00149069 0.00690671 0.000706971
4.35 0.00118715 0.00559323 0.000599746	4.35 0.00110824 0.00491964 0.00056335	4.35 0.00131543 0.00642153 0.000652496
4.4 0.00104721 0.00519716 0.000553249	4.4 0.000979128 0.00457461 0.000519626	4.4 0.00115931 0.00596382 0.000601715
4.45 0.000923584 0.00482213 0.000509824	4.45 0.000864051 0.00424822 0.000479004	4.45 0.00102095 0.00553275 0.000554381
4.5 0.000813766 0.00446982 0.000469418	4.5 0.000761624 0.00393849 0.00044124	4.5 0.000898281 0.00512637 0.00051031
4.55 0.000716188 0.00413953 0.00043213	4.55 0.000670751 0.00364727 0.000406191	4.55 0.000789177 0.00474418 0.000469321
4.6 0.000629946 0.00382679 0.000397407	4.6 0.000590256 0.00337447 0.000373576	4.6 0.000692376 0.0043854 0.000431483
4.65 0.000553283 0.00353256 0.00036502	4.65 0.000518888 0.00311654 0.000343138	4.65 0.000607287 0.00404774 0.000396276
4.7 0.000485443 0.00325681 0.000335065	4.7 0.00045561 0.00287613 0.000315088	4.7 0.000532022 0.00373109 0.000363712
4.75 0.000425563 0.00300057 0.000307354	4.75 0.000399735 0.00265179 0.000289064	4.75 0.000465742 0.00343613 0.000333453
4.8 0.000372759 0.00276008 0.000281752	4.8 0.000350413 0.00244177 0.000265065	4.8 0.000407275 0.00316035 0.000305563
4.85 0.000326182 0.0025379 0.000257898	4.85 0.000306852 0.00224539 0.000242712	4.85 0.000355752 0.00290345 0.000279635
4.9 0.000285077 0.00232996 0.000236034	4.9 0.000268582 0.00206228 0.000222196	4.9 0.000310575 0.00266489 0.000255797
4.95 0.000249049 0.00213594 0.000215826	4.95 0.000234823 0.00189146 0.000203197	4.95 0.000270971 0.00244172 0.000233798
5 0.000217447 0.00195548 0.000197184	5 0.000205162 0.00173329 0.000185691	5 0.000236238 0.00223506 0.00021353
5.05 0.000189688 0.00179001 0.000179957	5.05 0.000179139 0.00158727 0.000169497	5.05 0.000205751 0.00204428 0.000194795
5.1 0.00016535 0.00163661 0.000164139	5.1 0.000156315 0.00145163 0.000154624	5.1 0.000179058 0.00186746 0.000177591
5.15 0.00014396 0.00149434 0.000149535	5.15 0.000136292 0.0013254 0.000140943	5.15 0.000155679 0.00170399 0.00016181
5.2 0.000125283 0.00136322 0.00013617	5.2 0.000118726 0.00120957 0.000128389	5.2 0.00013532 0.00155364 0.000147121
5.25 0.000108988 0.00124159 0.000123938	5.25 0.00010338 0.00110188 0.000116801	5.25 0.000117488 0.00141481 0.000133893
5.3 9.48821e-05 0.00113005 0.000112601	5.3 8.98028e-05 0.00100368 0.000106218	5.3 0.000101688 0.00128675 0.0001216
5.35 8.25224e-05 0.00102677 0.000102315	5.35 7.81576e-05 0.000912531 9.64721e-05	5.35 8.8336e-05 0.00116917 0.000110452
5.4 7.16844e-05 0.000932386 9.28949e-05	5.4 6.79834e-05 0.000828981 8.75719e-05	5.4 7.66395e-05 0.00106116 0.000100205
5.45 6.22455e-05 0.000846114 8.41741e-05	5.45 5.90509e-05 0.000752577 7.94481e-05	5.45 6.64525e-05 0.00096182 9.07834e-05
5.5 5.40129e-05 0.000767116 7.62648e-05	5.5 5.12873e-05 0.000682481 7.2007e-05	5.5 5.75596e-05 0.000871377 8.21759e-05
5.55 4.68224e-05 0.000694462 6.90385e-05	5.55 4.45119e-05 0.00061823 6.52082e-05	5.55 4.98126e-05 0.000788261 7.43529e-05
5.6 4.05615e-05 0.00062804 6.23954e-05	5.6 3.86224e-05 0.00055948 5.89857e-05	5.6 4.30934e-05 0.000712442 6.72137e-05
5.65 3.51359e-05 0.000567292 5.63931e-05	5.65 3.3499e-05 0.000505837 5.33387e-05	5.65 3.72707e-05 0.000643485 6.06914e-05
5.7 3.04191e-05 0.000511869 5.09232e-05	5.7 2.90431e-05 0.000456943 4.81857e-05	5.7 3.22261e-05 0.000580456 5.48035e-05
5.75 2.63266e-05 0.000461593 4.59211e-05	5.75 2.51718e-05 0.000412262 4.3488e-05	5.75 2.78462e-05 0.000523096 4.9447e-05
5.8 2.27796e-05 0.000415759 4.14346e-05	5.8 2.18052e-05 0.000371576 3.92329e-05	5.8 2.40592e-05 0.00047092 4.45461e-05
5.85 1.97058e-05 0.000374143 3.73141e-05	5.85 1.88853e-05 0.000334542 3.53352e-05	5.85 2.07871e-05 0.000423553 4.01173e-05
5.9 1.70438e-05 0.000336528 3.35861e-05	5.9 1.63545e-05 0.000300795 3.18293e-05	5.9 1.79537e-05 0.000380415 3.60777e-05
5.95 1.47375e-05 0.000302216 3.0214e-05	5.95 1.416e-05 0.000270374 2.86241e-05	5.95 1.55009e-05 0.00034162 3.245e-05
6 1.27417e-05 0.000271185 2.71482e-05	6 1.22572e-05 0.000242788 2.57483e-05	6 1.33809e-05 0.000306345 2.914e-05
6.05 1.10147e-05 0.000243147 2.43758e-05	6.05 1.06089e-05 0.000217801 2.31199e-05	6.05 1.15523e-05 0.000274532 2.61638e-05
6.1 9.52388e-06 0.000217695 2.18833e-05	6.1 9.18068e-06 0.000195209 2.07651e-05	6.1 9.97052e-06 0.000245626 2.34622e-05
6.15 8.23272e-06 0.000194859 1.96153e-05	6.15 7.945e-06 0.000174735 1.86196e-05	6.15 8.60754e-06 0.000219666 2.10355e-05
6.2 7.1144e-06 0.00017422 1.75759e-05	6.2 6.87497e-06 0.000156343 1.66894e-05	6.2 7.42947e-06 0.000196226 1.88347e-05
6.25 6.15096e-06 0.000155607 1.57296e-05	6.25 5.9487e-06 0.000139769 1.49541e-05	6.25 6.4143e-06 0.000175204 1.68535e-05
6.3 5.31588e-06 0.00013882 1.40654e-05	6.3 5.14961e-06 0.000124869 1.33817e-05	6.3 5.53564e-06 0.000156241 1.50624e-05
6.35 4.59543e-06 0.00012377 1.25741e-05	6.35 4.45608e-06 0.000111377 1.19665e-05	6.35 4.77875e-06 0.000139216 1.34575e-05


==> anc/TwoPoint50PercentVarC0/2PSameT0MergedC050PercentVar.txt <==
#//------------------------- 	#//------------------------- 	#//------------------------- 
#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  
#//------------------------- 	#//------------------------- 	#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.075	#Short distance cutoff (C0) = 0.025
#Gluon mass (gluonMass) = 0.5	#Gluon mass (gluonMass) = 0.5	#Gluon mass (gluonMass) = 0.5
#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0	#Proper time (tau) = 0	#Proper time (tau) = 0
#Moment for the angle weighting (Nmoment) = 2	#Moment for the angle weighting (Nmoment) = 2	#Moment for the angle weighting (Nmoment) = 2
#Moment for the radius weighting (PowerOfR) = 2	#Moment for the radius weighting (PowerOfR) = 2	#Moment for the radius weighting (PowerOfR) = 2
#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2
#1.|x| 2.DCDC 3.ProtonHotSpotFluc 4.ProtonColorFluc 	#1.|x| 2.DCDC 3.ProtonHotSpotFluc 4.ProtonColorFluc 	#1.|x| 2.DCDC 3.ProtonHotSpotFluc 4.ProtonColorFluc 
0 0.900692 0.403125 0.16326	0 0.675989 0.291589 0.121221	0 1.36114 0.636845 0.250035
0.05 0.89994 0.402694 0.163116	0.05 0.6754 0.291278 0.121115	0.05 1.36002 0.636154 0.249811
0.1 0.897793 0.401409 0.162683	0.1 0.673757 0.290349 0.120797	0.1 1.3567 0.63412 0.249141
0.15 0.894179 0.399272 0.161963	0.15 0.671079 0.288817 0.120264	0.15 1.35116 0.63075 0.248024
0.2 0.889119 0.396318 0.160964	0.2 0.667373 0.286688 0.11953	0.2 1.34347 0.626071 0.246476
0.25 0.882712 0.392566 0.15969	0.25 0.662613 0.283965 0.118594	0.25 1.33363 0.620139 0.244505
0.3 0.874951 0.388043 0.158151	0.3 0.656849 0.280701 0.117462	0.3 1.32174 0.612989 0.242121
0.35 0.865838 0.382795 0.156355	0.35 0.650086 0.276914 0.116139	0.35 1.30779 0.604695 0.23934
0.4 0.855473 0.376868 0.154312	0.4 0.642372 0.272631 0.114638	0.4 1.29191 0.595324 0.236178
0.45 0.843841 0.370306 0.152037	0.45 0.633786 0.267888 0.11296	0.45 1.2741 0.584956 0.232656
0.5 0.831063 0.363173 0.149541	0.5 0.624271 0.262729 0.111123	0.5 1.25455 0.573694 0.228796
0.55 0.817126 0.355523 0.146841	0.55 0.613879 0.257192 0.109134	0.55 1.23326 0.561604 0.22462
0.6 0.802138 0.347417 0.14395	0.6 0.602755 0.251332 0.107006	0.6 1.21036 0.548792 0.220153
0.65 0.786173 0.338909 0.140888	0.65 0.590888 0.245175 0.104751	0.65 1.18595 0.535361 0.215421
0.7 0.76929 0.330075 0.13767	0.7 0.578338 0.238778 0.10238	0.7 1.16014 0.521436 0.210445
0.75 0.751592 0.320977 0.13431	0.75 0.565156 0.232193 0.0999043	0.75 1.13305 0.507068 0.205258
0.8 0.733096 0.311679 0.130831	0.8 0.551402 0.225457 0.0973367	0.8 1.1048 0.49239 0.199888
0.85 0.713911 0.302234 0.12725	0.85 0.537124 0.218617 0.0946953	0.85 1.0755 0.477496 0.19436
0.9 0.694084 0.292712 0.12358	0.9 0.522392 0.21172 0.0919881	0.9 1.04528 0.462481 0.188704
0.95 0.673758 0.283166 0.119843	0.95 0.507254 0.204795 0.089229	0.95 1.01425 0.447433 0.182941
1 0.652984 0.273654 0.116053	1 0.491782 0.1979 0.086429	1 0.982566 0.432442 0.177102
1.05 0.631835 0.264226 0.112226	1.05 0.47603 0.191063 0.0836007	1.05 0.950319 0.417601 0.17121
1.1 0.610418 0.254925 0.108379	1.1 0.46006 0.184322 0.0807566	1.1 0.917641 0.402956 0.165292
1.15 0.588771 0.245788 0.104529	1.15 0.443921 0.177693 0.077907	1.15 0.884685 0.388575 0.15937
1.2 0.566983 0.236858 0.100685	1.2 0.427679 0.171214 0.0750633	1.2 0.851511 0.374521 0.153461
1.25 0.545136 0.228168 0.0968641	1.25 0.411381 0.164903 0.0722342	1.25 0.818252 0.360833 0.147594
1.3 0.523293 0.219737 0.0930771	1.3 0.39508 0.158781 0.0694284	1.3 0.785023 0.34757 0.141779
1.35 0.501527 0.211591 0.0893355	1.35 0.378824 0.152865 0.0666549	1.35 0.751933 0.334762 0.136038
1.4 0.479896 0.203745 0.0856495	1.4 0.362672 0.147168 0.0639212	1.4 0.719058 0.322429 0.130385
1.45 0.458475 0.196211 0.0820283	1.45 0.346667 0.141701 0.0612343	1.45 0.686532 0.310582 0.124836
1.5 0.437322 0.189 0.0784794	1.5 0.330844 0.136464 0.0585993	1.5 0.654428 0.299242 0.119401
1.55 0.416483 0.182112 0.075011	1.55 0.315254 0.131465 0.0560233	1.55 0.622819 0.288412 0.114092
1.6 0.396011 0.175545 0.0716295	1.6 0.299931 0.126697 0.0535102	1.6 0.591785 0.27808 0.10892
1.65 0.37595 0.169295 0.0683392	1.65 0.284903 0.122162 0.0510635	1.65 0.561414 0.268237 0.10389
1.7 0.356344 0.163354 0.0651435	1.7 0.270216 0.117851 0.0486865	1.7 0.531733 0.258882 0.099009
1.75 0.337232 0.157714 0.0620465	1.75 0.255882 0.113763 0.0463818	1.75 0.502815 0.249998 0.0942814
1.8 0.318643 0.152358 0.0590513	1.8 0.241933 0.109882 0.0441515	1.8 0.474712 0.241553 0.0897118
1.85 0.300605 0.147276 0.0561594	1.85 0.2284 0.106198 0.0419969	1.85 0.447462 0.233532 0.0853014
1.9 0.283136 0.142446 0.0533709	1.9 0.215281 0.102704 0.0399183	1.9 0.421114 0.22591 0.0810519
1.95 0.266277 0.137853 0.0506871	1.95 0.202607 0.0993845 0.0379168	1.95 0.395682 0.218648 0.076963
2 0.250028 0.13348 0.0481075	2 0.190384 0.0962237 0.0359938	2 0.371197 0.211726 0.0730353
2.05 0.234405 0.129307 0.0456308	2.05 0.178625 0.0932153 0.0341446	2.05 0.347676 0.205115 0.0692659
2.1 0.219415 0.125315 0.0432565	2.1 0.167336 0.0903384 0.0323718	2.1 0.325129 0.198787 0.0656542
2.15 0.205068 0.121492 0.0409824	2.15 0.15652 0.0875857 0.0306735	2.15 0.303548 0.192706 0.0621954
2.2 0.191368 0.117814 0.0388067	2.2 0.14619 0.0849425 0.0290482	2.2 0.28297 0.186848 0.058889
2.25 0.178298 0.114266 0.0367271	2.25 0.13632 0.0823947 0.0274942	2.25 0.263371 0.181189 0.0557286
2.3 0.165869 0.110831 0.0347413	2.3 0.126929 0.0799327 0.0260098	2.3 0.244743 0.175702 0.0527117
2.35 0.154069 0.107492 0.0328463	2.35 0.118006 0.0775442 0.0245928	2.35 0.227078 0.170365 0.0498335
2.4 0.142892 0.104242 0.0310395	2.4 0.109544 0.0752194 0.0232416	2.4 0.210358 0.165161 0.0470901
2.45 0.132322 0.101066 0.0293179	2.45 0.101537 0.0729499 0.0219539	2.45 0.194564 0.160071 0.0444757
2.5 0.122346 0.0979536 0.0276784	2.5 0.0939729 0.0707267 0.0207277	2.5 0.179677 0.155072 0.0419873
2.55 0.112947 0.094893 0.0261184	2.55 0.0868406 0.0685464 0.0195606	2.55 0.165668 0.150163 0.0396193
2.6 0.104114 0.0918827 0.0246346	2.6 0.0801317 0.0663996 0.0184503	2.6 0.152516 0.14532 0.0373673
2.65 0.0958284 0.0889118 0.0232238	2.65 0.0738314 0.0642837 0.0173947	2.65 0.140194 0.140547 0.0352265
2.7 0.0880688 0.0859739 0.0218832	2.7 0.067926 0.0621898 0.0163916	2.7 0.128668 0.135823 0.0331922
2.75 0.0808163 0.0830689 0.0206099	2.75 0.0624019 0.0601209 0.0154388	2.75 0.117909 0.131153 0.0312597
2.8 0.0740503 0.0801943 0.0194011	2.8 0.0572419 0.0580733 0.0145342	2.8 0.107885 0.126529 0.0294247
2.85 0.067748 0.0773457 0.0182539	2.85 0.0524318 0.0560423 0.0136755	2.85 0.0985621 0.121958 0.0276832
2.9 0.0618912 0.0745253 0.0171656	2.9 0.047956 0.0540312 0.0128611	2.9 0.0899074 0.117426 0.0260313
2.95 0.0564575 0.0717316 0.0161335	2.95 0.0437986 0.0520391 0.0120889	2.95 0.0818895 0.11294 0.0244647
3 0.0514257 0.068967 0.0151553	3 0.0399439 0.0500669 0.0113568	3 0.0744754 0.108505 0.0229793
3.05 0.046776 0.0662324 0.0142283	3.05 0.0363758 0.04813 0.010663	3.05 0.0676302 0.104122 0.0215716
3.1 0.0424813 0.0635317 0.0133503	3.1 0.0330789 0.0461839 0.0100061	3.1 0.0613216 0.0997943 0.0202385
3.15 0.038525 0.0608669 0.0125191	3.15 0.0300389 0.0442784 0.00938429	3.15 0.0555194 0.095527 0.0189764
3.2 0.0348874 0.0582402 0.0117325	3.2 0.0272395 0.0423984 0.0087958	3.2 0.0501915 0.0913325 0.0177819
3.25 0.031548 0.0556562 0.0109885	3.25 0.024666 0.0405477 0.0082392	3.25 0.0453076 0.0872015 0.0166518
3.3 0.0284874 0.0531175 0.0102851	3.3 0.0223044 0.0387269 0.00771296	3.3 0.0408375 0.0831519 0.0155833
3.35 0.0256871 0.0506294 0.00962045	3.35 0.0201411 0.0369412 0.00721573	3.35 0.0367561 0.0791832 0.0145737
3.4 0.0231294 0.0481923 0.0089927	3.4 0.0181625 0.0351904 0.0067461	3.4 0.0330337 0.0753041 0.0136201
3.45 0.0207973 0.0458105 0.00840014	3.45 0.0163557 0.033478 0.0063029	3.45 0.029646 0.0715149 0.0127198
3.5 0.0186742 0.0434882 0.00784115	3.5 0.0147087 0.0318055 0.00588471	3.5 0.0265673 0.0678263 0.0118705
3.55 0.016745 0.0412275 0.00731413	3.55 0.0132096 0.0301747 0.00549048	3.55 0.0237746 0.0642394 0.0110699
3.6 0.0149942 0.0390312 0.00681756	3.6 0.0118475 0.0285904 0.00511901	3.6 0.0212452 0.0607648 0.0103156
3.65 0.0134082 0.036902 0.00635001	3.65 0.0106115 0.0270533 0.00476919	3.65 0.0189583 0.0573888 0.00960535
3.7 0.0119738 0.0348399 0.00591001	3.7 0.00949207 0.0255634 0.00443998	3.7 0.0168936 0.0541303 0.00893699
3.75 0.0106786 0.0328495 0.00549633	3.75 0.00847964 0.0241215 0.00413041	3.75 0.015033 0.0509877 0.00830873
3.8 0.00951074 0.0309296 0.00510763	3.8 0.00756543 0.0227315 0.00383952	3.8 0.013359 0.0479617 0.00771851
3.85 0.00845911 0.0290832 0.00474265	3.85 0.00674102 0.0213929 0.00356636	3.85 0.0118551 0.0450543 0.00716429
3.9 0.00751425 0.0273093 0.00440027	3.9 0.00599878 0.0201053 0.00331005	3.9 0.0105065 0.0422655 0.00664444
3.95 0.00666627 0.0256079 0.00407932	3.95 0.00533166 0.0188683 0.00306974	3.95 0.00929863 0.0395978 0.00615724
4 0.00590649 0.0239824 0.00377869	4 0.00473286 0.017684 0.00284458	4 0.00821875 0.0370472 0.00570101
4.05 0.00522656 0.0224304 0.00349732	4.05 0.00419618 0.0165532 0.00263382	4.05 0.00725444 0.0346155 0.00527414
4.1 0.00461923 0.0209502 0.0032342	4.1 0.00371582 0.0154737 0.00243666	4.1 0.00639499 0.0322992 0.00487504
4.15 0.00407741 0.0195424 0.00298837	4.15 0.00328663 0.0144457 0.00225239	4.15 0.00562997 0.0300984 0.00450233
4.2 0.00359478 0.0182053 0.00275889	4.2 0.00290332 0.013469 0.00208036	4.2 0.00495035 0.0280112 0.00415457
4.25 0.00316525 0.016938 0.00254486	4.25 0.00256187 0.0125418 0.00191986	4.25 0.00434725 0.0260364 0.00383021
4.3 0.00278389 0.0157385 0.00234543	4.3 0.00225795 0.0116639 0.00177025	4.3 0.00381294 0.0241691 0.00352812
4.35 0.00244565 0.0146058 0.00215975	4.35 0.00198778 0.0108336 0.00163091	4.35 0.0033402 0.0224068 0.00324701
4.4 0.00214606 0.0135373 0.0019871	4.4 0.00174813 0.0100495 0.00150126	4.4 0.00292253 0.0207475 0.00298558
4.45 0.00188116 0.0125313 0.00182662	4.45 0.00153576 0.0093107 0.00138073	4.45 0.00255412 0.0191863 0.00274281
4.5 0.00164705 0.0115856 0.00167764	4.5 0.00134761 0.00861538 0.00126879	4.5 0.00222957 0.0177213 0.00251749
4.55 0.00144049 0.0106988 0.00153944	4.55 0.00118127 0.0079623 0.00116493	4.55 0.00194394 0.0163478 0.00230862
4.6 0.00125848 0.00986743 0.00141136	4.6 0.00103444 0.00734985 0.00106864	4.6 0.001693 0.0150625 0.00211519
4.65 0.00109834 0.00908963 0.00129282	4.65 0.000904951 0.00677627 0.000979457	4.65 0.00147281 0.0138614 0.00193621
4.7 0.000957588 0.00836302 0.00118319	4.7 0.000790877 0.0062401 0.000896934	4.7 0.00127988 0.0127409 0.00177077
4.75 0.000834033 0.00768582 0.00108192	4.75 0.000690524 0.00573947 0.000820655	4.75 0.00111104 0.0116968 0.00161802
4.8 0.000725706 0.00705481 0.000988393	4.8 0.000602339 0.00527313 0.0007502	4.8 0.000963467 0.0107261 0.00147709
4.85 0.000630851 0.00646837 0.000902163	4.85 0.000524937 0.00483891 0.000685195	4.85 0.000834658 0.00982426 0.00134721
4.9 0.000547885 0.00592365 0.000822722	4.9 0.00045708 0.00443528 0.000625276	4.9 0.000722343 0.00898793 0.00122763
4.95 0.000475405 0.00541866 0.000749608	4.95 0.000397659 0.00406045 0.000570095	4.95 0.000624544 0.00821356 0.00111767
5 0.000412156 0.00495114 0.000682381	5 0.000345669 0.0037133 0.000519327	5 0.000539487 0.00749722 0.0010166
5.05 0.00035702 0.00451862 0.000620626	5.05 0.000300232 0.00339201 0.000472665	5.05 0.000465583 0.00683561 0.000923842
5.1 0.000309013 0.00411937 0.000563954	5.1 0.000260571 0.00309495 0.000429815	5.1 0.000401456 0.00622532 0.000838773
5.15 0.000267239 0.00375141 0.000511999	5.15 0.000225978 0.00282094 0.000390508	5.15 0.000345868 0.00566345 0.000760847
5.2 0.000230938 0.00341261 0.000464414	5.2 0.000195831 0.00256841 0.000354484	5.2 0.000297735 0.00514656 0.000689531
5.25 0.000199425 0.00310077 0.000420879	5.25 0.000169591 0.00233593 0.000321504	5.25 0.0002561 0.0046717 0.000624326
5.3 0.00017211 0.00281459 0.000381082	5.3 0.000146779 0.00212215 0.000291332	5.3 0.000220126 0.00423609 0.000564775
5.35 0.000148425 0.0025521 0.000344741	5.35 0.000126954 0.00192586 0.000263762	5.35 0.000189068 0.00383702 0.000510439
5.4 0.000127913 0.00231159 0.000311588	5.4 0.000109732 0.00174592 0.000238593	5.4 0.000162275 0.00347181 0.000460906
5.45 0.000110184 0.00209158 0.00028137	5.45 9.48037e-05 0.00158115 0.000215635	5.45 0.000139195 0.003138 0.000415804
5.5 9.4857e-05 0.0018905 0.000253857	5.5 8.18603e-05 0.00143043 0.000194716	5.5 0.000119315 0.00283331 0.000374778
5.55 8.16206e-05 0.00170699 0.000228831	5.55 7.06524e-05 0.00129275 0.000175673	5.55 0.000102225 0.00255555 0.000337482
5.6 7.01984e-05 0.00153969 0.000206089	5.6 6.09528e-05 0.00116711 0.000158356	5.6 8.75359e-05 0.00230262 0.000303628
5.65 6.03482e-05 0.00138736 0.000185442	5.65 5.25608e-05 0.00105263 0.000142621	5.65 7.49202e-05 0.00207262 0.00027292
5.7 5.18597e-05 0.00124884 0.000166716	5.7 4.53088e-05 0.000948389 0.000128338	5.7 6.40955e-05 0.00186348 0.000245097
5.75 4.45468e-05 0.00112302 0.00014975	5.75 3.90431e-05 0.000853627 0.000115385	5.75 5.4803e-05 0.00167384 0.000219914
5.8 3.82552e-05 0.00100886 0.000134391	5.8 3.36344e-05 0.000767573 0.00010365	5.8 4.68489e-05 0.00150202 0.000197137
5.85 3.28429e-05 0.00090539 0.0001205	5.85 2.89672e-05 0.000689507 9.30282e-05	5.85 4.00362e-05 0.00134647 0.000176559
5.9 2.81897e-05 0.000811613 0.000107951	5.9 2.49426e-05 0.000618766 8.34227e-05	5.9 3.42048e-05 0.0012058 0.000157987
5.95 2.41911e-05 0.000726938 9.66257e-05	5.95 2.1473e-05 0.000554745 7.4745e-05	5.95 2.92161e-05 0.00107877 0.000141241
6 2.07566e-05 0.00065045 8.64116e-05	6 1.84833e-05 0.000496874 6.6913e-05	6 2.49506e-05 0.000964179 0.000126157
6.05 1.78077e-05 0.000581447 7.72084e-05	6.05 1.59082e-05 0.000444594 5.98506e-05	6.05 2.13048e-05 0.000860901 0.000112582
6.1 1.52768e-05 0.000519347 6.89266e-05	6.1 1.3691e-05 0.00039744 5.34881e-05	6.1 1.81902e-05 0.000767932 0.000100379
6.15 1.31052e-05 0.000463346 6.14805e-05	6.15 1.17825e-05 0.000354931 4.77618e-05	6.15 1.55303e-05 0.000684313 8.94183e-05
6.2 1.12425e-05 0.000412995 5.47906e-05	6.2 1.01404e-05 0.000316681 4.26121e-05	6.2 1.32593e-05 0.0006093 7.95846e-05
6.25 9.64506e-06 0.000367764 4.8787e-05	6.25 8.72729e-06 0.000282284 3.7986e-05	6.25 1.13209e-05 0.000541918 7.07688e-05
6.3 8.27544e-06 0.00032718 4.34039e-05	6.3 7.51195e-06 0.000251388 3.38336e-05	6.3 9.66688e-06 0.000481523 6.28743e-05
6.35 7.1013e-06 0.000290801 3.85817e-05	6.35 6.46659e-06 0.000223668 3.01101e-05	6.35 8.2557e-06 0.000427447 5.58107e-05


==> anc/TwoPoint50PercentVarC0/2PSameT1MergedC050PercentVar.txt <==
#//------------------------- 	#//------------------------- 	#//------------------------- 
#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  
#//------------------------- 	#//------------------------- 	#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.075	#Short distance cutoff (C0) = 0.025
#Gluon mass (gluonMass) = 0.5	#Gluon mass (gluonMass) = 0.5	#Gluon mass (gluonMass) = 0.5
#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.33333	#Proper time (tau) = 0.33333	#Proper time (tau) = 0.33333
#Moment for the angle weighting (Nmoment) = 2	#Moment for the angle weighting (Nmoment) = 2	#Moment for the angle weighting (Nmoment) = 2
#Moment for the radius weighting (PowerOfR) = 2	#Moment for the radius weighting (PowerOfR) = 2	#Moment for the radius weighting (PowerOfR) = 2
#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2
#1.|x| 2.DCDC 3.ProtonHotSpotFluc 4.ProtonColorFluc 	#1.|x| 2.DCDC 3.ProtonHotSpotFluc 4.ProtonColorFluc 	#1.|x| 2.DCDC 3.ProtonHotSpotFluc 4.ProtonColorFluc 
0 0.1374 0.050334 0.0106738	0 0.123036 0.0443185 0.0100143	0 0.14868 0.0553529 0.0114985
0.05 0.137119 0.0502503 0.0106672	0.05 0.122929 0.0442371 0.0100101	0.05 0.149048 0.055305 0.0114886
0.1 0.136543 0.0501012 0.0106332	0.1 0.122639 0.0440741 0.0099843	0.1 0.148426 0.0551782 0.0114557
0.15 0.136029 0.0498479 0.0105952	0.15 0.12223 0.0438878 0.00995975	0.15 0.147911 0.0549306 0.0114059
0.2 0.135136 0.0495061 0.0105373	0.2 0.121562 0.0435675 0.00990445	0.2 0.147125 0.0545751 0.0113471
0.25 0.134346 0.049012 0.0104554	0.25 0.12077 0.0430979 0.0098294	0.25 0.146048 0.0539621 0.0112696
0.3 0.133381 0.0484254 0.0103614	0.3 0.119871 0.0426403 0.0097431	0.3 0.144854 0.0536397 0.0111685
0.35 0.132001 0.0477562 0.0102647	0.35 0.118787 0.0420528 0.00964316	0.35 0.143346 0.0528485 0.0110585
0.4 0.130589 0.0470625 0.0101497	0.4 0.117368 0.0413654 0.00952676	0.4 0.141691 0.0520552 0.0109445
0.45 0.128771 0.0463474 0.0100236	0.45 0.115911 0.0406551 0.00940212	0.45 0.139874 0.0512098 0.010804
0.5 0.126969 0.0454706 0.00987449	0.5 0.114025 0.039854 0.00926385	0.5 0.13798 0.0501813 0.0106486
0.55 0.124989 0.0445416 0.00971731	0.55 0.112291 0.0390251 0.00912244	0.55 0.135847 0.049172 0.0104771
0.6 0.122878 0.0435697 0.00954389	0.6 0.110323 0.0381245 0.00895804	0.6 0.133484 0.048094 0.0102951
0.65 0.120531 0.0425127 0.0093614	0.65 0.108232 0.0371913 0.00878342	0.65 0.13095 0.0468789 0.0100903
0.7 0.118136 0.0414206 0.00917316	0.7 0.106093 0.0362327 0.00860379	0.7 0.128175 0.0456863 0.00989917
0.75 0.11547 0.0402637 0.00897413	0.75 0.103639 0.0352197 0.00842584	0.75 0.125354 0.0444298 0.00967426
0.8 0.112832 0.0391023 0.0087834	0.8 0.101316 0.034202 0.00823056	0.8 0.122407 0.043147 0.0094917
0.85 0.110001 0.0378711 0.00856237	0.85 0.0988082 0.0331687 0.00803142	0.85 0.119386 0.0418571 0.00924815
0.9 0.107216 0.0366452 0.00835096	0.9 0.0963 0.0321162 0.00783062	0.9 0.116231 0.0405191 0.0089926
0.95 0.104238 0.0354472 0.00810415	0.95 0.0937167 0.0310734 0.0076073	0.95 0.113019 0.0392043 0.00873579
1 0.101217 0.0342428 0.00786601	1 0.0910428 0.0300223 0.00739067	1 0.109632 0.0378989 0.00848112
1.05 0.0980693 0.0329948 0.00762834	1.05 0.0882758 0.0289843 0.0071707	1.05 0.106346 0.0365829 0.00822639
1.1 0.094934 0.0318342 0.00738844	1.1 0.0855632 0.027952 0.00694678	1.1 0.102983 0.0353272 0.00796445
1.15 0.09177 0.0307384 0.00714777	1.15 0.0826701 0.0269464 0.00672444	1.15 0.0995068 0.0340443 0.00770343
1.2 0.088549 0.0295963 0.0069055	1.2 0.0797429 0.0259462 0.00650266	1.2 0.0960429 0.0327792 0.00744882
1.25 0.0853595 0.0284363 0.00666798	1.25 0.0768777 0.0249779 0.00628324	1.25 0.0924075 0.031558 0.00719678
1.3 0.0821408 0.0273692 0.00643877	1.3 0.0739779 0.0240495 0.0060623	1.3 0.0889102 0.030374 0.00694879
1.35 0.0789037 0.0263278 0.00620556	1.35 0.071109 0.0231434 0.0058412	1.35 0.0854846 0.0292136 0.00670067
1.4 0.075615 0.0253232 0.00598865	1.4 0.0682385 0.0222478 0.0056258	1.4 0.0817262 0.02808 0.00645933
1.45 0.0724326 0.0243519 0.00575341	1.45 0.0654083 0.0214007 0.00540615	1.45 0.0786022 0.0270044 0.00620241
1.5 0.0692701 0.0234283 0.0055254	1.5 0.0625834 0.0205861 0.00519156	1.5 0.0752965 0.0259869 0.00595554
1.55 0.0661213 0.0225906 0.00530346	1.55 0.0597981 0.0198119 0.0049814	1.55 0.0718717 0.024989 0.00570985
1.6 0.0630948 0.0217555 0.00508867	1.6 0.0570663 0.0190724 0.00477504	1.6 0.068501 0.0240522 0.0054736
1.65 0.0600882 0.0209326 0.00486776	1.65 0.0543724 0.0183556 0.00457255	1.65 0.0651249 0.0231683 0.00523833
1.7 0.0571274 0.0201508 0.00465573	1.7 0.0517181 0.0176973 0.00437347	1.7 0.0618881 0.0223512 0.00500863
1.75 0.0542651 0.0194459 0.00445262	1.75 0.0491128 0.0170683 0.00418326	1.75 0.0587081 0.0215718 0.00478892
1.8 0.051444 0.0187238 0.00425435	1.8 0.0465839 0.0164695 0.00399837	1.8 0.0556767 0.0207955 0.00457012
1.85 0.0486785 0.0180726 0.00406235	1.85 0.0440953 0.0158835 0.00382386	1.85 0.0527335 0.0200701 0.00439139
1.9 0.0456785 0.017469 0.00387185	1.9 0.0417715 0.0153449 0.0036461	1.9 0.0499433 0.0194132 0.00418314
1.95 0.0431797 0.016902 0.00369056	1.95 0.0395011 0.0148414 0.00347387	1.95 0.0472342 0.0187852 0.00398646
2 0.0406797 0.0163728 0.00351363	2 0.0372088 0.0143789 0.00330876	2 0.0444538 0.0181821 0.00379196
2.05 0.0382338 0.0158577 0.003343	2.05 0.0350284 0.0139261 0.00314858	2.05 0.0418288 0.0176136 0.00360471
2.1 0.0360077 0.0153666 0.0031759	2.1 0.0328929 0.0134905 0.00299479	2.1 0.0392101 0.0170794 0.0034297
2.15 0.0337049 0.0149119 0.00301667	2.15 0.0308404 0.0130883 0.00284583	2.15 0.0367413 0.0165621 0.0032579
2.2 0.0315838 0.0144482 0.00286477	2.2 0.0289866 0.0126882 0.00270279	2.2 0.0344351 0.0160547 0.00309213
2.25 0.0295595 0.0140244 0.0027178	2.25 0.0271309 0.0123118 0.00256366	2.25 0.0322369 0.0155825 0.00293179
2.3 0.0276186 0.0136493 0.00257729	2.3 0.0253667 0.0119646 0.00243169	2.3 0.0300923 0.0151346 0.00277897
2.35 0.0258231 0.0132571 0.00244239	2.35 0.0237239 0.0116226 0.00230503	2.35 0.028115 0.0146809 0.00263134
2.4 0.0240167 0.0128768 0.00231397	2.4 0.0221147 0.0112896 0.00218294	2.4 0.0261755 0.0142642 0.00249234
2.45 0.0223463 0.0124983 0.00219016	2.45 0.0205279 0.0109655 0.00206695	2.45 0.0243134 0.0138692 0.00235927
2.5 0.0207574 0.0121382 0.00207266	2.5 0.019081 0.0106478 0.00195583	2.5 0.022579 0.0134687 0.00223482
2.55 0.0192413 0.0118063 0.00196075	2.55 0.0177084 0.0103641 0.00184971	2.55 0.0209428 0.0130806 0.00211402
2.6 0.0178236 0.0114602 0.00185295	2.6 0.0164125 0.0100673 0.00174919	2.6 0.0193968 0.0126891 0.00199628
2.65 0.0164954 0.0111224 0.00175063	2.65 0.0151902 0.00977787 0.00165289	2.65 0.0179401 0.0123172 0.00188461
2.7 0.0152379 0.0107727 0.00165099	2.7 0.0140437 0.0094826 0.00156063	2.7 0.0165694 0.0119401 0.00177816
2.75 0.0140573 0.0104425 0.00155812	2.75 0.0129656 0.00919626 0.00147304	2.75 0.0152688 0.0115703 0.00167824
2.8 0.0129553 0.0101162 0.00146923	2.8 0.0119746 0.00890407 0.00138934	2.8 0.0140614 0.0112004 0.00158077
2.85 0.0119151 0.00979086 0.00138491	2.85 0.0110203 0.00861338 0.00131021	2.85 0.0129275 0.010841 0.0014857
2.9 0.0109443 0.00947055 0.0013051	2.9 0.0101247 0.00833252 0.00123448	2.9 0.0118704 0.0104845 0.00140304
2.95 0.0100428 0.00915458 0.00122954	2.95 0.0092961 0.00805327 0.00116287	2.95 0.0108956 0.0101152 0.00132159
3 0.00920423 0.00883136 0.00115742	3 0.00852193 0.00777785 0.00109497	3 0.00997832 0.00976258 0.00124336
3.05 0.0084175 0.00850989 0.00108851	3.05 0.00780125 0.00750718 0.00102943	3.05 0.00913194 0.00941998 0.00117015
3.1 0.00769172 0.00819846 0.0010239	3.1 0.00713177 0.00723685 0.000967798	3.1 0.00834566 0.00907714 0.00109954
3.15 0.00703174 0.00788061 0.000962715	3.15 0.00650872 0.00696491 0.000909732	3.15 0.0076134 0.00872324 0.0010331
3.2 0.00641083 0.00756434 0.000904795	3.2 0.00593787 0.0066955 0.000854668	3.2 0.00693722 0.00839357 0.000970866
3.25 0.00582708 0.00725396 0.000849111	3.25 0.00542867 0.00642869 0.000802516	3.25 0.00632507 0.0080523 0.000911361
3.3 0.00529139 0.00695405 0.000796542	3.3 0.00492773 0.00616762 0.000753088	3.3 0.00575865 0.00772207 0.000854951
3.35 0.00480385 0.00665594 0.000746673	3.35 0.00447473 0.00590797 0.000706282	3.35 0.00520377 0.00739834 0.00080196
3.4 0.00435742 0.00636358 0.000700019	3.4 0.00405812 0.00565009 0.000662068	3.4 0.00471977 0.00706515 0.000751799
3.45 0.00394652 0.00607869 0.00065545	3.45 0.00367727 0.00540027 0.000620067	3.45 0.00427089 0.00674686 0.000704193
3.5 0.0035759 0.0057982 0.000614948	3.5 0.00333765 0.00515262 0.000580177	3.5 0.00386022 0.00642724 0.000661904
3.55 0.00323273 0.00551633 0.00057551	3.55 0.00301558 0.00491273 0.000542533	3.55 0.00348508 0.0061157 0.000618968
3.6 0.00291554 0.00524569 0.000538055	3.6 0.00272129 0.00467355 0.000507549	3.6 0.00314182 0.00581542 0.000578443
3.65 0.00262617 0.00498583 0.000502092	3.65 0.00245276 0.00444108 0.000474766	3.65 0.00282796 0.00552361 0.000537617
3.7 0.00236208 0.00472342 0.000468985	3.7 0.00220885 0.00420948 0.000443411	3.7 0.00254173 0.0052275 0.000502127
3.75 0.00212439 0.00447003 0.000437503	3.75 0.00198697 0.00399577 0.000413648	3.75 0.00228205 0.00492529 0.000468851
3.8 0.00190616 0.00422629 0.000408178	3.8 0.00178356 0.0037828 0.000385855	3.8 0.0020473 0.0046583 0.000437516
3.85 0.00170912 0.0039896 0.000380497	3.85 0.00160017 0.00357604 0.000359796	3.85 0.00183354 0.0043975 0.000407824
3.9 0.00153074 0.00377726 0.000354236	3.9 0.00143362 0.0033723 0.000335088	3.9 0.00163916 0.00417465 0.000379634
3.95 0.0013682 0.00355596 0.00032965	3.95 0.00128307 0.003178 0.000312036	3.95 0.00146469 0.00392734 0.000353216
4 0.00122272 0.0033462 0.000306561	4 0.00114748 0.00299523 0.000290258	4 0.00130795 0.0036919 0.000328454
4.05 0.001092 0.003145 0.000284987	4.05 0.00102477 0.00281769 0.00026986	4.05 0.00116648 0.0034655 0.00030508
4.1 0.000972702 0.00294988 0.000264683	4.1 0.00091374 0.002644 0.000250734	4.1 0.00103944 0.00324828 0.000283575
4.15 0.000865555 0.00276368 0.000245626	4.15 0.000813901 0.00247933 0.000232691	4.15 0.000925102 0.00304422 0.000262968
4.2 0.000769278 0.00258673 0.000227853	4.2 0.000723904 0.00232193 0.000215822	4.2 0.000822424 0.00284788 0.000243759
4.25 0.000683095 0.00241794 0.000211157	4.25 0.000643405 0.00217162 0.000200076	4.25 0.000729679 0.00266089 0.000225736
4.3 0.000607676 0.00225354 0.000195556	4.3 0.000571331 0.00202943 0.000185345	4.3 0.000666368 0.00248856 0.000208812
4.35 0.000538032 0.00210409 0.000181019	4.35 0.000506004 0.00189262 0.000171654	4.35 0.000589906 0.00231977 0.000193543
4.4 0.000476438 0.0019614 0.000167396	4.4 0.000448543 0.00176437 0.000158743	4.4 0.000521776 0.00216102 0.000178677
4.45 0.000421178 0.0018236 0.000154688	4.45 0.000396967 0.00164201 0.000146714	4.45 0.000460645 0.00200947 0.000165031
4.5 0.000372222 0.00169466 0.000142839	4.5 0.000350857 0.0015256 0.00013556	4.5 0.000407107 0.00186598 0.000152361
4.55 0.000328576 0.00157278 0.000131841	4.55 0.000310112 0.00141619 0.000125198	4.55 0.000358834 0.00173129 0.000140579
4.6 0.000290315 0.00145695 0.000121546	4.6 0.000274216 0.00131297 0.000115476	4.6 0.000316147 0.00160175 0.000129674
4.65 0.000255906 0.00134723 0.000111973	4.65 0.000241827 0.001216 0.000106427	4.65 0.000278118 0.00148125 0.00011948
4.7 0.000225376 0.00125163 0.000103171	4.7 0.00021319 0.00112526 9.80495e-05	4.7 0.00024472 0.00137594 0.000110165
4.75 0.000198283 0.00115487 9.49313e-05	4.75 0.000187739 0.00103972 9.02422e-05	4.75 0.000215096 0.00127038 0.000101352
4.8 0.000174228 0.00106071 8.7259e-05	4.8 0.000165145 0.000959007 8.29877e-05	4.8 0.000188687 0.00116679 9.31034e-05
4.85 0.000153209 0.000977209 8.01417e-05	4.85 0.000145143 0.000883921 7.6261e-05	4.85 0.000164794 0.00107433 8.54204e-05
4.9 0.000134572 0.000898373 7.35338e-05	4.9 0.000127458 0.000813311 7.00157e-05	4.9 0.000144419 0.000987919 7.83355e-05
4.95 0.000117978 0.000826104 6.74568e-05	4.95 0.000111855 0.000748032 6.42363e-05	4.95 0.000126404 0.00090868 7.18592e-05
5 0.000103368 0.000758641 6.18352e-05	5 9.80584e-05 0.000687299 5.89112e-05	5 0.000110672 0.000834087 6.58278e-05
5.05 9.04913e-05 0.000695397 5.65844e-05	5.05 8.59329e-05 0.000630215 5.39497e-05	5.05 9.67518e-05 0.000763859 6.02842e-05
5.1 7.91909e-05 0.000637144 5.1808e-05	5.1 7.52344e-05 0.000577949 4.93988e-05	5.1 8.45016e-05 0.000699594 5.51708e-05
5.15 6.92004e-05 0.000583707 4.73786e-05	5.15 6.5832e-05 0.000528944 4.51948e-05	5.15 7.37463e-05 0.000639344 5.0457e-05
5.2 6.04468e-05 0.00053327 4.32724e-05	5.2 5.75745e-05 0.00048375 4.13102e-05	5.2 6.4317e-05 0.000584091 4.60815e-05
5.25 5.27309e-05 0.000487033 3.95096e-05	5.25 5.03137e-05 0.000442117 3.77386e-05	5.25 5.60628e-05 0.00053321 4.20593e-05
5.3 4.60092e-05 0.000444212 3.60416e-05	5.3 4.39431e-05 0.000403504 3.44332e-05	5.3 4.88266e-05 0.000486351 3.83326e-05
5.35 4.01158e-05 0.000404681 3.28593e-05	5.35 3.83425e-05 0.000367878 3.13979e-05	5.35 4.25409e-05 0.000442936 3.49257e-05
5.4 3.49615e-05 0.000368394 2.99402e-05	5.4 3.34302e-05 0.00033507 2.86084e-05	5.4 3.6953e-05 0.000402898 3.18269e-05
5.45 3.04524e-05 0.000334413 2.72574e-05	5.45 2.91559e-05 0.000304308 2.6046e-05	5.45 3.21378e-05 0.000364584 2.89907e-05
5.5 2.65116e-05 0.000303862 2.47891e-05	5.5 2.54205e-05 0.000276553 2.36846e-05	5.5 2.79643e-05 0.000330928 2.63725e-05
5.55 2.30654e-05 0.000275987 2.25331e-05	5.55 2.21359e-05 0.000251309 2.15385e-05	5.55 2.43018e-05 0.000300479 2.3947e-05
5.6 2.00621e-05 0.000250212 2.04566e-05	5.6 1.92653e-05 0.000227927 1.95612e-05	5.6 2.11148e-05 0.000272185 2.17193e-05
5.65 1.74326e-05 0.000228079 1.85689e-05	5.65 1.67693e-05 0.000203916 1.77729e-05	5.65 1.83406e-05 0.000246915 1.96309e-05
5.7 1.51503e-05 0.000206531 1.68278e-05	5.7 1.45914e-05 0.000184732 1.61048e-05	5.7 1.59155e-05 0.000223444 1.78529e-05
5.75 1.31593e-05 0.000186606 1.52445e-05	5.75 1.26853e-05 0.000167069 1.45978e-05	5.75 1.38057e-05 0.000201962 1.61707e-05
5.8 1.14299e-05 0.000168521 1.38053e-05	5.8 1.1031e-05 0.000150965 1.3222e-05	5.8 1.19719e-05 0.00018236 1.46329e-05
5.85 9.91263e-06 0.000151966 1.24938e-05	5.85 9.57708e-06 0.00013624 1.197e-05	5.85 1.03808e-05 0.000164481 1.3236e-05
5.9 8.60531e-06 0.000136927 1.12944e-05	5.9 8.32194e-06 0.000122829 1.08268e-05	5.9 8.99507e-06 0.000148199 1.19528e-05
5.95 7.46741e-06 0.00012328 1.0203e-05	5.95 7.22983e-06 0.000110657 9.78507e-06	5.95 7.79635e-06 0.000133299 1.07935e-05
6 6.48023e-06 0.000110861 9.21149e-06	6 6.28193e-06 9.96046e-05 8.83873e-06	6 6.7561e-06 0.000119838 9.74271e-06
6.05 5.61897e-06 9.9601e-05 8.31633e-06	6.05 5.45607e-06 8.95779e-05 7.98207e-06	6.05 5.82858e-06 0.000107722 8.76234e-06
6.1 4.87446e-06 8.93854e-05 7.49373e-06	6.1 4.73777e-06 8.04692e-05 7.19765e-06	6.1 5.05326e-06 9.66805e-05 7.90839e-06
6.15 4.23365e-06 8.01823e-05 6.74998e-06	6.15 4.11306e-06 7.22126e-05 6.48459e-06	6.15 4.38323e-06 8.66893e-05 7.11745e-06
6.2 3.67126e-06 7.18509e-05 6.07618e-06	6.2 3.56995e-06 6.47688e-05 5.84039e-06	6.2 3.79839e-06 7.76395e-05 6.40507e-06
6.25 3.18268e-06 6.43327e-05 5.46513e-06	6.25 3.09965e-06 5.79971e-05 5.25595e-06	6.25 3.28872e-06 6.95121e-05 5.75683e-06
6.3 2.76679e-06 5.75355e-05 4.91044e-06	6.3 2.69145e-06 5.18975e-05 4.72743e-06	6.3 2.85862e-06 6.21532e-05 5.17297e-06
6.35 2.39634e-06 5.14344e-05 4.40928e-06	6.35 2.33509e-06 4.64194e-05 4.24676e-06	6.35 2.47024e-06 5.55725e-05 4.77568e-06


==> anc/TwoPoint50PercentVarC0/RawData/2PSameT05LCResults.txt <==
#//------------------------- 
#// GLOBAL PARAMETERS  
#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.025
#Gluon mass (gluonMass) = 0.5
#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.16666
#Moment for the angle weighting (Nmoment) = 2
#Moment for the radius weighting (PowerOfR) = 2
#x-axis parameter (xAxisParameter) = 2
#1.|x| 2.DCDC 3.ProtonHotSpotFluc 4.ProtonColorFluc 
0 0.406021 0.166987 0.044978
0.05 0.405995 0.166815 0.0449352
0.1 0.404523 0.166279 0.0448223
0.15 0.402662 0.165461 0.0445827
0.2 0.400562 0.16425 0.0443105
0.25 0.398201 0.162682 0.0439655
0.3 0.394866 0.160835 0.0435759
0.35 0.390902 0.158672 0.0431128
0.4 0.386016 0.156199 0.0425747
0.45 0.380986 0.153497 0.0419557
0.5 0.375436 0.150538 0.0412834
0.55 0.369656 0.147363 0.0405621
0.6 0.363043 0.14401 0.0397998
0.65 0.356122 0.14048 0.0389849
0.7 0.348737 0.136845 0.0381609
0.75 0.341255 0.133052 0.0372611
0.8 0.333233 0.129286 0.0363363
0.85 0.324841 0.125096 0.0353854
0.9 0.316172 0.121113 0.0344383
0.95 0.307202 0.117147 0.0334512
1 0.297974 0.113204 0.0324344
1.05 0.288541 0.1093 0.0313978
1.1 0.278881 0.105347 0.030368
1.15 0.269276 0.101557 0.0293298
1.2 0.259514 0.0977649 0.028289
1.25 0.2498 0.0941632 0.0272461
1.3 0.240031 0.0906733 0.0262191
1.35 0.230263 0.0872942 0.0252079
1.4 0.220617 0.0839995 0.0241968
1.45 0.211028 0.0808304 0.0232062
1.5 0.200685 0.077866 0.0222197
1.55 0.191311 0.0749777 0.0212734
1.6 0.182089 0.0722566 0.0203426
1.65 0.173106 0.0696593 0.0194351
1.7 0.164364 0.0671899 0.0185503
1.75 0.155791 0.0648348 0.0176869
1.8 0.147386 0.0628377 0.0168514
1.85 0.139234 0.0607216 0.0160467
1.9 0.131358 0.0587132 0.0152699
1.95 0.123741 0.0567933 0.0145158
2 0.116397 0.0549746 0.0137858
2.05 0.109312 0.0532462 0.0130881
2.1 0.102506 0.0516095 0.012418
2.15 0.0959872 0.0499941 0.0117772
2.2 0.0897338 0.0484968 0.0111584
2.25 0.0837811 0.0470611 0.0105681
2.3 0.0781037 0.0456746 0.0100044
2.35 0.072724 0.044279 0.00946666
2.4 0.0675883 0.0429923 0.00895321
2.45 0.0627101 0.0417137 0.00846394
2.5 0.0581187 0.0404764 0.00799601
2.55 0.0537828 0.0392561 0.00754943
2.6 0.0497011 0.0380527 0.00712421
2.65 0.0458568 0.0368701 0.00672001
2.7 0.0422415 0.0357225 0.0063358
2.75 0.03886 0.0345529 0.00597056
2.8 0.0356978 0.0334015 0.00562399
2.85 0.0327492 0.0322573 0.00529527
2.9 0.029996 0.0311207 0.00498341
2.95 0.0274367 0.0299793 0.00468346
3 0.0250682 0.0288623 0.00440307
3.05 0.0228629 0.0277586 0.00413671
3.1 0.0208226 0.0266777 0.00388492
3.15 0.01894 0.0256049 0.00364616
3.2 0.0172039 0.0245423 0.00342039
3.25 0.0156027 0.023499 0.00320599
3.3 0.0141315 0.0224695 0.00300407
3.35 0.0127796 0.0214599 0.00281287
3.4 0.0115452 0.0204653 0.00263024
3.45 0.0104143 0.0194773 0.00245959
3.5 0.00938325 0.018522 0.00229837
3.55 0.00844167 0.0175876 0.0021466
3.6 0.00758811 0.016687 0.00200309
3.65 0.00681069 0.0158114 0.00186732
3.7 0.00610245 0.0149462 0.00174033
3.75 0.00546169 0.0141222 0.00162017
3.8 0.00488308 0.0133211 0.00150798
3.85 0.00436154 0.0125489 0.00140122
3.9 0.00389451 0.0118052 0.00130306
3.95 0.0034686 0.0110943 0.00121079
4 0.0030851 0.0104072 0.00112356
4.05 0.00274077 0.0097534 0.0010421
4.1 0.00243098 0.00912551 0.000965474
4.15 0.00215483 0.00853059 0.000894045
4.2 0.00190811 0.00795834 0.000827594
4.25 0.00168724 0.00741972 0.000765263
4.3 0.00149069 0.00690671 0.000706971
4.35 0.00131543 0.00642153 0.000652496
4.4 0.00115931 0.00596382 0.000601715
4.45 0.00102095 0.00553275 0.000554381
4.5 0.000898281 0.00512637 0.00051031
4.55 0.000789177 0.00474418 0.000469321
4.6 0.000692376 0.0043854 0.000431483
4.65 0.000607287 0.00404774 0.000396276
4.7 0.000532022 0.00373109 0.000363712
4.75 0.000465742 0.00343613 0.000333453
4.8 0.000407275 0.00316035 0.000305563
4.85 0.000355752 0.00290345 0.000279635
4.9 0.000310575 0.00266489 0.000255797
4.95 0.000270971 0.00244172 0.000233798
5 0.000236238 0.00223506 0.00021353
5.05 0.000205751 0.00204428 0.000194795
5.1 0.000179058 0.00186746 0.000177591
5.15 0.000155679 0.00170399 0.00016181
5.2 0.00013532 0.00155364 0.000147121
5.25 0.000117488 0.00141481 0.000133893
5.3 0.000101688 0.00128675 0.0001216
5.35 8.8336e-05 0.00116917 0.000110452
5.4 7.66395e-05 0.00106116 0.000100205
5.45 6.64525e-05 0.00096182 9.07834e-05
5.5 5.75596e-05 0.000871377 8.21759e-05
5.55 4.98126e-05 0.000788261 7.43529e-05
5.6 4.30934e-05 0.000712442 6.72137e-05
5.65 3.72707e-05 0.000643485 6.06914e-05
5.7 3.22261e-05 0.000580456 5.48035e-05
5.75 2.78462e-05 0.000523096 4.9447e-05
5.8 2.40592e-05 0.00047092 4.45461e-05
5.85 2.07871e-05 0.000423553 4.01173e-05
5.9 1.79537e-05 0.000380415 3.60777e-05
5.95 1.55009e-05 0.00034162 3.245e-05
6 1.33809e-05 0.000306345 2.914e-05
6.05 1.15523e-05 0.000274532 2.61638e-05
6.1 9.97052e-06 0.000245626 2.34622e-05
6.15 8.60754e-06 0.000219666 2.10355e-05
6.2 7.42947e-06 0.000196226 1.88347e-05
6.25 6.4143e-06 0.000175204 1.68535e-05
6.3 5.53564e-06 0.000156241 1.50624e-05
6.35 4.77875e-06 0.000139216 1.34575e-05


==> anc/TwoPoint50PercentVarC0/RawData/2PSameT05MCResults.txt <==
#//------------------------- 
#// GLOBAL PARAMETERS  
#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.075
#Gluon mass (gluonMass) = 0.5
#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.16666
#Moment for the angle weighting (Nmoment) = 2
#Moment for the radius weighting (PowerOfR) = 2
#x-axis parameter (xAxisParameter) = 2
#1.|x| 2.DCDC 3.ProtonHotSpotFluc 4.ProtonColorFluc 
0 0.315321 0.123886 0.038148
0.05 0.315159 0.123723 0.0381272
0.1 0.314472 0.123337 0.0380236
0.15 0.313293 0.122641 0.0378424
0.2 0.311522 0.121784 0.0376221
0.25 0.309316 0.120599 0.0373462
0.3 0.306715 0.119222 0.0370003
0.35 0.303766 0.117622 0.0366071
0.4 0.300339 0.115798 0.0361502
0.45 0.296392 0.113793 0.0356405
0.5 0.291989 0.111628 0.0350768
0.55 0.287436 0.109336 0.0344905
0.6 0.282346 0.106859 0.033837
0.65 0.276973 0.104165 0.0331679
0.7 0.271292 0.101477 0.0324445
0.75 0.265174 0.0986472 0.031691
0.8 0.258758 0.0957303 0.030913
0.85 0.252296 0.0927276 0.030102
0.9 0.245527 0.0897824 0.0292995
0.95 0.238564 0.0868463 0.028455
1 0.231467 0.0838779 0.0275917
1.05 0.22425 0.0809645 0.0267316
1.1 0.216875 0.0780221 0.0258526
1.15 0.209489 0.07518 0.0249739
1.2 0.20202 0.0723571 0.024094
1.25 0.194541 0.0696855 0.0232234
1.3 0.187027 0.0671187 0.0223532
1.35 0.179541 0.0646604 0.0214857
1.4 0.172078 0.0622014 0.0206343
1.45 0.164694 0.0598684 0.019793
1.5 0.156303 0.0576072 0.0189693
1.55 0.149134 0.0554661 0.0181547
1.6 0.142083 0.0534307 0.0173583
1.65 0.135155 0.0514929 0.0165834
1.7 0.128414 0.0496389 0.0158324
1.75 0.121767 0.0478841 0.0151044
1.8 0.115316 0.0465621 0.0143934
1.85 0.109065 0.045092 0.0137058
1.9 0.102953 0.0435971 0.0130378
1.95 0.0970627 0.0420702 0.0124009
2 0.0913787 0.0407363 0.0117917
2.05 0.0859054 0.0394544 0.0111951
2.1 0.0806072 0.038253 0.0106252
2.15 0.0755747 0.03708 0.0100775
2.2 0.0707327 0.0359727 0.00955624
2.25 0.0661012 0.0349092 0.00904996
2.3 0.0616802 0.0338835 0.0085685
2.35 0.0574824 0.0328839 0.008108
2.4 0.0534724 0.0319201 0.00766645
2.45 0.0496438 0.0309772 0.00724707
2.5 0.0460541 0.0300604 0.00684715
2.55 0.0426538 0.0291662 0.00646628
2.6 0.0394513 0.0282858 0.00610485
2.65 0.036449 0.0274225 0.00575904
2.7 0.0336192 0.0265234 0.00542995
2.75 0.0309635 0.0256765 0.00511739
2.8 0.0284772 0.0248309 0.00482065
2.85 0.0261509 0.024002 0.00454027
2.9 0.0239842 0.0231794 0.00427233
2.95 0.0219677 0.0223545 0.00401801
3 0.0200929 0.0215369 0.0037771
3.05 0.0183479 0.0207357 0.00354935
3.1 0.016734 0.0199371 0.00333379
3.15 0.0152409 0.0191495 0.00312879
3.2 0.0138584 0.0183774 0.00293501
3.25 0.0125891 0.0176013 0.00275233
3.3 0.0114204 0.0168449 0.00257993
3.35 0.0103481 0.016105 0.00241615
3.4 0.00936228 0.0153725 0.00226027
3.45 0.00845834 0.0146676 0.00211421
3.5 0.00763234 0.0139639 0.00197626
3.55 0.00687885 0.0132772 0.00184637
3.6 0.00619154 0.0125943 0.00172342
3.65 0.00556545 0.0119446 0.00160796
3.7 0.00499602 0.0113121 0.00149928
3.75 0.00447946 0.010675 0.00139695
3.8 0.00401164 0.0100813 0.00130036
3.85 0.00358738 0.00950677 0.00120983
3.9 0.00322252 0.00895329 0.00112449
3.95 0.00287533 0.00842014 0.00104364
4 0.00256306 0.00790579 0.000969002
4.05 0.00228161 0.00741869 0.000898789
4.1 0.00202858 0.00695183 0.000833137
4.15 0.00180167 0.00650389 0.000771513
4.2 0.00159827 0.00607584 0.000714064
4.25 0.0014157 0.00567031 0.000660396
4.3 0.00125338 0.00528346 0.000610277
4.35 0.00110824 0.00491964 0.00056335
4.4 0.000979128 0.00457461 0.000519626
4.45 0.000864051 0.00424822 0.000479004
4.5 0.000761624 0.00393849 0.00044124
4.55 0.000670751 0.00364727 0.000406191
4.6 0.000590256 0.00337447 0.000373576
4.65 0.000518888 0.00311654 0.000343138
4.7 0.00045561 0.00287613 0.000315088
4.75 0.000399735 0.00265179 0.000289064
4.8 0.000350413 0.00244177 0.000265065
4.85 0.000306852 0.00224539 0.000242712
4.9 0.000268582 0.00206228 0.000222196
4.95 0.000234823 0.00189146 0.000203197
5 0.000205162 0.00173329 0.000185691
5.05 0.000179139 0.00158727 0.000169497
5.1 0.000156315 0.00145163 0.000154624
5.15 0.000136292 0.0013254 0.000140943
5.2 0.000118726 0.00120957 0.000128389
5.25 0.00010338 0.00110188 0.000116801
5.3 8.98028e-05 0.00100368 0.000106218
5.35 7.81576e-05 0.000912531 9.64721e-05
5.4 6.79834e-05 0.000828981 8.75719e-05
5.45 5.90509e-05 0.000752577 7.94481e-05
5.5 5.12873e-05 0.000682481 7.2007e-05
5.55 4.45119e-05 0.00061823 6.52082e-05
5.6 3.86224e-05 0.00055948 5.89857e-05
5.65 3.3499e-05 0.000505837 5.33387e-05
5.7 2.90431e-05 0.000456943 4.81857e-05
5.75 2.51718e-05 0.000412262 4.3488e-05
5.8 2.18052e-05 0.000371576 3.92329e-05
5.85 1.88853e-05 0.000334542 3.53352e-05
5.9 1.63545e-05 0.000300795 3.18293e-05
5.95 1.416e-05 0.000270374 2.86241e-05
6 1.22572e-05 0.000242788 2.57483e-05
6.05 1.06089e-05 0.000217801 2.31199e-05
6.1 9.18068e-06 0.000195209 2.07651e-05
6.15 7.945e-06 0.000174735 1.86196e-05
6.2 6.87497e-06 0.000156343 1.66894e-05
6.25 5.9487e-06 0.000139769 1.49541e-05
6.3 5.14961e-06 0.000124869 1.33817e-05
6.35 4.45608e-06 0.000111377 1.19665e-05


==> anc/TwoPoint50PercentVarC0/RawData/2PSameT05Results.txt <==
#//------------------------- 
#// GLOBAL PARAMETERS  
#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.5
#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.16666
#Moment for the angle weighting (Nmoment) = 2
#Moment for the radius weighting (PowerOfR) = 2
#x-axis parameter (xAxisParameter) = 2
#1.|x| 2.DCDC 3.ProtonHotSpotFluc 4.ProtonColorFluc 
0 0.356703 0.141341 0.0409486
0.05 0.356128 0.141194 0.0409086
0.1 0.35291 0.140773 0.0407891
0.15 0.351513 0.140054 0.0405781
0.2 0.349567 0.139041 0.0403411
0.25 0.347024 0.137738 0.0400325
0.3 0.34408 0.136157 0.0396673
0.35 0.340483 0.134301 0.0392322
0.4 0.336464 0.132181 0.0387441
0.45 0.332086 0.129928 0.0381862
0.5 0.327217 0.12742 0.0375804
0.55 0.321988 0.124735 0.036966
0.6 0.31626 0.121897 0.0362505
0.65 0.310125 0.11893 0.0355285
0.7 0.303689 0.115783 0.0347278
0.75 0.296517 0.112512 0.0339195
0.8 0.288999 0.109252 0.0330887
0.85 0.281788 0.105745 0.0322311
0.9 0.27426 0.102384 0.0313987
0.95 0.266439 0.099034 0.0304873
1 0.258542 0.0956091 0.0295728
1.05 0.250393 0.092286 0.0286425
1.1 0.242161 0.0890226 0.0277063
1.15 0.233898 0.0857908 0.0267735
1.2 0.225504 0.0825445 0.0258296
1.25 0.217111 0.0794818 0.024887
1.3 0.208712 0.0765591 0.0239575
1.35 0.20032 0.0737261 0.0230279
1.4 0.191978 0.0709157 0.0221131
1.45 0.183578 0.0682735 0.0212063
1.5 0.17435 0.0657351 0.0203244
1.55 0.16635 0.0632888 0.0194591
1.6 0.158405 0.0609489 0.0186106
1.65 0.150625 0.0587539 0.0177762
1.7 0.143024 0.0566625 0.0169705
1.75 0.135575 0.0546675 0.0161877
1.8 0.128355 0.0536505 0.0154242
1.85 0.12121 0.0518504 0.0146823
1.9 0.114409 0.0501461 0.0139685
1.95 0.107836 0.0485025 0.0132781
2 0.101371 0.0469683 0.0126109
2.05 0.0951858 0.0454954 0.0119709
2.1 0.089331 0.0440675 0.01136
2.15 0.0837081 0.0427364 0.0107756
2.2 0.0782926 0.0414638 0.0102106
2.25 0.0731162 0.0402405 0.00967154
2.3 0.068201 0.0390485 0.00915896
2.35 0.063514 0.0378953 0.00866477
2.4 0.0590792 0.0367861 0.00819344
2.45 0.0548489 0.0356935 0.00774113
2.5 0.0508519 0.0346392 0.00731345
2.55 0.0470689 0.0336059 0.00690526
2.6 0.0435277 0.0325732 0.00651731
2.65 0.0401961 0.0315552 0.00614911
2.7 0.0371114 0.0305246 0.00579694
2.75 0.0341583 0.0295331 0.00546307
2.8 0.0313941 0.0285531 0.00514613
2.85 0.0288176 0.0275757 0.00484782
2.9 0.0264164 0.0266212 0.00456216
2.95 0.0241781 0.0256566 0.00429048
3 0.022105 0.0247199 0.00403349
3.05 0.0201775 0.023788 0.00378931
3.1 0.0183877 0.0228618 0.00355936
3.15 0.0167333 0.0219472 0.00334053
3.2 0.015217 0.0210518 0.00313422
3.25 0.0138141 0.0201483 0.00293872
3.3 0.0125244 0.0192789 0.00275428
3.35 0.0113403 0.0184149 0.00257886
3.4 0.0102514 0.0175636 0.00241294
3.45 0.00925555 0.0167735 0.00225575
3.5 0.00834627 0.0159539 0.00210792
3.55 0.0075177 0.0151587 0.0019694
3.6 0.00676315 0.0143858 0.001838
3.65 0.00607473 0.0136349 0.00171445
3.7 0.00545019 0.0129063 0.00159734
3.75 0.00488475 0.0121952 0.00148752
3.8 0.00437103 0.0115077 0.00138485
3.85 0.00390756 0.010844 0.00128736
3.9 0.00347631 0.0102073 0.00119681
3.95 0.00309885 0.00959668 0.00111008
4 0.00276019 0.00900701 0.00103086
4.05 0.00245525 0.00844984 0.00095616
4.1 0.00218097 0.00791866 0.000886955
4.15 0.00193583 0.00740598 0.000820751
4.2 0.00171603 0.00691492 0.000759571
4.25 0.00151911 0.00644994 0.000702722
4.3 0.00134385 0.00600839 0.000649189
4.35 0.00118715 0.00559323 0.000599746
4.4 0.00104721 0.00519716 0.000553249
4.45 0.000923584 0.00482213 0.000509824
4.5 0.000813766 0.00446982 0.000469418
4.55 0.000716188 0.00413953 0.00043213
4.6 0.000629946 0.00382679 0.000397407
4.65 0.000553283 0.00353256 0.00036502
4.7 0.000485443 0.00325681 0.000335065
4.75 0.000425563 0.00300057 0.000307354
4.8 0.000372759 0.00276008 0.000281752
4.85 0.000326182 0.0025379 0.000257898
4.9 0.000285077 0.00232996 0.000236034
4.95 0.000249049 0.00213594 0.000215826
5 0.000217447 0.00195548 0.000197184
5.05 0.000189688 0.00179001 0.000179957
5.1 0.00016535 0.00163661 0.000164139
5.15 0.00014396 0.00149434 0.000149535
5.2 0.000125283 0.00136322 0.00013617
5.25 0.000108988 0.00124159 0.000123938
5.3 9.48821e-05 0.00113005 0.000112601
5.35 8.25224e-05 0.00102677 0.000102315
5.4 7.16844e-05 0.000932386 9.28949e-05
5.45 6.22455e-05 0.000846114 8.41741e-05
5.5 5.40129e-05 0.000767116 7.62648e-05
5.55 4.68224e-05 0.000694462 6.90385e-05
5.6 4.05615e-05 0.00062804 6.23954e-05
5.65 3.51359e-05 0.000567292 5.63931e-05
5.7 3.04191e-05 0.000511869 5.09232e-05
5.75 2.63266e-05 0.000461593 4.59211e-05
5.8 2.27796e-05 0.000415759 4.14346e-05
5.85 1.97058e-05 0.000374143 3.73141e-05
5.9 1.70438e-05 0.000336528 3.35861e-05
5.95 1.47375e-05 0.000302216 3.0214e-05
6 1.27417e-05 0.000271185 2.71482e-05
6.05 1.10147e-05 0.000243147 2.43758e-05
6.1 9.52388e-06 0.000217695 2.18833e-05
6.15 8.23272e-06 0.000194859 1.96153e-05
6.2 7.1144e-06 0.00017422 1.75759e-05
6.25 6.15096e-06 0.000155607 1.57296e-05
6.3 5.31588e-06 0.00013882 1.40654e-05
6.35 4.59543e-06 0.00012377 1.25741e-05


==> anc/TwoPoint50PercentVarC0/RawData/2PSameT0LCResults.txt <==
#//------------------------- 
#// GLOBAL PARAMETERS  
#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.025
#Gluon mass (gluonMass) = 0.5
#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0
#Moment for the angle weighting (Nmoment) = 2
#Moment for the radius weighting (PowerOfR) = 2
#x-axis parameter (xAxisParameter) = 2
#1.|x| 2.DCDC 3.ProtonHotSpotFluc 4.ProtonColorFluc 
0 1.36114 0.636845 0.250035
0.05 1.36002 0.636154 0.249811
0.1 1.3567 0.63412 0.249141
0.15 1.35116 0.63075 0.248024
0.2 1.34347 0.626071 0.246476
0.25 1.33363 0.620139 0.244505
0.3 1.32174 0.612989 0.242121
0.35 1.30779 0.604695 0.23934
0.4 1.29191 0.595324 0.236178
0.45 1.2741 0.584956 0.232656
0.5 1.25455 0.573694 0.228796
0.55 1.23326 0.561604 0.22462
0.6 1.21036 0.548792 0.220153
0.65 1.18595 0.535361 0.215421
0.7 1.16014 0.521436 0.210445
0.75 1.13305 0.507068 0.205258
0.8 1.1048 0.49239 0.199888
0.85 1.0755 0.477496 0.19436
0.9 1.04528 0.462481 0.188704
0.95 1.01425 0.447433 0.182941
1 0.982566 0.432442 0.177102
1.05 0.950319 0.417601 0.17121
1.1 0.917641 0.402956 0.165292
1.15 0.884685 0.388575 0.15937
1.2 0.851511 0.374521 0.153461
1.25 0.818252 0.360833 0.147594
1.3 0.785023 0.34757 0.141779
1.35 0.751933 0.334762 0.136038
1.4 0.719058 0.322429 0.130385
1.45 0.686532 0.310582 0.124836
1.5 0.654428 0.299242 0.119401
1.55 0.622819 0.288412 0.114092
1.6 0.591785 0.27808 0.10892
1.65 0.561414 0.268237 0.10389
1.7 0.531733 0.258882 0.099009
1.75 0.502815 0.249998 0.0942814
1.8 0.474712 0.241553 0.0897118
1.85 0.447462 0.233532 0.0853014
1.9 0.421114 0.22591 0.0810519
1.95 0.395682 0.218648 0.076963
2 0.371197 0.211726 0.0730353
2.05 0.347676 0.205115 0.0692659
2.1 0.325129 0.198787 0.0656542
2.15 0.303548 0.192706 0.0621954
2.2 0.28297 0.186848 0.058889
2.25 0.263371 0.181189 0.0557286
2.3 0.244743 0.175702 0.0527117
2.35 0.227078 0.170365 0.0498335
2.4 0.210358 0.165161 0.0470901
2.45 0.194564 0.160071 0.0444757
2.5 0.179677 0.155072 0.0419873
2.55 0.165668 0.150163 0.0396193
2.6 0.152516 0.14532 0.0373673
2.65 0.140194 0.140547 0.0352265
2.7 0.128668 0.135823 0.0331922
2.75 0.117909 0.131153 0.0312597
2.8 0.107885 0.126529 0.0294247
2.85 0.0985621 0.121958 0.0276832
2.9 0.0899074 0.117426 0.0260313
2.95 0.0818895 0.11294 0.0244647
3 0.0744754 0.108505 0.0229793
3.05 0.0676302 0.104122 0.0215716
3.1 0.0613216 0.0997943 0.0202385
3.15 0.0555194 0.095527 0.0189764
3.2 0.0501915 0.0913325 0.0177819
3.25 0.0453076 0.0872015 0.0166518
3.3 0.0408375 0.0831519 0.0155833
3.35 0.0367561 0.0791832 0.0145737
3.4 0.0330337 0.0753041 0.0136201
3.45 0.029646 0.0715149 0.0127198
3.5 0.0265673 0.0678263 0.0118705
3.55 0.0237746 0.0642394 0.0110699
3.6 0.0212452 0.0607648 0.0103156
3.65 0.0189583 0.0573888 0.00960535
3.7 0.0168936 0.0541303 0.00893699
3.75 0.015033 0.0509877 0.00830873
3.8 0.013359 0.0479617 0.00771851
3.85 0.0118551 0.0450543 0.00716429
3.9 0.0105065 0.0422655 0.00664444
3.95 0.00929863 0.0395978 0.00615724
4 0.00821875 0.0370472 0.00570101
4.05 0.00725444 0.0346155 0.00527414
4.1 0.00639499 0.0322992 0.00487504
4.15 0.00562997 0.0300984 0.00450233
4.2 0.00495035 0.0280112 0.00415457
4.25 0.00434725 0.0260364 0.00383021
4.3 0.00381294 0.0241691 0.00352812
4.35 0.0033402 0.0224068 0.00324701
4.4 0.00292253 0.0207475 0.00298558
4.45 0.00255412 0.0191863 0.00274281
4.5 0.00222957 0.0177213 0.00251749
4.55 0.00194394 0.0163478 0.00230862
4.6 0.001693 0.0150625 0.00211519
4.65 0.00147281 0.0138614 0.00193621
4.7 0.00127988 0.0127409 0.00177077
4.75 0.00111104 0.0116968 0.00161802
4.8 0.000963467 0.0107261 0.00147709
4.85 0.000834658 0.00982426 0.00134721
4.9 0.000722343 0.00898793 0.00122763
4.95 0.000624544 0.00821356 0.00111767
5 0.000539487 0.00749722 0.0010166
5.05 0.000465583 0.00683561 0.000923842
5.1 0.000401456 0.00622532 0.000838773
5.15 0.000345868 0.00566345 0.000760847
5.2 0.000297735 0.00514656 0.000689531
5.25 0.0002561 0.0046717 0.000624326
5.3 0.000220126 0.00423609 0.000564775
5.35 0.000189068 0.00383702 0.000510439
5.4 0.000162275 0.00347181 0.000460906
5.45 0.000139195 0.003138 0.000415804
5.5 0.000119315 0.00283331 0.000374778
5.55 0.000102225 0.00255555 0.000337482
5.6 8.75359e-05 0.00230262 0.000303628
5.65 7.49202e-05 0.00207262 0.00027292
5.7 6.40955e-05 0.00186348 0.000245097
5.75 5.4803e-05 0.00167384 0.000219914
5.8 4.68489e-05 0.00150202 0.000197137
5.85 4.00362e-05 0.00134647 0.000176559
5.9 3.42048e-05 0.0012058 0.000157987
5.95 2.92161e-05 0.00107877 0.000141241
6 2.49506e-05 0.000964179 0.000126157
6.05 2.13048e-05 0.000860901 0.000112582
6.1 1.81902e-05 0.000767932 0.000100379
6.15 1.55303e-05 0.000684313 8.94183e-05
6.2 1.32593e-05 0.0006093 7.95846e-05
6.25 1.13209e-05 0.000541918 7.07688e-05
6.3 9.66688e-06 0.000481523 6.28743e-05
6.35 8.2557e-06 0.000427447 5.58107e-05


==> anc/TwoPoint50PercentVarC0/RawData/2PSameT0MCResults.txt <==
#//------------------------- 
#// GLOBAL PARAMETERS  
#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.075
#Gluon mass (gluonMass) = 0.5
#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0
#Moment for the angle weighting (Nmoment) = 2
#Moment for the radius weighting (PowerOfR) = 2
#x-axis parameter (xAxisParameter) = 2
#1.|x| 2.DCDC 3.ProtonHotSpotFluc 4.ProtonColorFluc 
0 0.675989 0.291589 0.121221
0.05 0.6754 0.291278 0.121115
0.1 0.673757 0.290349 0.120797
0.15 0.671079 0.288817 0.120264
0.2 0.667373 0.286688 0.11953
0.25 0.662613 0.283965 0.118594
0.3 0.656849 0.280701 0.117462
0.35 0.650086 0.276914 0.116139
0.4 0.642372 0.272631 0.114638
0.45 0.633786 0.267888 0.11296
0.5 0.624271 0.262729 0.111123
0.55 0.613879 0.257192 0.109134
0.6 0.602755 0.251332 0.107006
0.65 0.590888 0.245175 0.104751
0.7 0.578338 0.238778 0.10238
0.75 0.565156 0.232193 0.0999043
0.8 0.551402 0.225457 0.0973367
0.85 0.537124 0.218617 0.0946953
0.9 0.522392 0.21172 0.0919881
0.95 0.507254 0.204795 0.089229
1 0.491782 0.1979 0.086429
1.05 0.47603 0.191063 0.0836007
1.1 0.46006 0.184322 0.0807566
1.15 0.443921 0.177693 0.077907
1.2 0.427679 0.171214 0.0750633
1.25 0.411381 0.164903 0.0722342
1.3 0.39508 0.158781 0.0694284
1.35 0.378824 0.152865 0.0666549
1.4 0.362672 0.147168 0.0639212
1.45 0.346667 0.141701 0.0612343
1.5 0.330844 0.136464 0.0585993
1.55 0.315254 0.131465 0.0560233
1.6 0.299931 0.126697 0.0535102
1.65 0.284903 0.122162 0.0510635
1.7 0.270216 0.117851 0.0486865
1.75 0.255882 0.113763 0.0463818
1.8 0.241933 0.109882 0.0441515
1.85 0.2284 0.106198 0.0419969
1.9 0.215281 0.102704 0.0399183
1.95 0.202607 0.0993845 0.0379168
2 0.190384 0.0962237 0.0359938
2.05 0.178625 0.0932153 0.0341446
2.1 0.167336 0.0903384 0.0323718
2.15 0.15652 0.0875857 0.0306735
2.2 0.14619 0.0849425 0.0290482
2.25 0.13632 0.0823947 0.0274942
2.3 0.126929 0.0799327 0.0260098
2.35 0.118006 0.0775442 0.0245928
2.4 0.109544 0.0752194 0.0232416
2.45 0.101537 0.0729499 0.0219539
2.5 0.0939729 0.0707267 0.0207277
2.55 0.0868406 0.0685464 0.0195606
2.6 0.0801317 0.0663996 0.0184503
2.65 0.0738314 0.0642837 0.0173947
2.7 0.067926 0.0621898 0.0163916
2.75 0.0624019 0.0601209 0.0154388
2.8 0.0572419 0.0580733 0.0145342
2.85 0.0524318 0.0560423 0.0136755
2.9 0.047956 0.0540312 0.0128611
2.95 0.0437986 0.0520391 0.0120889
3 0.0399439 0.0500669 0.0113568
3.05 0.0363758 0.04813 0.010663
3.1 0.0330789 0.0461839 0.0100061
3.15 0.0300389 0.0442784 0.00938429
3.2 0.0272395 0.0423984 0.0087958
3.25 0.024666 0.0405477 0.0082392
3.3 0.0223044 0.0387269 0.00771296
3.35 0.0201411 0.0369412 0.00721573
3.4 0.0181625 0.0351904 0.0067461
3.45 0.0163557 0.033478 0.0063029
3.5 0.0147087 0.0318055 0.00588471
3.55 0.0132096 0.0301747 0.00549048
3.6 0.0118475 0.0285904 0.00511901
3.65 0.0106115 0.0270533 0.00476919
3.7 0.00949207 0.0255634 0.00443998
3.75 0.00847964 0.0241215 0.00413041
3.8 0.00756543 0.0227315 0.00383952
3.85 0.00674102 0.0213929 0.00356636
3.9 0.00599878 0.0201053 0.00331005
3.95 0.00533166 0.0188683 0.00306974
4 0.00473286 0.017684 0.00284458
4.05 0.00419618 0.0165532 0.00263382
4.1 0.00371582 0.0154737 0.00243666
4.15 0.00328663 0.0144457 0.00225239
4.2 0.00290332 0.013469 0.00208036
4.25 0.00256187 0.0125418 0.00191986
4.3 0.00225795 0.0116639 0.00177025
4.35 0.00198778 0.0108336 0.00163091
4.4 0.00174813 0.0100495 0.00150126
4.45 0.00153576 0.0093107 0.00138073
4.5 0.00134761 0.00861538 0.00126879
4.55 0.00118127 0.0079623 0.00116493
4.6 0.00103444 0.00734985 0.00106864
4.65 0.000904951 0.00677627 0.000979457
4.7 0.000790877 0.0062401 0.000896934
4.75 0.000690524 0.00573947 0.000820655
4.8 0.000602339 0.00527313 0.0007502
4.85 0.000524937 0.00483891 0.000685195
4.9 0.00045708 0.00443528 0.000625276
4.95 0.000397659 0.00406045 0.000570095
5 0.000345669 0.0037133 0.000519327
5.05 0.000300232 0.00339201 0.000472665
5.1 0.000260571 0.00309495 0.000429815
5.15 0.000225978 0.00282094 0.000390508
5.2 0.000195831 0.00256841 0.000354484
5.25 0.000169591 0.00233593 0.000321504
5.3 0.000146779 0.00212215 0.000291332
5.35 0.000126954 0.00192586 0.000263762
5.4 0.000109732 0.00174592 0.000238593
5.45 9.48037e-05 0.00158115 0.000215635
5.5 8.18603e-05 0.00143043 0.000194716
5.55 7.06524e-05 0.00129275 0.000175673
5.6 6.09528e-05 0.00116711 0.000158356
5.65 5.25608e-05 0.00105263 0.000142621
5.7 4.53088e-05 0.000948389 0.000128338
5.75 3.90431e-05 0.000853627 0.000115385
5.8 3.36344e-05 0.000767573 0.00010365
5.85 2.89672e-05 0.000689507 9.30282e-05
5.9 2.49426e-05 0.000618766 8.34227e-05
5.95 2.1473e-05 0.000554745 7.4745e-05
6 1.84833e-05 0.000496874 6.6913e-05
6.05 1.59082e-05 0.000444594 5.98506e-05
6.1 1.3691e-05 0.00039744 5.34881e-05
6.15 1.17825e-05 0.000354931 4.77618e-05
6.2 1.01404e-05 0.000316681 4.26121e-05
6.25 8.72729e-06 0.000282284 3.7986e-05
6.3 7.51195e-06 0.000251388 3.38336e-05
6.35 6.46659e-06 0.000223668 3.01101e-05


==> anc/TwoPoint50PercentVarC0/RawData/2PSameT0Results.txt <==
#//------------------------- 
#// GLOBAL PARAMETERS  
#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.5
#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0
#Moment for the angle weighting (Nmoment) = 2
#Moment for the radius weighting (PowerOfR) = 2
#x-axis parameter (xAxisParameter) = 2
#1.|x| 2.DCDC 3.ProtonHotSpotFluc 4.ProtonColorFluc 
0 0.900692 0.403125 0.16326
0.05 0.89994 0.402694 0.163116
0.1 0.897793 0.401409 0.162683
0.15 0.894179 0.399272 0.161963
0.2 0.889119 0.396318 0.160964
0.25 0.882712 0.392566 0.15969
0.3 0.874951 0.388043 0.158151
0.35 0.865838 0.382795 0.156355
0.4 0.855473 0.376868 0.154312
0.45 0.843841 0.370306 0.152037
0.5 0.831063 0.363173 0.149541
0.55 0.817126 0.355523 0.146841
0.6 0.802138 0.347417 0.14395
0.65 0.786173 0.338909 0.140888
0.7 0.76929 0.330075 0.13767
0.75 0.751592 0.320977 0.13431
0.8 0.733096 0.311679 0.130831
0.85 0.713911 0.302234 0.12725
0.9 0.694084 0.292712 0.12358
0.95 0.673758 0.283166 0.119843
1 0.652984 0.273654 0.116053
1.05 0.631835 0.264226 0.112226
1.1 0.610418 0.254925 0.108379
1.15 0.588771 0.245788 0.104529
1.2 0.566983 0.236858 0.100685
1.25 0.545136 0.228168 0.0968641
1.3 0.523293 0.219737 0.0930771
1.35 0.501527 0.211591 0.0893355
1.4 0.479896 0.203745 0.0856495
1.45 0.458475 0.196211 0.0820283
1.5 0.437322 0.189 0.0784794
1.55 0.416483 0.182112 0.075011
1.6 0.396011 0.175545 0.0716295
1.65 0.37595 0.169295 0.0683392
1.7 0.356344 0.163354 0.0651435
1.75 0.337232 0.157714 0.0620465
1.8 0.318643 0.152358 0.0590513
1.85 0.300605 0.147276 0.0561594
1.9 0.283136 0.142446 0.0533709
1.95 0.266277 0.137853 0.0506871
2 0.250028 0.13348 0.0481075
2.05 0.234405 0.129307 0.0456308
2.1 0.219415 0.125315 0.0432565
2.15 0.205068 0.121492 0.0409824
2.2 0.191368 0.117814 0.0388067
2.25 0.178298 0.114266 0.0367271
2.3 0.165869 0.110831 0.0347413
2.35 0.154069 0.107492 0.0328463
2.4 0.142892 0.104242 0.0310395
2.45 0.132322 0.101066 0.0293179
2.5 0.122346 0.0979536 0.0276784
2.55 0.112947 0.094893 0.0261184
2.6 0.104114 0.0918827 0.0246346
2.65 0.0958284 0.0889118 0.0232238
2.7 0.0880688 0.0859739 0.0218832
2.75 0.0808163 0.0830689 0.0206099
2.8 0.0740503 0.0801943 0.0194011
2.85 0.067748 0.0773457 0.0182539
2.9 0.0618912 0.0745253 0.0171656
2.95 0.0564575 0.0717316 0.0161335
3 0.0514257 0.068967 0.0151553
3.05 0.046776 0.0662324 0.0142283
3.1 0.0424813 0.0635317 0.0133503
3.15 0.038525 0.0608669 0.0125191
3.2 0.0348874 0.0582402 0.0117325
3.25 0.031548 0.0556562 0.0109885
3.3 0.0284874 0.0531175 0.0102851
3.35 0.0256871 0.0506294 0.00962045
3.4 0.0231294 0.0481923 0.0089927
3.45 0.0207973 0.0458105 0.00840014
3.5 0.0186742 0.0434882 0.00784115
3.55 0.016745 0.0412275 0.00731413
3.6 0.0149942 0.0390312 0.00681756
3.65 0.0134082 0.036902 0.00635001
3.7 0.0119738 0.0348399 0.00591001
3.75 0.0106786 0.0328495 0.00549633
3.8 0.00951074 0.0309296 0.00510763
3.85 0.00845911 0.0290832 0.00474265
3.9 0.00751425 0.0273093 0.00440027
3.95 0.00666627 0.0256079 0.00407932
4 0.00590649 0.0239824 0.00377869
4.05 0.00522656 0.0224304 0.00349732
4.1 0.00461923 0.0209502 0.0032342
4.15 0.00407741 0.0195424 0.00298837
4.2 0.00359478 0.0182053 0.00275889
4.25 0.00316525 0.016938 0.00254486
4.3 0.00278389 0.0157385 0.00234543
4.35 0.00244565 0.0146058 0.00215975
4.4 0.00214606 0.0135373 0.0019871
4.45 0.00188116 0.0125313 0.00182662
4.5 0.00164705 0.0115856 0.00167764
4.55 0.00144049 0.0106988 0.00153944
4.6 0.00125848 0.00986743 0.00141136
4.65 0.00109834 0.00908963 0.00129282
4.7 0.000957588 0.00836302 0.00118319
4.75 0.000834033 0.00768582 0.00108192
4.8 0.000725706 0.00705481 0.000988393
4.85 0.000630851 0.00646837 0.000902163
4.9 0.000547885 0.00592365 0.000822722
4.95 0.000475405 0.00541866 0.000749608
5 0.000412156 0.00495114 0.000682381
5.05 0.00035702 0.00451862 0.000620626
5.1 0.000309013 0.00411937 0.000563954
5.15 0.000267239 0.00375141 0.000511999
5.2 0.000230938 0.00341261 0.000464414
5.25 0.000199425 0.00310077 0.000420879
5.3 0.00017211 0.00281459 0.000381082
5.35 0.000148425 0.0025521 0.000344741
5.4 0.000127913 0.00231159 0.000311588
5.45 0.000110184 0.00209158 0.00028137
5.5 9.4857e-05 0.0018905 0.000253857
5.55 8.16206e-05 0.00170699 0.000228831
5.6 7.01984e-05 0.00153969 0.000206089
5.65 6.03482e-05 0.00138736 0.000185442
5.7 5.18597e-05 0.00124884 0.000166716
5.75 4.45468e-05 0.00112302 0.00014975
5.8 3.82552e-05 0.00100886 0.000134391
5.85 3.28429e-05 0.00090539 0.0001205
5.9 2.81897e-05 0.000811613 0.000107951
5.95 2.41911e-05 0.000726938 9.66257e-05
6 2.07566e-05 0.00065045 8.64116e-05
6.05 1.78077e-05 0.000581447 7.72084e-05
6.1 1.52768e-05 0.000519347 6.89266e-05
6.15 1.31052e-05 0.000463346 6.14805e-05
6.2 1.12425e-05 0.000412995 5.47906e-05
6.25 9.64506e-06 0.000367764 4.8787e-05
6.3 8.27544e-06 0.00032718 4.34039e-05
6.35 7.1013e-06 0.000290801 3.85817e-05


==> anc/TwoPoint50PercentVarC0/RawData/2PSameT1LCResults.txt <==
#//------------------------- 
#// GLOBAL PARAMETERS  
#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.025
#Gluon mass (gluonMass) = 0.5
#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.33333
#Moment for the angle weighting (Nmoment) = 2
#Moment for the radius weighting (PowerOfR) = 2
#x-axis parameter (xAxisParameter) = 2
#1.|x| 2.DCDC 3.ProtonHotSpotFluc 4.ProtonColorFluc 
0 0.14868 0.0553529 0.0114985
0.05 0.149048 0.055305 0.0114886
0.1 0.148426 0.0551782 0.0114557
0.15 0.147911 0.0549306 0.0114059
0.2 0.147125 0.0545751 0.0113471
0.25 0.146048 0.0539621 0.0112696
0.3 0.144854 0.0536397 0.0111685
0.35 0.143346 0.0528485 0.0110585
0.4 0.141691 0.0520552 0.0109445
0.45 0.139874 0.0512098 0.010804
0.5 0.13798 0.0501813 0.0106486
0.55 0.135847 0.049172 0.0104771
0.6 0.133484 0.048094 0.0102951
0.65 0.13095 0.0468789 0.0100903
0.7 0.128175 0.0456863 0.00989917
0.75 0.125354 0.0444298 0.00967426
0.8 0.122407 0.043147 0.0094917
0.85 0.119386 0.0418571 0.00924815
0.9 0.116231 0.0405191 0.0089926
0.95 0.113019 0.0392043 0.00873579
1 0.109632 0.0378989 0.00848112
1.05 0.106346 0.0365829 0.00822639
1.1 0.102983 0.0353272 0.00796445
1.15 0.0995068 0.0340443 0.00770343
1.2 0.0960429 0.0327792 0.00744882
1.25 0.0924075 0.031558 0.00719678
1.3 0.0889102 0.030374 0.00694879
1.35 0.0854846 0.0292136 0.00670067
1.4 0.0817262 0.02808 0.00645933
1.45 0.0786022 0.0270044 0.00620241
1.5 0.0752965 0.0259869 0.00595554
1.55 0.0718717 0.024989 0.00570985
1.6 0.068501 0.0240522 0.0054736
1.65 0.0651249 0.0231683 0.00523833
1.7 0.0618881 0.0223512 0.00500863
1.75 0.0587081 0.0215718 0.00478892
1.8 0.0556767 0.0207955 0.00457012
1.85 0.0527335 0.0200701 0.00439139
1.9 0.0499433 0.0194132 0.00418314
1.95 0.0472342 0.0187852 0.00398646
2 0.0444538 0.0181821 0.00379196
2.05 0.0418288 0.0176136 0.00360471
2.1 0.0392101 0.0170794 0.0034297
2.15 0.0367413 0.0165621 0.0032579
2.2 0.0344351 0.0160547 0.00309213
2.25 0.0322369 0.0155825 0.00293179
2.3 0.0300923 0.0151346 0.00277897
2.35 0.028115 0.0146809 0.00263134
2.4 0.0261755 0.0142642 0.00249234
2.45 0.0243134 0.0138692 0.00235927
2.5 0.022579 0.0134687 0.00223482
2.55 0.0209428 0.0130806 0.00211402
2.6 0.0193968 0.0126891 0.00199628
2.65 0.0179401 0.0123172 0.00188461
2.7 0.0165694 0.0119401 0.00177816
2.75 0.0152688 0.0115703 0.00167824
2.8 0.0140614 0.0112004 0.00158077
2.85 0.0129275 0.010841 0.0014857
2.9 0.0118704 0.0104845 0.00140304
2.95 0.0108956 0.0101152 0.00132159
3 0.00997832 0.00976258 0.00124336
3.05 0.00913194 0.00941998 0.00117015
3.1 0.00834566 0.00907714 0.00109954
3.15 0.0076134 0.00872324 0.0010331
3.2 0.00693722 0.00839357 0.000970866
3.25 0.00632507 0.0080523 0.000911361
3.3 0.00575865 0.00772207 0.000854951
3.35 0.00520377 0.00739834 0.00080196
3.4 0.00471977 0.00706515 0.000751799
3.45 0.00427089 0.00674686 0.000704193
3.5 0.00386022 0.00642724 0.000661904
3.55 0.00348508 0.0061157 0.000618968
3.6 0.00314182 0.00581542 0.000578443
3.65 0.00282796 0.00552361 0.000537617
3.7 0.00254173 0.0052275 0.000502127
3.75 0.00228205 0.00492529 0.000468851
3.8 0.0020473 0.0046583 0.000437516
3.85 0.00183354 0.0043975 0.000407824
3.9 0.00163916 0.00417465 0.000379634
3.95 0.00146469 0.00392734 0.000353216
4 0.00130795 0.0036919 0.000328454
4.05 0.00116648 0.0034655 0.00030508
4.1 0.00103944 0.00324828 0.000283575
4.15 0.000925102 0.00304422 0.000262968
4.2 0.000822424 0.00284788 0.000243759
4.25 0.000729679 0.00266089 0.000225736
4.3 0.000666368 0.00248856 0.000208812
4.35 0.000589906 0.00231977 0.000193543
4.4 0.000521776 0.00216102 0.000178677
4.45 0.000460645 0.00200947 0.000165031
4.5 0.000407107 0.00186598 0.000152361
4.55 0.000358834 0.00173129 0.000140579
4.6 0.000316147 0.00160175 0.000129674
4.65 0.000278118 0.00148125 0.00011948
4.7 0.00024472 0.00137594 0.000110165
4.75 0.000215096 0.00127038 0.000101352
4.8 0.000188687 0.00116679 9.31034e-05
4.85 0.000164794 0.00107433 8.54204e-05
4.9 0.000144419 0.000987919 7.83355e-05
4.95 0.000126404 0.00090868 7.18592e-05
5 0.000110672 0.000834087 6.58278e-05
5.05 9.67518e-05 0.000763859 6.02842e-05
5.1 8.45016e-05 0.000699594 5.51708e-05
5.15 7.37463e-05 0.000639344 5.0457e-05
5.2 6.4317e-05 0.000584091 4.60815e-05
5.25 5.60628e-05 0.00053321 4.20593e-05
5.3 4.88266e-05 0.000486351 3.83326e-05
5.35 4.25409e-05 0.000442936 3.49257e-05
5.4 3.6953e-05 0.000402898 3.18269e-05
5.45 3.21378e-05 0.000364584 2.89907e-05
5.5 2.79643e-05 0.000330928 2.63725e-05
5.55 2.43018e-05 0.000300479 2.3947e-05
5.6 2.11148e-05 0.000272185 2.17193e-05
5.65 1.83406e-05 0.000246915 1.96309e-05
5.7 1.59155e-05 0.000223444 1.78529e-05
5.75 1.38057e-05 0.000201962 1.61707e-05
5.8 1.19719e-05 0.00018236 1.46329e-05
5.85 1.03808e-05 0.000164481 1.3236e-05
5.9 8.99507e-06 0.000148199 1.19528e-05
5.95 7.79635e-06 0.000133299 1.07935e-05
6 6.7561e-06 0.000119838 9.74271e-06
6.05 5.82858e-06 0.000107722 8.76234e-06
6.1 5.05326e-06 9.66805e-05 7.90839e-06
6.15 4.38323e-06 8.66893e-05 7.11745e-06
6.2 3.79839e-06 7.76395e-05 6.40507e-06
6.25 3.28872e-06 6.95121e-05 5.75683e-06
6.3 2.85862e-06 6.21532e-05 5.17297e-06
6.35 2.47024e-06 5.55725e-05 4.77568e-06


==> anc/TwoPoint50PercentVarC0/RawData/2PSameT1MCResults.txt <==
#//------------------------- 
#// GLOBAL PARAMETERS  
#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.075
#Gluon mass (gluonMass) = 0.5
#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.33333
#Moment for the angle weighting (Nmoment) = 2
#Moment for the radius weighting (PowerOfR) = 2
#x-axis parameter (xAxisParameter) = 2
#1.|x| 2.DCDC 3.ProtonHotSpotFluc 4.ProtonColorFluc 
0 0.123036 0.0443185 0.0100143
0.05 0.122929 0.0442371 0.0100101
0.1 0.122639 0.0440741 0.0099843
0.15 0.12223 0.0438878 0.00995975
0.2 0.121562 0.0435675 0.00990445
0.25 0.12077 0.0430979 0.0098294
0.3 0.119871 0.0426403 0.0097431
0.35 0.118787 0.0420528 0.00964316
0.4 0.117368 0.0413654 0.00952676
0.45 0.115911 0.0406551 0.00940212
0.5 0.114025 0.039854 0.00926385
0.55 0.112291 0.0390251 0.00912244
0.6 0.110323 0.0381245 0.00895804
0.65 0.108232 0.0371913 0.00878342
0.7 0.106093 0.0362327 0.00860379
0.75 0.103639 0.0352197 0.00842584
0.8 0.101316 0.034202 0.00823056
0.85 0.0988082 0.0331687 0.00803142
0.9 0.0963 0.0321162 0.00783062
0.95 0.0937167 0.0310734 0.0076073
1 0.0910428 0.0300223 0.00739067
1.05 0.0882758 0.0289843 0.0071707
1.1 0.0855632 0.027952 0.00694678
1.15 0.0826701 0.0269464 0.00672444
1.2 0.0797429 0.0259462 0.00650266
1.25 0.0768777 0.0249779 0.00628324
1.3 0.0739779 0.0240495 0.0060623
1.35 0.071109 0.0231434 0.0058412
1.4 0.0682385 0.0222478 0.0056258
1.45 0.0654083 0.0214007 0.00540615
1.5 0.0625834 0.0205861 0.00519156
1.55 0.0597981 0.0198119 0.0049814
1.6 0.0570663 0.0190724 0.00477504
1.65 0.0543724 0.0183556 0.00457255
1.7 0.0517181 0.0176973 0.00437347
1.75 0.0491128 0.0170683 0.00418326
1.8 0.0465839 0.0164695 0.00399837
1.85 0.0440953 0.0158835 0.00382386
1.9 0.0417715 0.0153449 0.0036461
1.95 0.0395011 0.0148414 0.00347387
2 0.0372088 0.0143789 0.00330876
2.05 0.0350284 0.0139261 0.00314858
2.1 0.0328929 0.0134905 0.00299479
2.15 0.0308404 0.0130883 0.00284583
2.2 0.0289866 0.0126882 0.00270279
2.25 0.0271309 0.0123118 0.00256366
2.3 0.0253667 0.0119646 0.00243169
2.35 0.0237239 0.0116226 0.00230503
2.4 0.0221147 0.0112896 0.00218294
2.45 0.0205279 0.0109655 0.00206695
2.5 0.019081 0.0106478 0.00195583
2.55 0.0177084 0.0103641 0.00184971
2.6 0.0164125 0.0100673 0.00174919
2.65 0.0151902 0.00977787 0.00165289
2.7 0.0140437 0.0094826 0.00156063
2.75 0.0129656 0.00919626 0.00147304
2.8 0.0119746 0.00890407 0.00138934
2.85 0.0110203 0.00861338 0.00131021
2.9 0.0101247 0.00833252 0.00123448
2.95 0.0092961 0.00805327 0.00116287
3 0.00852193 0.00777785 0.00109497
3.05 0.00780125 0.00750718 0.00102943
3.1 0.00713177 0.00723685 0.000967798
3.15 0.00650872 0.00696491 0.000909732
3.2 0.00593787 0.0066955 0.000854668
3.25 0.00542867 0.00642869 0.000802516
3.3 0.00492773 0.00616762 0.000753088
3.35 0.00447473 0.00590797 0.000706282
3.4 0.00405812 0.00565009 0.000662068
3.45 0.00367727 0.00540027 0.000620067
3.5 0.00333765 0.00515262 0.000580177
3.55 0.00301558 0.00491273 0.000542533
3.6 0.00272129 0.00467355 0.000507549
3.65 0.00245276 0.00444108 0.000474766
3.7 0.00220885 0.00420948 0.000443411
3.75 0.00198697 0.00399577 0.000413648
3.8 0.00178356 0.0037828 0.000385855
3.85 0.00160017 0.00357604 0.000359796
3.9 0.00143362 0.0033723 0.000335088
3.95 0.00128307 0.003178 0.000312036
4 0.00114748 0.00299523 0.000290258
4.05 0.00102477 0.00281769 0.00026986
4.1 0.00091374 0.002644 0.000250734
4.15 0.000813901 0.00247933 0.000232691
4.2 0.000723904 0.00232193 0.000215822
4.25 0.000643405 0.00217162 0.000200076
4.3 0.000571331 0.00202943 0.000185345
4.35 0.000506004 0.00189262 0.000171654
4.4 0.000448543 0.00176437 0.000158743
4.45 0.000396967 0.00164201 0.000146714
4.5 0.000350857 0.0015256 0.00013556
4.55 0.000310112 0.00141619 0.000125198
4.6 0.000274216 0.00131297 0.000115476
4.65 0.000241827 0.001216 0.000106427
4.7 0.00021319 0.00112526 9.80495e-05
4.75 0.000187739 0.00103972 9.02422e-05
4.8 0.000165145 0.000959007 8.29877e-05
4.85 0.000145143 0.000883921 7.6261e-05
4.9 0.000127458 0.000813311 7.00157e-05
4.95 0.000111855 0.000748032 6.42363e-05
5 9.80584e-05 0.000687299 5.89112e-05
5.05 8.59329e-05 0.000630215 5.39497e-05
5.1 7.52344e-05 0.000577949 4.93988e-05
5.15 6.5832e-05 0.000528944 4.51948e-05
5.2 5.75745e-05 0.00048375 4.13102e-05
5.25 5.03137e-05 0.000442117 3.77386e-05
5.3 4.39431e-05 0.000403504 3.44332e-05
5.35 3.83425e-05 0.000367878 3.13979e-05
5.4 3.34302e-05 0.00033507 2.86084e-05
5.45 2.91559e-05 0.000304308 2.6046e-05
5.5 2.54205e-05 0.000276553 2.36846e-05
5.55 2.21359e-05 0.000251309 2.15385e-05
5.6 1.92653e-05 0.000227927 1.95612e-05
5.65 1.67693e-05 0.000203916 1.77729e-05
5.7 1.45914e-05 0.000184732 1.61048e-05
5.75 1.26853e-05 0.000167069 1.45978e-05
5.8 1.1031e-05 0.000150965 1.3222e-05
5.85 9.57708e-06 0.00013624 1.197e-05
5.9 8.32194e-06 0.000122829 1.08268e-05
5.95 7.22983e-06 0.000110657 9.78507e-06
6 6.28193e-06 9.96046e-05 8.83873e-06
6.05 5.45607e-06 8.95779e-05 7.98207e-06
6.1 4.73777e-06 8.04692e-05 7.19765e-06
6.15 4.11306e-06 7.22126e-05 6.48459e-06
6.2 3.56995e-06 6.47688e-05 5.84039e-06
6.25 3.09965e-06 5.79971e-05 5.25595e-06
6.3 2.69145e-06 5.18975e-05 4.72743e-06
6.35 2.33509e-06 4.64194e-05 4.24676e-06


==> anc/TwoPoint50PercentVarC0/RawData/2PSameT1Results.txt <==
#//------------------------- 
#// GLOBAL PARAMETERS  
#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.5
#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.33333
#Moment for the angle weighting (Nmoment) = 2
#Moment for the radius weighting (PowerOfR) = 2
#x-axis parameter (xAxisParameter) = 2
#1.|x| 2.DCDC 3.ProtonHotSpotFluc 4.ProtonColorFluc 
0 0.1374 0.050334 0.0106738
0.05 0.137119 0.0502503 0.0106672
0.1 0.136543 0.0501012 0.0106332
0.15 0.136029 0.0498479 0.0105952
0.2 0.135136 0.0495061 0.0105373
0.25 0.134346 0.049012 0.0104554
0.3 0.133381 0.0484254 0.0103614
0.35 0.132001 0.0477562 0.0102647
0.4 0.130589 0.0470625 0.0101497
0.45 0.128771 0.0463474 0.0100236
0.5 0.126969 0.0454706 0.00987449
0.55 0.124989 0.0445416 0.00971731
0.6 0.122878 0.0435697 0.00954389
0.65 0.120531 0.0425127 0.0093614
0.7 0.118136 0.0414206 0.00917316
0.75 0.11547 0.0402637 0.00897413
0.8 0.112832 0.0391023 0.0087834
0.85 0.110001 0.0378711 0.00856237
0.9 0.107216 0.0366452 0.00835096
0.95 0.104238 0.0354472 0.00810415
1 0.101217 0.0342428 0.00786601
1.05 0.0980693 0.0329948 0.00762834
1.1 0.094934 0.0318342 0.00738844
1.15 0.09177 0.0307384 0.00714777
1.2 0.088549 0.0295963 0.0069055
1.25 0.0853595 0.0284363 0.00666798
1.3 0.0821408 0.0273692 0.00643877
1.35 0.0789037 0.0263278 0.00620556
1.4 0.075615 0.0253232 0.00598865
1.45 0.0724326 0.0243519 0.00575341
1.5 0.0692701 0.0234283 0.0055254
1.55 0.0661213 0.0225906 0.00530346
1.6 0.0630948 0.0217555 0.00508867
1.65 0.0600882 0.0209326 0.00486776
1.7 0.0571274 0.0201508 0.00465573
1.75 0.0542651 0.0194459 0.00445262
1.8 0.051444 0.0187238 0.00425435
1.85 0.0486785 0.0180726 0.00406235
1.9 0.0456785 0.017469 0.00387185
1.95 0.0431797 0.016902 0.00369056
2 0.0406797 0.0163728 0.00351363
2.05 0.0382338 0.0158577 0.003343
2.1 0.0360077 0.0153666 0.0031759
2.15 0.0337049 0.0149119 0.00301667
2.2 0.0315838 0.0144482 0.00286477
2.25 0.0295595 0.0140244 0.0027178
2.3 0.0276186 0.0136493 0.00257729
2.35 0.0258231 0.0132571 0.00244239
2.4 0.0240167 0.0128768 0.00231397
2.45 0.0223463 0.0124983 0.00219016
2.5 0.0207574 0.0121382 0.00207266
2.55 0.0192413 0.0118063 0.00196075
2.6 0.0178236 0.0114602 0.00185295
2.65 0.0164954 0.0111224 0.00175063
2.7 0.0152379 0.0107727 0.00165099
2.75 0.0140573 0.0104425 0.00155812
2.8 0.0129553 0.0101162 0.00146923
2.85 0.0119151 0.00979086 0.00138491
2.9 0.0109443 0.00947055 0.0013051
2.95 0.0100428 0.00915458 0.00122954
3 0.00920423 0.00883136 0.00115742
3.05 0.0084175 0.00850989 0.00108851
3.1 0.00769172 0.00819846 0.0010239
3.15 0.00703174 0.00788061 0.000962715
3.2 0.00641083 0.00756434 0.000904795
3.25 0.00582708 0.00725396 0.000849111
3.3 0.00529139 0.00695405 0.000796542
3.35 0.00480385 0.00665594 0.000746673
3.4 0.00435742 0.00636358 0.000700019
3.45 0.00394652 0.00607869 0.00065545
3.5 0.0035759 0.0057982 0.000614948
3.55 0.00323273 0.00551633 0.00057551
3.6 0.00291554 0.00524569 0.000538055
3.65 0.00262617 0.00498583 0.000502092
3.7 0.00236208 0.00472342 0.000468985
3.75 0.00212439 0.00447003 0.000437503
3.8 0.00190616 0.00422629 0.000408178
3.85 0.00170912 0.0039896 0.000380497
3.9 0.00153074 0.00377726 0.000354236
3.95 0.0013682 0.00355596 0.00032965
4 0.00122272 0.0033462 0.000306561
4.05 0.001092 0.003145 0.000284987
4.1 0.000972702 0.00294988 0.000264683
4.15 0.000865555 0.00276368 0.000245626
4.2 0.000769278 0.00258673 0.000227853
4.25 0.000683095 0.00241794 0.000211157
4.3 0.000607676 0.00225354 0.000195556
4.35 0.000538032 0.00210409 0.000181019
4.4 0.000476438 0.0019614 0.000167396
4.45 0.000421178 0.0018236 0.000154688
4.5 0.000372222 0.00169466 0.000142839
4.55 0.000328576 0.00157278 0.000131841
4.6 0.000290315 0.00145695 0.000121546
4.65 0.000255906 0.00134723 0.000111973
4.7 0.000225376 0.00125163 0.000103171
4.75 0.000198283 0.00115487 9.49313e-05
4.8 0.000174228 0.00106071 8.7259e-05
4.85 0.000153209 0.000977209 8.01417e-05
4.9 0.000134572 0.000898373 7.35338e-05
4.95 0.000117978 0.000826104 6.74568e-05
5 0.000103368 0.000758641 6.18352e-05
5.05 9.04913e-05 0.000695397 5.65844e-05
5.1 7.91909e-05 0.000637144 5.1808e-05
5.15 6.92004e-05 0.000583707 4.73786e-05
5.2 6.04468e-05 0.00053327 4.32724e-05
5.25 5.27309e-05 0.000487033 3.95096e-05
5.3 4.60092e-05 0.000444212 3.60416e-05
5.35 4.01158e-05 0.000404681 3.28593e-05
5.4 3.49615e-05 0.000368394 2.99402e-05
5.45 3.04524e-05 0.000334413 2.72574e-05
5.5 2.65116e-05 0.000303862 2.47891e-05
5.55 2.30654e-05 0.000275987 2.25331e-05
5.6 2.00621e-05 0.000250212 2.04566e-05
5.65 1.74326e-05 0.000228079 1.85689e-05
5.7 1.51503e-05 0.000206531 1.68278e-05
5.75 1.31593e-05 0.000186606 1.52445e-05
5.8 1.14299e-05 0.000168521 1.38053e-05
5.85 9.91263e-06 0.000151966 1.24938e-05
5.9 8.60531e-06 0.000136927 1.12944e-05
5.95 7.46741e-06 0.00012328 1.0203e-05
6 6.48023e-06 0.000110861 9.21149e-06
6.05 5.61897e-06 9.9601e-05 8.31633e-06
6.1 4.87446e-06 8.93854e-05 7.49373e-06
6.15 4.23365e-06 8.01823e-05 6.74998e-06
6.2 3.67126e-06 7.18509e-05 6.07618e-06
6.25 3.18268e-06 6.43327e-05 5.46513e-06
6.3 2.76679e-06 5.75355e-05 4.91044e-06
6.35 2.39634e-06 5.14344e-05 4.40928e-06


==> anc/TwoPoint50PercentVarC0/plot2PSameT0T05T1C050PercentVar.txt <==
reset
reset session

set terminal pdfcairo rounded font "Times-Roman,50" size 25,25
set output 'TwoPointSameT0T05T1C050PercentVarPlot.pdf'

set key font "Times-Roman, 50"

set ylabel "<{/Symbol e}(x)^{2}> / ~{/Symbol m}{1\\~}_{} ^4 Q_{s,A}^4 [GeV^{4}]" font "Times-Roman, 50"
set xlabel "|x|/R" font "Times-Roman, 50"

set xtics 0,0.5,3
set xrange [0:3]

set logscale y

set format y "10^{%+03T}"

set style fill transparent solid 0.5 noborder

plot "2PSameT0MergedC050PercentVar.txt" using ($1/sqrt(3.3)):($6/(81)):($10/(81)) with filledcurves lc rgb "forest-green" notitle, \
"2PSameT0MergedC050PercentVar.txt" using ($1/sqrt(3.3)):($2/(81)) with lines lw 10 lc rgb "forest-green" title "DC-DC, τQ_{s,A}=0", \
"2PSameT05MergedC050PercentVar.txt" using ($1/sqrt(3.3)):($6/(81)):($10/(81)) with filledcurves lc rgb "blue" notitle, \
"2PSameT05MergedC050PercentVar.txt" using ($1/sqrt(3.3)):($2/(81)) with lines lw 10 lc rgb "blue" title "DC-DC, τQ_{s,A}=0.5", \
"2PSameT1MergedC050PercentVar.txt" using ($1/sqrt(3.3)):($6/(81)):($10/(81)) with filledcurves lc rgb "red" notitle, \
"2PSameT1MergedC050PercentVar.txt" using ($1/sqrt(3.3)):($2/(81)) with lines lw 10 lc rgb "red" title "DC-DC, τQ_{s,A}=1"

unset output
unset terminal

reset
reset session

==> anc/TwoPointColorFluc/2PSamePoint/2PSameT01Merged.txt <==
#//------------------------- 	#//------------------------- 	#//------------------------- 	#//------------------------- 	#//------------------------- 
#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  
#//------------------------- 	#//------------------------- 	#//------------------------- 	#//------------------------- 	#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.06	#Short distance cutoff (C0) = 0.04
#Gluon mass (gluonMass) = 0.5	#Gluon mass (gluonMass) = 0.6	#Gluon mass (gluonMass) = 0.4	#Gluon mass (gluonMass) = 0.5	#Gluon mass (gluonMass) = 0.5
#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.03333	#Proper time (tau) = 0.03333	#Proper time (tau) = 0.03333	#Proper time (tau) = 0.03333	#Proper time (tau) = 0.03333
#Moment for the angle weighting (Nmoment) = 2	#Moment for the angle weighting (Nmoment) = 2	#Moment for the angle weighting (Nmoment) = 2	#Moment for the angle weighting (Nmoment) = 2	#Moment for the angle weighting (Nmoment) = 2
#Moment for the radius weighting (PowerOfR) = 2	#Moment for the radius weighting (PowerOfR) = 2	#Moment for the radius weighting (PowerOfR) = 2	#Moment for the radius weighting (PowerOfR) = 2	#Moment for the radius weighting (PowerOfR) = 2
#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2
#1.|x| 2.DCDC 3.ProtonHotSpotFluc 4.ProtonColorFluc 	#1.|x| 2.DCDC 3.ProtonHotSpotFluc 4.ProtonColorFluc 	#1.|x| 2.DCDC 3.ProtonHotSpotFluc 4.ProtonColorFluc 	#1.|x| 2.DCDC 3.ProtonHotSpotFluc 4.ProtonColorFluc 	#1.|x| 2.DCDC 3.ProtonHotSpotFluc 4.ProtonColorFluc 
0 0.792119 0.349503 0.133168	0 0.729408 0.331796 0.123374	0 0.862458 0.366802 0.143785	0 0.704424 0.305869 0.119637	0 0.888163 0.397625 0.148018
0.05 0.791473 0.349151 0.133054	0.05 0.72878 0.331459 0.123256	0.05 0.861779 0.366427 0.143671	0.05 0.703812 0.305535 0.119536	0.05 0.887463 0.397207 0.147807
0.1 0.789509 0.347672 0.132704	0.1 0.726919 0.330039 0.122933	0.1 0.859445 0.364947 0.143329	0.1 0.702103 0.304554 0.119214	0.1 0.885367 0.396307 0.147404
0.15 0.786317 0.345827 0.132109	0.15 0.724027 0.328269 0.122415	0.15 0.855989 0.362991 0.142695	0.15 0.699192 0.302941 0.118692	0.15 0.881844 0.39422 0.146824
0.2 0.781782 0.343617 0.13134	0.2 0.719662 0.325844 0.121665	0.2 0.851143 0.360624 0.141841	0.2 0.695525 0.300692 0.117963	0.2 0.877149 0.390992 0.145836
0.25 0.77616 0.340359 0.130286	0.25 0.714549 0.323128 0.120679	0.25 0.845099 0.357108 0.140728	0.25 0.690343 0.297873 0.117038	0.25 0.870548 0.3873 0.144695
0.3 0.769526 0.336137 0.129015	0.3 0.708254 0.319384 0.119455	0.3 0.837931 0.352949 0.139365	0.3 0.684292 0.294425 0.1159	0.3 0.862946 0.383142 0.143289
0.35 0.761582 0.331951 0.127564	0.35 0.700795 0.315077 0.118088	0.35 0.829336 0.348199 0.137803	0.35 0.67726 0.290448 0.114589	0.35 0.853916 0.377705 0.14167
0.4 0.752655 0.326493 0.125856	0.4 0.692474 0.309864 0.116553	0.4 0.819579 0.342801 0.136025	0.4 0.6692 0.285914 0.11311	0.4 0.843743 0.372168 0.139913
0.45 0.74235 0.320858 0.123997	0.45 0.682978 0.304462 0.114822	0.45 0.808552 0.336906 0.134045	0.45 0.660264 0.281005 0.11145	0.45 0.832389 0.364352 0.137772
0.5 0.731127 0.314677 0.122001	0.5 0.672558 0.298911 0.112933	0.5 0.796492 0.330415 0.131831	0.5 0.650295 0.275588 0.109637	0.5 0.819799 0.357355 0.135523
0.55 0.719019 0.30805 0.11979	0.55 0.661238 0.29229 0.110867	0.55 0.783311 0.323424 0.129493	0.55 0.639151 0.269759 0.107681	0.55 0.80594 0.349999 0.133152
0.6 0.705865 0.301029 0.117459	0.6 0.649 0.285933 0.108664	0.6 0.769176 0.316072 0.127041	0.6 0.627553 0.263595 0.105587	0.6 0.791102 0.342231 0.130469
0.65 0.691852 0.29367 0.114959	0.65 0.636005 0.278683 0.106348	0.65 0.754096 0.308354 0.124365	0.65 0.615205 0.257119 0.103362	0.65 0.775296 0.333983 0.127779
0.7 0.676892 0.28602 0.112358	0.7 0.622295 0.271402 0.103936	0.7 0.738173 0.30031 0.121572	0.7 0.60231 0.250422 0.101015	0.7 0.758648 0.325141 0.124786
0.75 0.661322 0.278121 0.109649	0.75 0.607727 0.26391 0.10139	0.75 0.721535 0.291996 0.118681	0.75 0.588506 0.243485 0.0985761	0.75 0.741153 0.316319 0.121836
0.8 0.645046 0.270067 0.106824	0.8 0.592577 0.256287 0.0987643	0.8 0.704024 0.283546 0.115654	0.8 0.574031 0.236477 0.0960551	0.8 0.722902 0.306708 0.118623
0.85 0.628261 0.261864 0.103902	0.85 0.577005 0.248506 0.0960458	0.85 0.685959 0.27493 0.112538	0.85 0.559087 0.229247 0.0934485	0.85 0.704013 0.297857 0.115474
0.9 0.610897 0.253596 0.100929	0.9 0.560888 0.240656 0.0932608	0.9 0.667283 0.266271 0.109349	0.9 0.543686 0.22204 0.0907771	0.9 0.684487 0.288471 0.112056
0.95 0.593062 0.245331 0.0978922	0.95 0.544351 0.232844 0.090434	0.95 0.648152 0.257581 0.106084	0.95 0.527877 0.214815 0.0880395	0.95 0.664486 0.278668 0.108664
1 0.574844 0.23707 0.0948093	1 0.527446 0.225014 0.087567	1 0.628499 0.2489 0.102781	1 0.511741 0.207607 0.0852792	1 0.644008 0.269587 0.105253
1.05 0.556315 0.228895 0.0916793	1.05 0.510274 0.217262 0.0846666	1.05 0.608503 0.240288 0.0994568	1.05 0.495268 0.20044 0.0824906	1.05 0.623121 0.260173 0.101796
1.1 0.537451 0.220846 0.0885737	1.1 0.492813 0.20961 0.0817703	1.1 0.588206 0.23185 0.0961019	1.1 0.478637 0.193366 0.0796857	1.1 0.601982 0.251131 0.0983728
1.15 0.518462 0.212924 0.0854164	1.15 0.475213 0.202111 0.0788546	1.15 0.567671 0.223484 0.0927281	1.15 0.461814 0.186442 0.0768727	1.15 0.580549 0.241889 0.0948293
1.2 0.499374 0.20517 0.0822999	1.2 0.457518 0.19476 0.0759343	1.2 0.547015 0.215334 0.0893799	1.2 0.444886 0.179659 0.0740687	1.2 0.55901 0.233071 0.0913554
1.25 0.480236 0.197616 0.0791828	1.25 0.439702 0.187619 0.0730295	1.25 0.526328 0.207403 0.0860125	1.25 0.427948 0.173014 0.0712703	1.25 0.537441 0.224516 0.0878993
1.3 0.461005 0.190267 0.0761044	1.3 0.421994 0.180698 0.0701642	1.3 0.505523 0.199696 0.0826775	1.3 0.411015 0.166573 0.0684995	1.3 0.515892 0.216634 0.0844648
1.35 0.441933 0.183221 0.0730581	1.35 0.404325 0.174003 0.0673415	1.35 0.484928 0.192256 0.0794019	1.35 0.394175 0.160453 0.0657582	1.35 0.494466 0.208305 0.0811368
1.4 0.423037 0.176421 0.0700612	1.4 0.38673 0.167569 0.0645594	1.4 0.46443 0.185097 0.0761711	1.4 0.377199 0.154454 0.063061	1.4 0.473082 0.200491 0.0777362
1.45 0.404211 0.169881 0.0671109	1.45 0.369366 0.161391 0.0618196	1.45 0.444052 0.1782 0.0729934	1.45 0.360537 0.148723 0.0604158	1.45 0.451936 0.193078 0.0744624
1.5 0.385639 0.1636 0.0642189	1.5 0.352139 0.155454 0.0591465	1.5 0.423975 0.171581 0.0698779	1.5 0.344111 0.143203 0.0578169	1.5 0.431045 0.186336 0.0712433
1.55 0.367367 0.15762 0.0613936	1.55 0.335271 0.149795 0.0565333	1.55 0.40417 0.165286 0.0668305	1.55 0.327863 0.137941 0.0552781	1.55 0.410522 0.17954 0.0681018
1.6 0.349396 0.15192 0.0586356	1.6 0.318695 0.144585 0.053972	1.6 0.384236 0.159276 0.0638598	1.6 0.31188 0.132956 0.0527947	1.6 0.390328 0.173064 0.0650267
1.65 0.331334 0.14651 0.0559512	1.65 0.302377 0.139469 0.0514842	1.65 0.36516 0.153567 0.0609586	1.65 0.296216 0.128225 0.0503823	1.65 0.370633 0.166829 0.0620441
1.7 0.314162 0.141359 0.0533401	1.7 0.286122 0.134587 0.0490817	1.7 0.346414 0.148152 0.0581373	1.7 0.280925 0.123684 0.0480401	1.7 0.351324 0.16106 0.0591794
1.75 0.29736 0.136481 0.0508151	1.75 0.270619 0.129961 0.0467336	1.75 0.32822 0.142995 0.0553967	1.75 0.266089 0.119433 0.0457645	1.75 0.332419 0.155719 0.0563355
1.8 0.281111 0.132002 0.0483633	1.8 0.255631 0.125563 0.044467	1.8 0.310552 0.138088 0.0527517	1.8 0.251477 0.115384 0.0435569	1.8 0.314107 0.150294 0.0536254
1.85 0.265299 0.127612 0.0460067	1.85 0.241076 0.121255 0.0422939	1.85 0.293186 0.133441 0.0501927	1.85 0.237407 0.111502 0.0414285	1.85 0.296329 0.145267 0.0510272
1.9 0.249706 0.123432 0.043724	1.9 0.226953 0.117437 0.0401805	1.9 0.276508 0.129045 0.0477229	1.9 0.223641 0.107843 0.0393777	1.9 0.278611 0.140507 0.0484973
1.95 0.234909 0.119465 0.0415315	1.95 0.21329 0.113558 0.0381547	1.95 0.260401 0.12501 0.0453373	1.95 0.210417 0.104358 0.037403	1.95 0.26204 0.135983 0.0460698
2 0.22055 0.115671 0.0394266	2 0.200053 0.110089 0.0362128	2 0.24476 0.121021 0.0430452	2 0.19773 0.101049 0.0355063	2 0.245947 0.131671 0.0437256
2.05 0.20687 0.112038 0.0373941	2.05 0.187471 0.106661 0.0343433	2.05 0.229818 0.117215 0.0408526	2.05 0.185456 0.0978847 0.0336847	2.05 0.230666 0.127547 0.0414475
2.1 0.193694 0.108561 0.0354582	2.1 0.175252 0.10337 0.0325563	2.1 0.215471 0.113568 0.038742	2.1 0.173722 0.0948644 0.0319368	2.1 0.215894 0.123614 0.0392915
2.15 0.181117 0.105142 0.0335985	2.15 0.163674 0.100213 0.0308453	2.15 0.201711 0.11008 0.0367223	2.15 0.162498 0.0919719 0.0302409	2.15 0.201828 0.120051 0.0372309
2.2 0.169074 0.102057 0.0318144	2.2 0.152698 0.0971833 0.0292036	2.2 0.18855 0.106734 0.034783	2.2 0.151742 0.0891847 0.0286388	2.2 0.188343 0.11621 0.0352796
2.25 0.157593 0.0989012 0.030113	2.25 0.142186 0.0942619 0.0276354	2.25 0.175977 0.10342 0.0329311	2.25 0.141483 0.086507 0.0271057	2.25 0.175488 0.112884 0.0333663
2.3 0.146678 0.0960358 0.0284881	2.3 0.132179 0.09145 0.0261429	2.3 0.16399 0.100412 0.0311626	2.3 0.131726 0.0839163 0.0256445	2.3 0.163278 0.109314 0.0315874
2.35 0.136286 0.093144 0.0269389	2.35 0.122695 0.0886075 0.0247167	2.35 0.152593 0.097405 0.0294748	2.35 0.122447 0.0814029 0.0242472	2.35 0.151668 0.106019 0.0298461
2.4 0.126455 0.0903408 0.0254516	2.4 0.113706 0.0859307 0.0233561	2.4 0.141786 0.0944865 0.0278609	2.4 0.113646 0.0789598 0.0229167	2.4 0.14069 0.102817 0.0282025
2.45 0.11714 0.087606 0.024043	2.45 0.105208 0.0834092 0.0220616	2.45 0.131554 0.0916178 0.0263255	2.45 0.105332 0.0765749 0.0216458	2.45 0.130266 0.0996921 0.0266384
2.5 0.108337 0.084926 0.0227043	2.5 0.0971936 0.0807594 0.0208279	2.5 0.121871 0.0887425 0.0248586	2.5 0.0974717 0.0742287 0.0204372	2.5 0.120452 0.0966198 0.0251666
2.55 0.100041 0.0822844 0.0214221	2.55 0.0896571 0.0782635 0.019652	2.55 0.112732 0.085988 0.0234623	2.55 0.0900613 0.0719308 0.0192865	2.55 0.111187 0.0936008 0.0237463
2.6 0.092264 0.0797163 0.0202121	2.6 0.0825789 0.0758629 0.0185338	2.6 0.104138 0.0833563 0.0221337	2.6 0.0830883 0.0696948 0.0181905	2.6 0.102512 0.0906425 0.0223995
2.65 0.0849537 0.0771363 0.0190521	2.65 0.075919 0.0734048 0.0174728	2.65 0.096062 0.0807134 0.0208692	2.65 0.0765456 0.0674616 0.0171491	2.65 0.0943389 0.0877016 0.0211172
2.7 0.0781174 0.0746031 0.0179516	2.7 0.0697115 0.0709639 0.0164622	2.7 0.0884853 0.0780843 0.0196686	2.7 0.0703913 0.0652641 0.0161694	2.7 0.0867208 0.0848133 0.0198826
2.75 0.0717083 0.0720901 0.0169082	2.75 0.0639086 0.0685665 0.0155058	2.75 0.0813903 0.0754655 0.0185278	2.75 0.0646545 0.0630771 0.0152302	2.75 0.0795746 0.0819437 0.0187278
2.8 0.0657503 0.0695997 0.0159164	2.8 0.0585069 0.0661857 0.0146056	2.8 0.0747514 0.0728864 0.0174463	2.8 0.0592924 0.0609154 0.0143379	2.8 0.0729316 0.0791045 0.0176442
2.85 0.0601845 0.0671359 0.0149768	2.85 0.0534596 0.0638329 0.013741	2.85 0.0685644 0.0703259 0.0164175	2.85 0.0542971 0.0587835 0.0134911	2.85 0.0667105 0.0762819 0.0165866
2.9 0.0550084 0.064631 0.0140808	2.9 0.0487864 0.0615123 0.0129123	2.9 0.0627944 0.0677168 0.0154419	2.9 0.0496526 0.0566646 0.0126879	2.9 0.0609349 0.073589 0.0155978
2.95 0.0502064 0.0622918 0.0132382	2.95 0.0444593 0.0591836 0.0121368	2.95 0.0574422 0.0652782 0.014517	2.95 0.045339 0.0545642 0.0119258	2.95 0.0555923 0.0707429 0.0146739
3 0.0457541 0.0599053 0.0124349	3 0.0404374 0.0568996 0.0114009	3 0.0524705 0.0628076 0.0136393	3 0.0413363 0.0524979 0.0112032	3 0.0506315 0.068022 0.0137714
3.05 0.041643 0.0575497 0.0116749	3.05 0.0367387 0.0546363 0.0107036	3.05 0.0478575 0.060347 0.0128079	3.05 0.037637 0.0504459 0.0105191	3.05 0.0460616 0.0653264 0.0129302
3.1 0.037837 0.05522 0.0109537	3.1 0.033325 0.0523105 0.0100426	3.1 0.0435907 0.0579278 0.0120197	3.1 0.0342218 0.0484165 0.00987023	3.1 0.0418335 0.0626646 0.0121422
3.15 0.0343362 0.0529204 0.0102735	3.15 0.0301788 0.0501161 0.00941761	3.15 0.0396596 0.0555294 0.0112742	3.15 0.0310713 0.0464103 0.00925714	3.15 0.0379469 0.0600405 0.0113768
3.2 0.0311083 0.0506538 0.00962964	3.2 0.0272879 0.0479475 0.00882601	3.2 0.0360234 0.0531664 0.0105688	3.2 0.0281714 0.0444445 0.00867757	3.2 0.0343569 0.0574557 0.010673
3.25 0.0281451 0.0484234 0.00902114	3.25 0.0246424 0.0458189 0.00826676	3.25 0.0326845 0.0508516 0.00990176	3.25 0.0255011 0.0424992 0.00812858	3.25 0.0310651 0.0549088 0.00998709
3.3 0.0254274 0.0462291 0.00844416	3.3 0.0222173 0.0437237 0.00773871	3.3 0.0296139 0.0485698 0.00927071	3.3 0.0230536 0.040589 0.00760936	3.3 0.0280573 0.052407 0.00934835
3.35 0.0229418 0.044076 0.00789783	3.35 0.019999 0.0416701 0.00723759	3.35 0.0267979 0.0463277 0.00867195	3.35 0.0208125 0.0387136 0.00711822	3.35 0.0253022 0.0499481 0.00874474
3.4 0.020671 0.0418982 0.00738416	3.4 0.01798 0.0396562 0.00676493	3.4 0.02422 0.0440977 0.00810968	3.4 0.0187619 0.0368757 0.00665493	3.4 0.0227829 0.0475466 0.00817361
3.45 0.0185989 0.0398416 0.0068989	3.45 0.0161415 0.0376921 0.00631921	3.45 0.0218607 0.0419766 0.00757819	3.45 0.0168896 0.0350765 0.00621766	3.45 0.0204888 0.0451984 0.0076365
3.5 0.0167119 0.0378357 0.00644098	3.5 0.0144653 0.0357719 0.00589893	3.5 0.0197022 0.039881 0.00707771	3.5 0.0151843 0.0333102 0.00580514	3.5 0.0183927 0.0429458 0.00712888
3.55 0.014997 0.0358784 0.00600746	3.55 0.0129485 0.033905 0.00550267	3.55 0.0177396 0.0378403 0.00660301	3.55 0.0136317 0.0315997 0.00541635	3.55 0.0164968 0.040678 0.00665046
3.6 0.0134357 0.0339773 0.00560055	3.6 0.0115698 0.0320901 0.00512924	3.6 0.0159513 0.0358572 0.00615748	3.6 0.0122229 0.0299351 0.00505018	3.6 0.0147711 0.0385513 0.00620598
3.65 0.0120239 0.0321337 0.00521717	3.65 0.0103253 0.0303351 0.00477696	3.65 0.0143255 0.0338897 0.00573883	3.65 0.0109457 0.0283176 0.00470525	3.65 0.0132091 0.0364112 0.00578037
3.7 0.0107451 0.0303492 0.00485757	3.7 0.00920022 0.0286344 0.00444597	3.7 0.0128495 0.032028 0.00534418	3.7 0.00978734 0.0267585 0.00438044	3.7 0.0117953 0.0343785 0.00537502
3.75 0.00958865 0.0286218 0.00451869	3.75 0.00818682 0.0269899 0.00413446	3.75 0.0115115 0.0302231 0.00497262	3.75 0.00874126 0.0252448 0.00407516	3.75 0.0105196 0.0324163 0.00499914
3.8 0.00854511 0.0269565 0.00419961	3.8 0.00727434 0.0254118 0.00384222	3.8 0.0103012 0.0284804 0.00462305	3.8 0.00779733 0.0237817 0.00378845	3.8 0.00936764 0.0305554 0.00464563
3.85 0.00760629 0.0253571 0.00390034	3.85 0.00645484 0.0238884 0.00356782	3.85 0.00920822 0.026806 0.00429522	3.85 0.00694561 0.0223795 0.00351931	3.85 0.00833146 0.0287065 0.00431399
3.9 0.00676226 0.0238233 0.00361952	3.9 0.00572032 0.0224265 0.00331076	3.9 0.0082217 0.0251982 0.00398736	3.9 0.00617921 0.0210289 0.00326638	3.9 0.00740021 0.0269562 0.00400326
3.95 0.00600335 0.0223499 0.00335662	3.95 0.00506264 0.0210277 0.0030689	3.95 0.00733221 0.0236559 0.00369897	3.95 0.00549041 0.0197412 0.00302919	3.95 0.00656478 0.0252764 0.00371108
4 0.00532375 0.0209373 0.00310985	4 0.00447436 0.0196845 0.00284278	4 0.00653127 0.0221782 0.0034287	4 0.00487238 0.0184986 0.00280707	4 0.00581752 0.023673 0.00343819
4.05 0.00471448 0.0195879 0.0028791	4.05 0.00394844 0.0184041 0.00263048	4.05 0.0058121 0.0207632 0.00317549	4.05 0.00431839 0.0173109 0.00259905	4.05 0.00514789 0.0221409 0.00318263
4.1 0.00416946 0.0183006 0.00266313	4.1 0.00347885 0.0171825 0.00243238	4.1 0.0051665 0.0194123 0.00293863	4.1 0.00382368 0.0161759 0.00240467	4.1 0.00454979 0.0206794 0.00294384
4.15 0.00368348 0.0171049 0.00246139	4.15 0.0030617 0.0160227 0.00224751	4.15 0.00458802 0.0181277 0.00271736	4.15 0.00337997 0.0151088 0.0022229	4.15 0.00401611 0.0192992 0.00272055
4.2 0.00325004 0.0159079 0.00227315	4.2 0.00269085 0.0149212 0.00207477	4.2 0.00407025 0.0168997 0.00251076	4.2 0.00298463 0.0140802 0.00205336	4.2 0.00354126 0.0179489 0.00251204
4.25 0.00286422 0.0148067 0.00209758	4.25 0.00236188 0.0138789 0.00191404	4.25 0.00360668 0.0157405 0.00231783	4.25 0.00263275 0.0131114 0.00189508	4.25 0.0031186 0.0166983 0.00231776
4.3 0.00252066 0.013764 0.00193374	4.3 0.00207022 0.0128914 0.00176333	4.3 0.0031935 0.0146402 0.00213857	4.3 0.00231861 0.0121927 0.00174742	4.3 0.00274291 0.0155213 0.00213645
4.35 0.00221615 0.0127767 0.00178111	4.35 0.00181188 0.0119598 0.00162375	4.35 0.0028246 0.0135978 0.0019709	4.35 0.00204051 0.0113235 0.00160974	4.35 0.00240941 0.014402 0.00196769
4.4 0.00194694 0.0118454 0.00163923	4.4 0.00158427 0.0110805 0.00149365	4.4 0.00249711 0.012619 0.00181481	4.4 0.00179424 0.0105016 0.00148185	4.4 0.0021148 0.0133491 0.00181057
4.45 0.00170829 0.010969 0.00150739	4.45 0.00138345 0.0102555 0.0013727	4.45 0.00220504 0.0116954 0.00166954	4.45 0.00157597 0.00972706 0.00136286	4.45 0.00185376 0.0123594 0.00166448
4.5 0.00149731 0.0101445 0.00138495	4.5 0.00120658 0.00947845 0.00126079	4.5 0.00194582 0.0108246 0.00153486	4.5 0.00138228 0.00900163 0.00125249	4.5 0.001623 0.0114288 0.00152889
4.55 0.00131089 0.00937087 0.00127129	4.55 0.00105095 0.00874987 0.00115681	4.55 0.00171549 0.010007 0.00140993	4.55 0.00121104 0.00831835 0.00114992	4.55 0.00141958 0.0105538 0.00140326
4.6 0.00114636 0.00864647 0.00116587	4.6 0.000914305 0.00806705 0.00106046	4.6 0.00151127 0.00923956 0.00129412	4.6 0.00106005 0.0076764 0.00105489	4.6 0.00124031 0.00973506 0.00128676
4.65 0.00100155 0.00796704 0.00106839	4.65 0.000794497 0.0074288 0.000971592	4.65 0.00133014 0.00852024 0.00118672	4.65 0.000926969 0.00707569 0.000966821	4.65 0.00108251 0.00896651 0.00117993
4.7 0.000874126 0.0073328 0.000978198	4.7 0.000689483 0.00683226 0.000889068	4.7 0.00116987 0.00784866 0.00108725	4.7 0.000809765 0.00651124 0.000885356	4.7 0.00094388 0.00825074 0.00107906
4.75 0.000762007 0.00674161 0.000894724	4.75 0.000597614 0.00627639 0.000812897	4.75 0.00102828 0.00722219 0.000995395	4.75 0.000706638 0.00598806 0.000810081	4.75 0.000822128 0.0075841 0.000986837
4.8 0.000663736 0.00618976 0.000817887	4.8 0.000517268 0.00575914 0.000742475	4.8 0.000903163 0.00663807 0.000910517	4.8 0.000616125 0.00550013 0.00074053	4.8 0.000715401 0.00695991 0.000902594
4.85 0.00057759 0.00567695 0.0007468	4.85 0.000447201 0.00527772 0.000677567	4.85 0.000792765 0.00609306 0.000832092	4.85 0.000536714 0.00504709 0.000676395	4.85 0.000622007 0.00638313 0.000823367
4.9 0.000502168 0.00520065 0.000681277	4.9 0.000386296 0.00483193 0.000617763	4.9 0.000695318 0.00558754 0.000759784	4.9 0.000467106 0.00462492 0.00061727	4.9 0.000540208 0.00584589 0.000751044
4.95 0.000436217 0.00475962 0.000620973	4.95 0.00033332 0.00441839 0.000562747	4.95 0.000609605 0.00511803 0.000693192	4.95 0.000406183 0.00423336 0.000562759	4.95 0.000468812 0.00534644 0.000684945
5 0.000378586 0.00435102 0.000565487	5 0.00028726 0.00403544 0.000512226	5 0.000534271 0.00468263 0.000631932	5 0.000352901 0.00387061 0.000512693	5 0.000406501 0.00488424 0.000623082
5.05 0.000328273 0.00397182 0.00051456	5.05 0.000247328 0.00368115 0.000465733	5.05 0.000468006 0.00427939 0.000575551	5.05 0.000306377 0.00353583 0.000466604	5.05 0.00035217 0.00445832 0.000566837
5.1 0.000284454 0.00362269 0.00046778	5.1 0.000212711 0.00335488 0.0004231	5.1 0.00040974 0.00390646 0.000523747	5.1 0.000265733 0.00322554 0.000424317	5.1 0.000304833 0.00406451 0.000515613
5.15 0.000246309 0.00329991 0.000424902	5.15 0.000182779 0.00305367 0.000384048	5.15 0.000358623 0.00356261 0.000476249	5.15 0.000230355 0.0029397 0.000385476	5.15 0.000263643 0.00370217 0.000467799
5.2 0.000213115 0.00300233 0.000385596	5.2 0.000156873 0.00277659 0.000348243	5.2 0.000314218 0.00324387 0.000432732	5.2 0.000199548 0.00267599 0.000349941	5.2 0.000227865 0.00336675 0.000424455
5.25 0.000184244 0.00272929 0.000349603	5.25 0.000134505 0.00252151 0.000315454	5.25 0.000274791 0.00295139 0.000392798	5.25 0.000172739 0.0024336 0.000317386	5.25 0.000196781 0.00305923 0.000384741
5.3 0.000159163 0.00247789 0.000316716	5.3 0.000115209 0.00228787 0.000285574	5.3 0.000240242 0.00268274 0.000356308	5.3 0.000149426 0.00220988 0.000287602	5.3 0.000169837 0.00277705 0.000348372
5.35 0.000137421 0.00224754 0.000286705	5.35 9.85924e-05 0.00207337 0.000258289	5.35 0.000209984 0.00243563 0.000322882	5.35 0.000129184 0.00200508 0.000260385	5.35 0.000146509 0.00251735 0.000315172
5.4 0.000118584 0.00203658 0.00025926	5.4 8.42969e-05 0.00187703 0.000233367	5.4 0.000183524 0.0022094 0.000292357	5.4 0.000111612 0.00181756 0.000235535	5.4 0.0001263 0.00228049 0.000284913
5.45 0.000102273 0.00184329 0.000234241	5.45 7.20047e-05 0.00169735 0.000210656	5.45 0.000160357 0.00200217 0.000264498	5.45 9.63748e-05 0.00164574 0.000212868	5.45 0.000108798 0.00206269 0.000257337
5.5 8.81544e-05 0.00166699 0.000211438	5.5 6.14576e-05 0.00153343 0.00018998	5.5 0.000140097 0.00181211 0.000239107	5.5 8.31668e-05 0.00148878 0.000192235	5.5 9.36662e-05 0.00186428 0.000232229
5.55 7.59544e-05 0.00150572 0.0001907	5.55 5.24043e-05 0.00138387 0.000171191	5.55 0.000122386 0.00163869 0.00021596	5.55 7.17416e-05 0.00134527 0.000173429	5.55 8.06049e-05 0.00168381 0.000209398
5.6 6.54084e-05 0.00135864 0.000171837	5.6 4.46561e-05 0.00124769 0.000154127	5.6 0.000106912 0.00148022 0.000194893	5.6 6.18592e-05 0.00121433 0.000156336	5.6 6.93342e-05 0.00151879 0.000188653
5.65 5.6394e-05 0.00122481 0.000154719	5.65 3.80176e-05 0.00112367 0.000138647	5.65 9.33962e-05 0.00133583 0.000175742	5.65 5.33243e-05 0.00109501 0.0001408	5.65 5.9654e-05 0.0013684 0.000169798
5.7 4.85255e-05 0.00110287 0.000139169	5.7 3.23421e-05 0.00101086 0.000124587	5.7 8.15868e-05 0.00120448 0.000158345	5.7 4.59419e-05 0.00098643 0.000126706	5.7 5.1265e-05 0.00123197 0.000152694
5.75 4.17397e-05 0.000992036 0.000125078	5.75 2.74966e-05 0.00090853 0.000111859	5.75 7.12829e-05 0.00108478 0.000142555	5.75 3.9569e-05 0.000887849 0.00011392	5.75 4.40457e-05 0.00110791 0.000137197
5.8 3.58932e-05 0.000891565 0.000112316	5.8 2.33608e-05 0.000815657 0.000100324	5.8 6.22866e-05 0.00097598 0.000128241	5.8 3.4068e-05 0.000798171 0.000102335	5.8 3.78285e-05 0.000995169 0.00012316
5.85 3.08586e-05 0.00080032 0.000100772	5.85 1.98287e-05 0.000731506 8.99099e-05	5.85 5.43566e-05 0.000877216 0.000115266	5.85 2.9325e-05 0.000716884 9.18471e-05	5.85 3.24771e-05 0.000893161 0.000110557
5.9 2.65223e-05 0.000717796 9.03376e-05	5.9 1.68262e-05 0.000655475 8.05073e-05	5.9 4.75152e-05 0.000787822 0.000103519	5.9 2.52348e-05 0.000643191 8.23661e-05	5.9 2.78768e-05 0.000800819 9.89814e-05
5.95 2.27905e-05 0.000643186 8.09058e-05	5.95 1.42684e-05 0.00058668 7.20174e-05	5.95 4.15516e-05 0.000706778 9.28987e-05	5.95 2.17117e-05 0.000576421 7.38024e-05	5.95 2.39234e-05 0.000717267 8.86277e-05
6 1.95817e-05 0.000575729 7.23984e-05	6 1.20934e-05 0.000524573 6.43691e-05	6 3.63427e-05 0.000633657 8.33062e-05	6 1.86784e-05 0.000516143 6.60735e-05	6 2.05281e-05 0.000641767 7.92853e-05
6.05 1.68236e-05 0.000514996 6.47327e-05	6.05 1.02437e-05 0.000468724 5.74835e-05	6.05 3.17967e-05 0.00056745 7.46412e-05	6.05 1.60687e-05 0.000461809 5.90977e-05	6.05 1.76115e-05 0.00057376 7.0867e-05
6.1 1.44557e-05 0.000460101 5.78282e-05	6.1 8.69064e-06 0.000418313 5.12838e-05	6.1 2.783e-05 0.000507671 6.68193e-05	6.1 1.38204e-05 0.000412744 5.28149e-05	6.1 1.51146e-05 0.000512401 6.32961e-05
6.15 1.23944e-05 0.000410621 5.16163e-05	6.15 7.35477e-06 0.000372973 4.57125e-05	6.15 2.43665e-05 0.00045376 5.97841e-05	6.15 1.1895e-05 0.000368535 4.71582e-05	6.15 1.2968e-05 0.000457273 5.64634e-05
6.2 1.0648e-05 0.00036615 4.60321e-05	6.2 6.22224e-06 0.000332225 4.07126e-05	6.2 2.13443e-05 0.000405224 5.34441e-05	6.2 1.0231e-05 0.000328741 4.20768e-05	6.2 1.11261e-05 0.00040753 5.03768e-05
6.25 9.14809e-06 0.000326173 4.10177e-05	6.25 5.26188e-06 0.000295621 3.6225e-05	6.25 1.87063e-05 0.000361522 4.77414e-05	6.25 8.8011e-06 0.000292967 3.75081e-05	6.25 9.54622e-06 0.000362899 4.48355e-05
6.3 7.86006e-06 0.000290299 3.65218e-05	6.3 4.44831e-06 0.000262805 3.22019e-05	6.3 1.64019e-05 0.00032222 4.26117e-05	6.3 7.5712e-06 0.00026085 3.34097e-05	6.3 8.19115e-06 0.000322878 3.99332e-05
6.35 6.75414e-06 0.000258091 3.24893e-05	6.35 3.75893e-06 0.000233415 2.86051e-05	6.35 1.43891e-05 0.000286964 3.80084e-05	6.35 6.51369e-06 0.000232035 2.97361e-05	6.35 7.02853e-06 0.000286963 3.54772e-05


==> anc/TwoPointColorFluc/2PSamePoint/2PSameT02Merged.txt <==
#//------------------------- 	#//------------------------- 	#//------------------------- 	#//------------------------- 	#//------------------------- 
#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  
#//------------------------- 	#//------------------------- 	#//------------------------- 	#//------------------------- 	#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.06	#Short distance cutoff (C0) = 0.04
#Gluon mass (gluonMass) = 0.5	#Gluon mass (gluonMass) = 0.6	#Gluon mass (gluonMass) = 0.4	#Gluon mass (gluonMass) = 0.5	#Gluon mass (gluonMass) = 0.5
#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.06666	#Proper time (tau) = 0.06666	#Proper time (tau) = 0.06666	#Proper time (tau) = 0.06666	#Proper time (tau) = 0.06666
#Moment for the angle weighting (Nmoment) = 2	#Moment for the angle weighting (Nmoment) = 2	#Moment for the angle weighting (Nmoment) = 2	#Moment for the angle weighting (Nmoment) = 2	#Moment for the angle weighting (Nmoment) = 2
#Moment for the radius weighting (PowerOfR) = 2	#Moment for the radius weighting (PowerOfR) = 2	#Moment for the radius weighting (PowerOfR) = 2	#Moment for the radius weighting (PowerOfR) = 2	#Moment for the radius weighting (PowerOfR) = 2
#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2
#1.|x| 2.DCDC 3.ProtonHotSpotFluc 4.ProtonColorFluc 	#1.|x| 2.DCDC 3.ProtonHotSpotFluc 4.ProtonColorFluc 	#1.|x| 2.DCDC 3.ProtonHotSpotFluc 4.ProtonColorFluc 	#1.|x| 2.DCDC 3.ProtonHotSpotFluc 4.ProtonColorFluc 	#1.|x| 2.DCDC 3.ProtonHotSpotFluc 4.ProtonColorFluc 
0 0.666969 0.288989 0.100828	0 0.610709 0.27321 0.0925378	0 0.730029 0.304543 0.109905	0 0.606519 0.258962 0.0941947	0 0.720019 0.314071 0.105768
0.05 0.666331 0.288633 0.100754	0.05 0.610032 0.272957 0.0924668	0.05 0.729463 0.304162 0.109826	0.05 0.605995 0.25869 0.0941164	0.05 0.718903 0.313887 0.10567
0.1 0.664791 0.287748 0.100466	0.1 0.608513 0.272097 0.0922241	0.1 0.727668 0.30323 0.10952	0.1 0.604451 0.257852 0.0938597	0.1 0.71717 0.312803 0.105376
0.15 0.662113 0.286259 0.100068	0.15 0.606016 0.270591 0.0918159	0.15 0.724692 0.301544 0.109045	0.15 0.602098 0.256491 0.0934213	0.15 0.714174 0.310951 0.104913
0.2 0.658419 0.284144 0.0994575	0.2 0.602606 0.268683 0.0912542	0.2 0.720699 0.299361 0.108376	0.2 0.598792 0.254604 0.0928593	0.2 0.710223 0.308764 0.104265
0.25 0.653784 0.281402 0.0986773	0.25 0.598192 0.266113 0.090519	0.25 0.715658 0.296504 0.107548	0.25 0.594488 0.25221 0.0921498	0.25 0.705638 0.30589 0.103449
0.3 0.648112 0.278193 0.0976895	0.3 0.592895 0.263068 0.0896702	0.3 0.709724 0.293085 0.10653	0.3 0.589407 0.249289 0.0912652	0.3 0.699145 0.302195 0.10244
0.35 0.641352 0.274398 0.0966237	0.35 0.586696 0.259464 0.0886657	0.35 0.702365 0.289152 0.105378	0.35 0.583357 0.245908 0.0902624	0.35 0.691896 0.298203 0.101317
0.4 0.633766 0.270171 0.0953725	0.4 0.57976 0.255441 0.0874789	0.4 0.694144 0.284657 0.104041	0.4 0.576464 0.242111 0.0890991	0.4 0.683776 0.293524 0.100012
0.45 0.625234 0.265499 0.0939761	0.45 0.571922 0.251085 0.086194	0.45 0.685025 0.279629 0.102553	0.45 0.5687 0.237922 0.0878271	0.45 0.674736 0.288438 0.0985533
0.5 0.615874 0.260369 0.0924831	0.5 0.563287 0.24617 0.0847816	0.5 0.674914 0.274375 0.100921	0.5 0.560185 0.233335 0.0864115	0.5 0.664489 0.282898 0.0969896
0.55 0.605748 0.2549 0.0908273	0.55 0.553899 0.241052 0.0832561	0.55 0.663964 0.268569 0.0991573	0.55 0.550912 0.228416 0.0848827	0.55 0.653278 0.276918 0.0952655
0.6 0.594832 0.24914 0.0890625	0.6 0.543786 0.235505 0.0816213	0.6 0.652155 0.262479 0.0972538	0.6 0.540947 0.223208 0.0832425	0.6 0.64125 0.270565 0.0934289
0.65 0.583235 0.243073 0.0871941	0.65 0.533057 0.229754 0.0798972	0.65 0.639644 0.256072 0.0952453	0.65 0.530307 0.217737 0.0814974	0.65 0.628564 0.263887 0.0914779
0.7 0.57085 0.236636 0.0852415	0.7 0.521617 0.223744 0.0780743	0.7 0.626276 0.249376 0.093113	0.7 0.519099 0.212054 0.0796662	0.7 0.615209 0.2572 0.0894182
0.75 0.557931 0.230162 0.0831774	0.75 0.509604 0.217619 0.0761887	0.75 0.612214 0.242545 0.0909054	0.75 0.507197 0.206203 0.0777499	0.75 0.601604 0.250044 0.0872601
0.8 0.544298 0.223532 0.0810555	0.8 0.497105 0.211264 0.0742337	0.8 0.59749 0.235515 0.0885966	0.8 0.494881 0.20023 0.0757714	0.8 0.586969 0.242669 0.0850245
0.85 0.530161 0.216772 0.0788539	0.85 0.483979 0.204889 0.0722205	0.85 0.582219 0.228368 0.0862164	0.85 0.482066 0.19415 0.0737153	0.85 0.571328 0.235303 0.0827038
0.9 0.515609 0.20994 0.0766223	0.9 0.470528 0.198427 0.0701354	0.9 0.566452 0.221176 0.0838155	0.9 0.468895 0.187988 0.0716153	0.9 0.555882 0.227909 0.0803514
0.95 0.500694 0.203083 0.0743382	0.95 0.456759 0.191975 0.0680169	0.95 0.550281 0.214021 0.0813359	0.95 0.455375 0.18186 0.0694779	0.95 0.539673 0.220496 0.0779359
1 0.485416 0.196257 0.072006	1 0.442649 0.185553 0.0658655	1 0.533728 0.206827 0.0788268	1 0.4416 0.175728 0.0673134	1 0.522755 0.21307 0.0755024
1.05 0.4699 0.189472 0.0696673	1.05 0.428319 0.17918 0.0637028	1.05 0.516831 0.199627 0.0762819	1.05 0.427511 0.169643 0.0651334	1.05 0.506235 0.205765 0.073052
1.1 0.45405 0.182799 0.0673054	1.1 0.413773 0.172839 0.0615269	1.1 0.499691 0.19253 0.0737391	1.1 0.413242 0.163652 0.0629355	1.1 0.488873 0.198473 0.0705865
1.15 0.438122 0.176241 0.0649269	1.15 0.39905 0.166645 0.0593483	1.15 0.482472 0.185664 0.0711617	1.15 0.39875 0.157743 0.0607236	1.15 0.471989 0.191363 0.0680901
1.2 0.422013 0.169829 0.0625712	1.2 0.384255 0.160593 0.0571682	1.2 0.465118 0.178876 0.0686171	1.2 0.384012 0.151973 0.0585242	1.2 0.454698 0.184328 0.0656181
1.25 0.405935 0.163557 0.0602309	1.25 0.369466 0.154685 0.0550062	1.25 0.448002 0.172245 0.0660644	1.25 0.369432 0.146373 0.056323	1.25 0.437303 0.177566 0.0631585
1.3 0.389912 0.157486 0.0579031	1.3 0.354585 0.148973 0.0528635	1.3 0.430483 0.165822 0.0635396	1.3 0.354873 0.140943 0.0541476	1.3 0.420018 0.170996 0.0607064
1.35 0.374136 0.151617 0.0555987	1.35 0.339854 0.14344 0.0507398	1.35 0.413078 0.159574 0.0610368	1.35 0.340314 0.135682 0.0519963	1.35 0.402451 0.164691 0.0582702
1.4 0.358159 0.145943 0.0533263	1.4 0.325404 0.13809 0.0486554	1.4 0.395639 0.15366 0.0585608	1.4 0.325809 0.130615 0.0498774	1.4 0.385407 0.158606 0.0558832
1.45 0.342352 0.140525 0.0510927	1.45 0.310861 0.132983 0.0465965	1.45 0.378455 0.147921 0.0561367	1.45 0.311436 0.125754 0.0478069	1.45 0.368158 0.152711 0.0535423
1.5 0.326753 0.135325 0.0489048	1.5 0.296607 0.12808 0.044582	1.5 0.361515 0.142351 0.0537555	1.5 0.297291 0.121095 0.0457594	1.5 0.35128 0.147135 0.0512452
1.55 0.311353 0.130367 0.0467656	1.55 0.282435 0.123044 0.0426211	1.55 0.344765 0.137138 0.0514242	1.55 0.283304 0.116647 0.0437548	1.55 0.334681 0.141701 0.0490045
1.6 0.296222 0.125671 0.0446705	1.6 0.26855 0.118629 0.0406999	1.6 0.32825 0.13209 0.0491443	1.6 0.269631 0.112416 0.0417961	1.6 0.318359 0.136488 0.0468143
1.65 0.281343 0.121175 0.0426414	1.65 0.254924 0.1144 0.038838	1.65 0.312111 0.127363 0.046924	1.65 0.25613 0.108384 0.0398961	1.65 0.30229 0.131617 0.0446798
1.7 0.266825 0.116842 0.0406675	1.7 0.241604 0.110413 0.0370243	1.7 0.296262 0.122844 0.0447667	1.7 0.242988 0.104539 0.0380445	1.7 0.286802 0.127063 0.0425999
1.75 0.252732 0.112536 0.0387478	1.75 0.228616 0.1066 0.0352648	1.75 0.281393 0.118548 0.0426732	1.75 0.230165 0.100853 0.0362543	1.75 0.271673 0.122783 0.0405862
1.8 0.238958 0.108697 0.0368905	1.8 0.215996 0.102964 0.0335623	1.8 0.266297 0.114459 0.0406447	1.8 0.217673 0.0973795 0.0345193	1.8 0.256826 0.118474 0.0386397
1.85 0.225728 0.105059 0.0350967	1.85 0.203841 0.0995388 0.0319205	1.85 0.251667 0.110617 0.0386807	1.85 0.205642 0.0941084 0.0328432	1.85 0.242318 0.114497 0.0367581
1.9 0.212746 0.101593 0.0333596	1.9 0.191967 0.0962796 0.0303347	1.9 0.237448 0.106988 0.036795	1.9 0.193861 0.0909981 0.0312212	1.9 0.228357 0.110732 0.034943
1.95 0.200416 0.0983069 0.0316941	1.95 0.180499 0.0931887 0.0288116	1.95 0.223673 0.10327 0.0349648	1.95 0.182312 0.0880573 0.0296613	1.95 0.214498 0.107168 0.0331928
2 0.188337 0.0951973 0.0300894	2 0.169453 0.090257 0.0273462	2 0.210438 0.0999691 0.0332102	2 0.171358 0.0852634 0.0281608	2 0.201516 0.103881 0.0315089
2.05 0.176697 0.0922111 0.0285454	2.05 0.15884 0.0874494 0.0259376	2.05 0.19765 0.0968271 0.0315215	2.05 0.160822 0.0825789 0.0267177	2.05 0.189056 0.100523 0.0298918
2.1 0.165504 0.0893511 0.0270669	2.1 0.148664 0.0847538 0.0245896	2.1 0.18537 0.0938219 0.0298981	2.1 0.150697 0.080024 0.0253288	2.1 0.177076 0.0974292 0.0283444
2.15 0.154801 0.0866246 0.0256494	2.15 0.13906 0.0821637 0.0232898	2.15 0.173611 0.0909542 0.0283442	2.15 0.140996 0.077597 0.0240041	2.15 0.165596 0.0944725 0.0268607
2.2 0.144587 0.0840127 0.0242921	2.2 0.129725 0.0796813 0.0220535	2.2 0.162228 0.0881892 0.0268529	2.2 0.131716 0.0752701 0.0227343	2.2 0.154591 0.0916535 0.0254373
2.25 0.134818 0.0814874 0.0229862	2.25 0.120832 0.0773006 0.020873	2.25 0.15148 0.0855368 0.0254281	2.25 0.122849 0.0730141 0.021533	2.25 0.144122 0.0888753 0.0240703
2.3 0.125439 0.0790555 0.021747	2.3 0.112394 0.0749838 0.0197457	2.3 0.141249 0.0829748 0.0240642	2.3 0.114334 0.0708362 0.0203719	2.3 0.134142 0.0862221 0.0227677
2.35 0.116618 0.0766927 0.0205566	2.35 0.104362 0.0727509 0.0186661	2.35 0.131506 0.0804979 0.0227608	2.35 0.106338 0.0687267 0.0192649	2.35 0.124617 0.083634 0.0215259
2.4 0.10825 0.0743943 0.0194292	2.4 0.0966732 0.070569 0.0176432	2.4 0.122264 0.0780786 0.0215179	2.4 0.0987515 0.066672 0.0182079	2.4 0.115642 0.0811189 0.0203448
2.45 0.10035 0.0721586 0.0183521	2.45 0.0894784 0.0684354 0.016663	2.45 0.113502 0.0757238 0.0203327	2.45 0.0915621 0.0646571 0.0172011	2.45 0.107161 0.0787502 0.0192176
2.5 0.0928686 0.069955 0.0173272	2.5 0.0827125 0.0663405 0.01573	2.5 0.1052 0.0734217 0.0192055	2.5 0.084762 0.0627022 0.0162419	2.5 0.0991526 0.0762654 0.0181446
2.55 0.0858084 0.0677925 0.0163515	2.55 0.0763333 0.0642776 0.0148429	2.55 0.09738 0.0711634 0.0181224	2.55 0.0783555 0.0607766 0.0153295	2.55 0.0916374 0.0739076 0.0171233
2.6 0.0792379 0.0656621 0.0154332	2.6 0.0703326 0.0622487 0.0140004	2.6 0.0900635 0.068934 0.0170982	2.6 0.0723215 0.0588786 0.0144664	2.6 0.0845704 0.0715895 0.0161567
2.65 0.0729824 0.0635576 0.014545	2.65 0.064691 0.0602569 0.0131988	2.65 0.0831192 0.0667395 0.0161241	2.65 0.0666537 0.0570034 0.0136332	2.65 0.077901 0.0692842 0.0152318
2.7 0.0671529 0.0614945 0.0137079	2.7 0.0594166 0.0582978 0.0124356	2.7 0.0766078 0.0645751 0.0151986	2.7 0.0613351 0.0551568 0.0128482	2.7 0.0716467 0.0670263 0.0143536
2.75 0.0616532 0.0594551 0.0129123	2.75 0.0544991 0.0563544 0.0117109	2.75 0.0705075 0.0624503 0.0143208	2.75 0.0563629 0.0533277 0.0121019	2.75 0.0658176 0.0647853 0.0135199
2.8 0.0565538 0.0574336 0.0121565	2.8 0.0499135 0.0544183 0.0110242	2.8 0.0647953 0.0603472 0.0134857	2.8 0.0517262 0.0515188 0.0113949	2.8 0.0603392 0.0625586 0.0127307
2.85 0.0517973 0.0554368 0.0114384	2.85 0.0456386 0.0524993 0.0103718	2.85 0.0594707 0.0582456 0.0126918	2.85 0.0473946 0.0497224 0.0107221	2.85 0.0552204 0.0603551 0.0119791
2.9 0.0473733 0.0534433 0.0107581	2.9 0.0416687 0.0505983 0.00975506	2.9 0.0544777 0.056179 0.0119388	2.9 0.0433667 0.0479416 0.0100849	2.9 0.0504883 0.058179 0.0112663
2.95 0.0432625 0.0514733 0.0101138	2.95 0.0379908 0.0487204 0.00917048	2.95 0.0498677 0.0541217 0.0112251	2.95 0.039622 0.0461844 0.00948159	2.95 0.0460891 0.0560232 0.010589
3 0.0394506 0.0495212 0.00950242	3 0.0345837 0.0468529 0.00861498	3 0.0455768 0.0520841 0.0105493	3 0.0361404 0.0444436 0.00890867	3 0.0420125 0.0538853 0.00994801
3.05 0.0359235 0.0475923 0.00892333	3.05 0.0314399 0.0450062 0.00808828	3.05 0.0416048 0.0500767 0.00990822	3.05 0.0329246 0.0427222 0.00836488	3.05 0.0382487 0.0517668 0.0093416
3.1 0.0326648 0.045688 0.00837439	3.1 0.0285334 0.0431867 0.00758979	3.1 0.0379258 0.0480883 0.00930121	3.1 0.029948 0.0410231 0.00784987	3.1 0.0347811 0.0496841 0.00876668
3.15 0.0296578 0.0438019 0.00785525	3.15 0.0258598 0.0413869 0.00711847	3.15 0.0345423 0.0461328 0.00872615	3.15 0.0272056 0.0393387 0.00736413	3.15 0.0315436 0.0476244 0.00822203
3.2 0.0268879 0.0419359 0.00736302	3.2 0.0233989 0.0396062 0.0066717	3.2 0.0314068 0.0441912 0.00818084	3.2 0.0246777 0.0376761 0.00690379	3.2 0.0285985 0.0455891 0.00770589
3.25 0.0243459 0.0401045 0.00689726	3.25 0.0211409 0.0378623 0.00625021	3.25 0.0285177 0.0422775 0.00766609	3.25 0.0223555 0.0360378 0.00646828	3.25 0.0258824 0.0435888 0.00721822
3.3 0.0220123 0.0383094 0.00645675	3.3 0.0190745 0.0361478 0.00585056	3.3 0.0258621 0.0404011 0.00717893	3.3 0.0202245 0.0344283 0.00605364	3.3 0.0233892 0.0416218 0.00675797
3.35 0.0198708 0.0365476 0.00604045	3.35 0.0171827 0.0344692 0.0054733	3.35 0.0234245 0.0385623 0.00671778	3.35 0.0182679 0.032846 0.00566366	3.35 0.0211153 0.0396905 0.00632275
3.4 0.0179274 0.0348135 0.0056478	3.4 0.0154561 0.032821 0.00511766	3.4 0.0211925 0.0367549 0.00628221	3.4 0.0164818 0.0312952 0.00529621	3.4 0.0190282 0.0377988 0.00591209
3.45 0.0161455 0.0331148 0.00527695	3.45 0.0138832 0.0312066 0.00478107	3.45 0.0191436 0.0349858 0.00587269	3.45 0.0148504 0.0297833 0.0049486	3.45 0.0171342 0.0359767 0.00552434
3.5 0.0145185 0.0314591 0.0049275	3.5 0.0124541 0.0296352 0.00446343	3.5 0.01727 0.0332513 0.00548549	3.5 0.0133608 0.0283024 0.00462105	3.5 0.0153969 0.0341438 0.00515839
3.55 0.013038 0.0298497 0.00459783	3.55 0.0111554 0.0280983 0.00416496	3.55 0.0155626 0.0315643 0.0051204	3.55 0.0120047 0.0268591 0.00431282	3.55 0.0138208 0.0323865 0.00481288
3.6 0.0116925 0.0282855 0.00428675	3.6 0.0099782 0.0266047 0.00388278	3.6 0.0140073 0.029922 0.00477598	3.6 0.0107714 0.0254557 0.0040213	3.6 0.0123901 0.0306779 0.00448776
3.65 0.0104732 0.0267625 0.00399456	3.65 0.00891641 0.0251562 0.00361723	3.65 0.0125916 0.0283354 0.0044516	3.65 0.00965275 0.0240888 0.00374732	3.65 0.0110891 0.0290177 0.00418199
3.7 0.00936692 0.0252899 0.00372029	3.7 0.00795122 0.0237576 0.00336694	3.7 0.0113051 0.0267902 0.00414647	3.7 0.00863902 0.0227685 0.00348991	3.7 0.00991446 0.0274376 0.00389453
3.75 0.00836579 0.0238605 0.00346163	3.75 0.00707923 0.0224045 0.00313213	3.75 0.0101372 0.0252938 0.00386017	3.75 0.00772088 0.0214901 0.00324777	3.75 0.00885018 0.0258816 0.00362322
3.8 0.00746398 0.0224847 0.00321838	3.8 0.00629597 0.0211002 0.00291118	3.8 0.0090805 0.0238536 0.00359	3.8 0.00689291 0.0202561 0.00302002	3.8 0.00789171 0.0243603 0.0033683
3.85 0.00664971 0.0211617 0.00298988	3.85 0.00559114 0.0198439 0.00270396	3.85 0.00812496 0.0224638 0.00333641	3.85 0.00614467 0.0190686 0.00280667	3.85 0.00702716 0.0229355 0.003129
3.9 0.00591647 0.0198872 0.00277616	3.9 0.00495786 0.0186372 0.00250926	3.9 0.00726173 0.0211275 0.00309866	3.9 0.00547057 0.0179263 0.00260629	3.9 0.00624944 0.0215497 0.0029047
3.95 0.00525766 0.018663 0.00257495	3.95 0.00439065 0.0174802 0.00232682	3.95 0.00648325 0.0198421 0.00287604	3.95 0.00486446 0.0168276 0.00241772	3.95 0.00555146 0.0202017 0.00269496
4 0.00466661 0.0174927 0.00238732	4 0.00388316 0.0163725 0.00215583	4 0.00578158 0.0186085 0.00266765	4 0.00431968 0.0157773 0.0022412	4 0.00492466 0.0189333 0.00249786
4.05 0.00413556 0.0163736 0.00221101	4.05 0.00343003 0.0153152 0.00199593	4.05 0.00515046 0.0174307 0.00247154	4.05 0.00383211 0.0147725 0.00207644	4.05 0.00436357 0.0177187 0.00231312
4.1 0.00366096 0.0153056 0.00204601	4.1 0.00302388 0.0143055 0.00184638	4.1 0.00458357 0.0163062 0.00228844	4.1 0.00339469 0.0138118 0.00192185	4.1 0.00386191 0.0165631 0.00214054
4.15 0.00323707 0.0142895 0.001892	4.15 0.00266465 0.0133467 0.00170633	4.15 0.00407346 0.015233 0.00211698	4.15 0.00300405 0.0128981 0.00177716	4.15 0.00341399 0.0154557 0.00197909
4.2 0.00285972 0.0133235 0.00174796	4.2 0.00234414 0.0124394 0.0015759	4.2 0.00361897 0.0142135 0.00195694	4.2 0.0026552 0.0120296 0.00164209	4.2 0.00301204 0.0144059 0.00182829
4.25 0.00252348 0.0124034 0.00161387	4.25 0.00205983 0.0115736 0.0014541	4.25 0.00321135 0.0132449 0.0018076	4.25 0.00234426 0.0112036 0.00151594	4.25 0.00265595 0.0134117 0.00168765
4.3 0.00222312 0.0115318 0.00148838	4.3 0.00180672 0.0107538 0.00134087	4.3 0.00284705 0.0123248 0.00166856	4.3 0.002067 0.0104215 0.00139837	4.3 0.00233888 0.012469 0.00155621
4.35 0.00195615 0.0107104 0.00137157	4.35 0.00158341 0.00997714 0.00123539	4.35 0.00252099 0.0114545 0.00153882	4.35 0.00182032 0.0096819 0.00128874	4.35 0.00205807 0.0115791 0.00143393
4.4 0.00172056 0.00993448 0.00126293	4.4 0.00138557 0.00924849 0.00113676	4.4 0.00223119 0.0106341 0.00141753	4.4 0.00160178 0.0089847 0.00118706	4.4 0.00180878 0.0107393 0.00132032
4.45 0.00151131 0.00920238 0.00116186	4.45 0.00121109 0.00856091 0.00104522	4.45 0.00197271 0.0098598 0.00130468	4.45 0.00140782 0.0083266 0.0010922	4.45 0.00158732 0.00994943 0.00121447
4.5 0.00132595 0.00851664 0.0010678	4.5 0.0010573 0.00791642 0.000960375	4.5 0.00174263 0.00913177 0.00120018	4.5 0.00123605 0.00770813 0.00100391	4.5 0.00139203 0.00921213 0.00111596
4.55 0.00116214 0.00786964 0.000980745	4.55 0.000921766 0.00730931 0.000881461	4.55 0.00153817 0.00844613 0.00110324	4.55 0.00108417 0.00712485 0.00092216	4.55 0.00121964 0.00850241 0.00102491
4.6 0.00101749 0.00726297 0.000899821	4.6 0.000802732 0.00674145 0.000808419	4.6 0.00135681 0.00780212 0.00101314	4.6 0.000950008 0.00657755 0.000846387	4.6 0.00106698 0.00784581 0.00094027
4.65 0.000889999 0.00669557 0.000825072	4.65 0.000698159 0.00621025 0.000740837	4.65 0.00119593 0.007199 0.000929732	4.65 0.000831623 0.00606574 0.000776175	4.65 0.000932779 0.00723138 0.000861986
4.7 0.000777585 0.00616587 0.000755876	4.7 0.000606584 0.00571507 0.000678223	4.7 0.00105336 0.00663616 0.000852513	4.7 0.000727259 0.00558771 0.000711179	4.7 0.000814578 0.00665838 0.000789636
4.75 0.000678807 0.00567164 0.000691962	4.75 0.00052625 0.0052531 0.00062031	4.75 0.00092716 0.00610909 0.00078101	4.75 0.000635346 0.00514169 0.000650994	4.75 0.000710645 0.00612246 0.000722624
4.8 0.000591913 0.00521074 0.000632808	4.8 0.00045608 0.00482274 0.000566855	4.8 0.000815387 0.00561736 0.000714981	4.8 0.000554551 0.00472509 0.000595495	4.8 0.000619286 0.00562264 0.00066076
4.85 0.000515699 0.00478164 0.000578216	4.85 0.000394821 0.00442157 0.000517633	4.85 0.000716671 0.00515894 0.000654014	4.85 0.000483605 0.0043375 0.000544184	4.85 0.000539257 0.00515903 0.000603602
4.9 0.000448889 0.00438242 0.000527885	4.9 0.000341427 0.00404901 0.00047227	4.9 0.000629563 0.00473222 0.000597605	4.9 0.000421392 0.00397734 0.000496908	4.9 0.000469074 0.00473146 0.000551029
4.95 0.000390387 0.00401133 0.000481479	4.95 0.00029489 0.00370404 0.000430428	4.95 0.000552411 0.00433725 0.000545677	4.95 0.00036686 0.00364176 0.000453362	4.95 0.000407711 0.00432579 0.000502545
5 0.000339219 0.00366775 0.000438787	5 0.000254464 0.00338422 0.000391955	5 0.000484639 0.00397003 0.000497816	5 0.000319135 0.00333129 0.000413246	5 0.000354125 0.00395505 0.000457959
5.05 0.000294546 0.00335065 0.000399487	5.05 0.000219306 0.00308882 0.000356599	5.05 0.000425143 0.00362972 0.000453785	5.05 0.000277313 0.00304337 0.000376361	5.05 0.00030727 0.00361225 0.000416891
5.1 0.000255529 0.00305662 0.000363422	5.1 0.000188815 0.00281528 0.000324111	5.1 0.000372735 0.00331518 0.000413293	5.1 0.00024085 0.00277755 0.000342437	5.1 0.000266443 0.00329559 0.000379221
5.15 0.000221514 0.00278583 0.000330222	5.15 0.000162411 0.00256365 0.000294356	5.15 0.000326693 0.00302453 0.000376148	5.15 0.000209012 0.00253208 0.000311185	5.15 0.000230797 0.00300285 0.000344471
5.2 0.000192008 0.002537 0.000299884	5.2 0.000139545 0.00233212 0.000267104	5.2 0.000286059 0.00275682 0.000342017	5.2 0.000181269 0.00230603 0.000282662	5.2 0.000199853 0.00273421 0.000312776
5.25 0.000166242 0.00230746 0.000272081	5.25 0.000119802 0.00211929 0.000242106	5.25 0.000250559 0.00251014 0.000310753	5.25 0.000157107 0.0020981 0.000256535	5.25 0.000172917 0.0024864 0.000283749
5.3 0.000143841 0.00209582 0.000246651	5.3 0.000102778 0.00192348 0.000219293	5.3 0.000219415 0.00228203 0.000282096	5.3 0.000136078 0.00190671 0.000232626	5.3 0.000149516 0.00225769 0.000257201
5.35 0.000124385 0.00190165 0.000223428	5.35 8.80549e-05 0.00174366 0.000198453	5.35 0.00019208 0.00207328 0.000255851	5.35 0.000117776 0.00173107 0.000210762	5.35 0.00012919 0.00204821 0.000232952
5.4 0.000107337 0.00172389 0.0002022	5.4 7.53875e-05 0.00157945 0.000179435	5.4 0.0001681 0.00188143 0.00023188	5.4 0.000102023 0.00156971 0.000190756	5.4 0.000111669 0.00185762 0.000210781
5.45 9.27e-05 0.00156137 0.000182812	5.45 6.44752e-05 0.00142905 0.000162064	5.45 0.00014711 0.00170584 0.000210008	5.45 8.8214e-05 0.00142199 0.000172513	5.45 9.63638e-05 0.00168038 0.000190552
5.5 8.00225e-05 0.00141227 0.000165182	5.5 5.51013e-05 0.00129165 0.000146266	5.5 0.000128735 0.00154506 0.000190027	5.5 7.62291e-05 0.00128656 0.000155877	5.5 8.31124e-05 0.00152044 0.000172148
5.55 6.90434e-05 0.00127651 0.000149084	5.55 4.70477e-05 0.00116613 0.000131882	5.55 0.000112633 0.00139808 0.00017181	5.55 6.5837e-05 0.00116308 0.000140752	5.55 7.16539e-05 0.00137287 0.000155359
5.6 5.95506e-05 0.00115239 0.000134458	5.6 4.0139e-05 0.00105191 0.000118809	5.6 9.85428e-05 0.00126379 0.000155218	5.6 5.68378e-05 0.00105028 0.000126977	5.6 6.17499e-05 0.00123889 0.000140108
5.65 5.13157e-05 0.00103949 0.000121151	5.65 3.42211e-05 0.000947624 0.000106931	5.65 8.62222e-05 0.00114128 0.000140116	5.65 4.9042e-05 0.000947374 0.000114424	5.65 5.31927e-05 0.00111774 0.000126218
5.7 4.42228e-05 0.000936483 0.000109075	5.7 2.916e-05 0.000853046 9.6162e-05	5.7 7.54437e-05 0.00102959 0.000126387	5.7 4.23061e-05 0.00085361 0.000103047	5.7 4.58056e-05 0.00100684 0.000113602
5.75 3.80974e-05 0.000842956 9.81215e-05	5.75 2.48255e-05 0.000767036 8.64229e-05	5.75 6.60208e-05 0.000927924 0.000113908	5.75 3.64843e-05 0.000768587 9.27107e-05	5.75 3.94187e-05 0.000905238 0.000102158
5.8 3.28116e-05 0.000757991 8.81953e-05	5.8 2.11258e-05 0.000688999 7.75755e-05	5.8 5.77766e-05 0.000835335 0.000102613	5.8 3.14538e-05 0.000691249 8.33479e-05	5.8 3.39223e-05 0.000813723 9.18103e-05
5.85 2.82521e-05 0.000680846 7.92029e-05	5.85 1.79359e-05 0.00061823 6.9576e-05	5.85 5.0571e-05 0.00075145 9.23165e-05	5.85 2.71122e-05 0.000621103 7.4865e-05	5.85 2.91842e-05 0.000730673 8.24273e-05
5.9 2.43195e-05 0.00061098 7.10656e-05	5.9 1.52409e-05 0.000554189 6.2345e-05	5.9 4.4273e-05 0.000675304 8.30079e-05	5.9 2.3363e-05 0.000557524 6.71861e-05	5.9 2.51023e-05 0.000655967 7.39581e-05
5.95 2.0932e-05 0.000547702 6.37065e-05	5.95 1.29441e-05 0.000496304 5.58134e-05	5.95 3.8769e-05 0.000606312 7.4577e-05	5.95 2.01297e-05 0.000499959 6.02506e-05	5.95 2.15862e-05 0.000587453 6.62855e-05
6 1.80119e-05 0.000490573 5.70658e-05	6 1.0987e-05 0.000444059 4.99252e-05	6 3.39571e-05 0.000543845 6.69567e-05	6 1.73409e-05 0.00044789 5.3986e-05	6 1.85715e-05 0.000526346 5.93467e-05
6.05 1.54967e-05 0.000438938 5.10761e-05	6.05 9.32078e-06 0.000396896 4.46186e-05	6.05 2.97521e-05 0.000487341 6.00649e-05	6.05 1.49379e-05 0.000400884 4.83266e-05	6.05 1.59667e-05 0.000470488 5.31063e-05
6.1 1.33335e-05 0.000392353 4.56722e-05	6.1 7.90416e-06 0.000354373 3.98367e-05	6.1 2.60758e-05 0.000436304 5.38498e-05	6.1 1.28657e-05 0.000358475 4.32295e-05	6.1 1.37264e-05 0.000420495 4.74825e-05
6.15 1.1473e-05 0.00035039 4.0807e-05	6.15 6.69512e-06 0.0003161 3.55377e-05	6.15 2.28625e-05 0.000390204 4.8243e-05	6.15 1.10832e-05 0.000320256 3.86372e-05	6.15 1.18019e-05 0.000375402 4.24161e-05
6.2 9.87134e-06 0.000312583 3.6431e-05	6.2 5.6726e-06 0.000281624 3.16759e-05	6.2 2.00413e-05 0.000348521 4.3184e-05	6.2 9.54409e-06 0.000285819 3.45061e-05	6.2 1.0141e-05 0.000334798 3.78599e-05
6.25 8.49466e-06 0.000278604 3.24985e-05	6.25 4.80476e-06 0.000250672 2.82091e-05	6.25 1.75871e-05 0.0003112 3.86273e-05	6.25 8.22044e-06 0.000254797 3.07883e-05	6.25 8.71738e-06 0.000298339 3.37669e-05
6.3 7.30959e-06 0.000248113 2.89634e-05	6.3 4.0682e-06 0.000222965 2.5099e-05	6.3 1.54421e-05 0.000277529 3.45302e-05	6.3 7.08137e-06 0.000226987 2.74479e-05	6.3 7.49378e-06 0.00026559 3.00872e-05
6.35 6.2903e-06 0.000220698 2.57931e-05	6.35 3.44318e-06 0.000198135 2.23107e-05	6.35 1.35664e-05 0.00024733 3.08496e-05	6.35 6.10031e-06 0.000202044 2.44507e-05	6.35 6.44376e-06 0.000236247 2.67907e-05


==> anc/TwoPointColorFluc/2PSamePoint/2PSameT03Merged.txt <==
#//------------------------- 	#//------------------------- 	#//------------------------- 	#//------------------------- 	#//------------------------- 
#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  
#//------------------------- 	#//------------------------- 	#//------------------------- 	#//------------------------- 	#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.06	#Short distance cutoff (C0) = 0.04
#Gluon mass (gluonMass) = 0.5	#Gluon mass (gluonMass) = 0.6	#Gluon mass (gluonMass) = 0.4	#Gluon mass (gluonMass) = 0.5	#Gluon mass (gluonMass) = 0.5
#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.09999	#Proper time (tau) = 0.09999	#Proper time (tau) = 0.09999	#Proper time (tau) = 0.09999	#Proper time (tau) = 0.09999
#Moment for the angle weighting (Nmoment) = 2	#Moment for the angle weighting (Nmoment) = 2	#Moment for the angle weighting (Nmoment) = 2	#Moment for the angle weighting (Nmoment) = 2	#Moment for the angle weighting (Nmoment) = 2
#Moment for the radius weighting (PowerOfR) = 2	#Moment for the radius weighting (PowerOfR) = 2	#Moment for the radius weighting (PowerOfR) = 2	#Moment for the radius weighting (PowerOfR) = 2	#Moment for the radius weighting (PowerOfR) = 2
#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2
#1.|x| 2.DCDC 3.ProtonHotSpotFluc 4.ProtonColorFluc 	#1.|x| 2.DCDC 3.ProtonHotSpotFluc 4.ProtonColorFluc 	#1.|x| 2.DCDC 3.ProtonHotSpotFluc 4.ProtonColorFluc 	#1.|x| 2.DCDC 3.ProtonHotSpotFluc 4.ProtonColorFluc 	#1.|x| 2.DCDC 3.ProtonHotSpotFluc 4.ProtonColorFluc 
0 0.538649 0.227803 0.0729256	0 0.489289 0.21378 0.0662301	0 0.594916 0.241146 0.0803627	0 0.506032 0.211347 0.0704706	0 0.586651 0.249489 0.0776894
0.05 0.538079 0.227568 0.0728651	0.05 0.489081 0.214141 0.0661841	0.05 0.594681 0.241096 0.0803159	0.05 0.505944 0.211056 0.0704187	0.05 0.585828 0.249245 0.0776129
0.1 0.536856 0.227074 0.0726685	0.1 0.48794 0.213649 0.0660136	0.1 0.593337 0.24034 0.0801085	0.1 0.504574 0.21039 0.0702362	0.1 0.584843 0.248524 0.0773641
0.15 0.534833 0.225687 0.0723666	0.15 0.486067 0.212321 0.0657273	0.15 0.591153 0.238886 0.0797734	0.15 0.502647 0.209274 0.0699261	0.15 0.582385 0.247111 0.0770178
0.2 0.532202 0.223858 0.0719194	0.2 0.483352 0.210706 0.0653251	0.2 0.588218 0.236991 0.0792819	0.2 0.499796 0.207753 0.0694627	0.2 0.579246 0.245243 0.0765571
0.25 0.528319 0.221742 0.0713949	0.25 0.47992 0.208549 0.0648197	0.25 0.583879 0.234755 0.0786686	0.25 0.496421 0.205745 0.0689267	0.25 0.574998 0.24294 0.0759819
0.3 0.52377 0.219357 0.0707247	0.3 0.475713 0.206334 0.0641808	0.3 0.578901 0.232062 0.0779424	0.3 0.492217 0.203348 0.0682705	0.3 0.570085 0.240199 0.0752594
0.35 0.518452 0.216258 0.0699401	0.35 0.470764 0.203547 0.0634833	0.35 0.573336 0.228944 0.0771062	0.35 0.487072 0.200599 0.0675215	0.35 0.564233 0.236938 0.0744241
0.4 0.512325 0.213067 0.069037	0.4 0.465244 0.200414 0.0626611	0.4 0.566781 0.225274 0.0761432	0.4 0.481503 0.19749 0.0666629	0.4 0.557859 0.233302 0.0734629
0.45 0.505554 0.209105 0.0680646	0.45 0.458891 0.19659 0.0617493	0.45 0.559251 0.221368 0.0750682	0.45 0.475239 0.194088 0.0657004	0.45 0.55056 0.228951 0.0723941
0.5 0.498019 0.205089 0.0669598	0.5 0.451985 0.192819 0.0607078	0.5 0.550781 0.217122 0.0738736	0.5 0.468281 0.190328 0.0646418	0.5 0.542413 0.224536 0.0712346
0.55 0.489812 0.200784 0.0657696	0.55 0.444506 0.188771 0.0596338	0.55 0.541866 0.212563 0.0725759	0.55 0.460662 0.186396 0.0635067	0.55 0.533542 0.219812 0.069993
0.6 0.481043 0.196001 0.0645275	0.6 0.436402 0.184441 0.0584647	0.6 0.532281 0.207713 0.0712138	0.6 0.452592 0.182137 0.0622948	0.6 0.524 0.214763 0.0686482
0.65 0.471592 0.191388 0.0632045	0.65 0.427763 0.179919 0.057241	0.65 0.521912 0.202612 0.0697633	0.65 0.443715 0.177673 0.0610116	0.65 0.513806 0.209532 0.0672233
0.7 0.461598 0.186392 0.0617902	0.7 0.418619 0.175214 0.0559625	0.7 0.511172 0.197326 0.0681726	0.7 0.434385 0.173049 0.05965	0.7 0.50294 0.204001 0.0656956
0.75 0.45113 0.181246 0.0603072	0.75 0.409056 0.170386 0.0545997	0.75 0.499837 0.191882 0.0666385	0.75 0.4245 0.168289 0.0582346	0.75 0.491523 0.19837 0.0640946
0.8 0.440144 0.176003 0.0587686	0.8 0.39896 0.16526 0.0532073	0.8 0.488259 0.186335 0.0649736	0.8 0.414257 0.163404 0.0567601	0.8 0.479576 0.192612 0.0624625
0.85 0.42883 0.170684 0.0572132	0.85 0.388584 0.1604 0.0517829	0.85 0.475795 0.180692 0.0632647	0.85 0.403664 0.158446 0.0552467	0.85 0.467161 0.186742 0.060797
0.9 0.417147 0.165254 0.0555951	0.9 0.377842 0.155347 0.0503145	0.9 0.463041 0.174985 0.061499	0.9 0.392666 0.153425 0.0536985	0.9 0.454695 0.180803 0.0590776
0.95 0.405201 0.159862 0.0539524	0.95 0.366881 0.1503 0.0488079	0.95 0.449947 0.169263 0.0597189	0.95 0.381466 0.148452 0.052122	0.95 0.441512 0.174931 0.0573267
1 0.392947 0.154426 0.0522874	1 0.355584 0.145234 0.0473002	1 0.436598 0.163469 0.0578819	1 0.369916 0.143456 0.0505242	1 0.427951 0.169032 0.0555474
1.05 0.380439 0.149044 0.0506123	1.05 0.344166 0.14019 0.045768	1.05 0.4229 0.157803 0.0560567	1.05 0.358122 0.138488 0.0488922	1.05 0.414319 0.16319 0.0537917
1.1 0.367801 0.143754 0.0489153	1.1 0.332645 0.135239 0.0442192	1.1 0.409431 0.152179 0.0541805	1.1 0.346292 0.133586 0.0472627	1.1 0.400402 0.157417 0.0519957
1.15 0.355136 0.138554 0.0472114	1.15 0.320866 0.130358 0.0426635	1.15 0.395076 0.146663 0.0523184	1.15 0.334253 0.128783 0.0456252	1.15 0.386541 0.151743 0.0501769
1.2 0.342201 0.133485 0.0455039	1.2 0.309039 0.125609 0.0411123	1.2 0.380914 0.141287 0.0504527	1.2 0.322114 0.12407 0.0439851	1.2 0.372394 0.146291 0.048369
1.25 0.329242 0.128529 0.0438242	1.25 0.297173 0.120991 0.0395617	1.25 0.366988 0.136013 0.048617	1.25 0.309957 0.119508 0.0423555	1.25 0.358295 0.140892 0.0465816
1.3 0.316288 0.123728 0.0421403	1.3 0.285283 0.116518 0.0380601	1.3 0.352572 0.130924 0.0467538	1.3 0.297814 0.115051 0.0407401	1.3 0.344199 0.135639 0.0447913
1.35 0.303569 0.118953 0.0404658	1.35 0.273626 0.112096 0.0365426	1.35 0.33845 0.12588 0.0449248	1.35 0.285678 0.110761 0.0391334	1.35 0.33017 0.13058 0.0430485
1.4 0.290576 0.114659 0.038837	1.4 0.261851 0.108033 0.0350545	1.4 0.324371 0.121281 0.0431253	1.4 0.273687 0.106623 0.037553	1.4 0.316035 0.125781 0.0412957
1.45 0.277853 0.110376 0.0372205	1.45 0.250216 0.104022 0.0335815	1.45 0.310282 0.116763 0.0413628	1.45 0.261739 0.102672 0.0359933	1.45 0.302148 0.121063 0.0395881
1.5 0.26547 0.106331 0.0356329	1.5 0.238793 0.100186 0.0321455	1.5 0.296406 0.11243 0.0396035	1.5 0.249901 0.0988536 0.0344679	1.5 0.288583 0.116579 0.0379061
1.55 0.252842 0.102438 0.0340771	1.55 0.227595 0.0965239 0.0307393	1.55 0.282711 0.108284 0.0379062	1.55 0.238248 0.0952384 0.03297	1.55 0.274907 0.112297 0.036252
1.6 0.240641 0.0987149 0.0325732	1.6 0.216317 0.0930237 0.0293663	1.6 0.269298 0.104331 0.0362492	1.6 0.226808 0.0917564 0.0315048	1.6 0.261593 0.108228 0.0346392
1.65 0.228679 0.0951845 0.0311055	1.65 0.205515 0.089723 0.0280224	1.65 0.256155 0.100579 0.034629	1.65 0.215546 0.0884685 0.0300861	1.65 0.248576 0.104335 0.0330807
1.7 0.216859 0.0917829 0.0296686	1.7 0.19486 0.0865633 0.0267116	1.7 0.243185 0.0969555 0.0330461	1.7 0.204521 0.0851671 0.0286951	1.7 0.235749 0.100645 0.0315467
1.75 0.205411 0.0885786 0.0282762	1.75 0.18443 0.0835658 0.0254455	1.75 0.230666 0.0935528 0.0315128	1.75 0.193789 0.0821934 0.0273474	1.75 0.223239 0.0971468 0.0300686
1.8 0.194327 0.085569 0.0269306	1.8 0.174214 0.0807191 0.0242256	1.8 0.218271 0.0903545 0.0300305	1.8 0.183262 0.0793839 0.0260444	1.8 0.211109 0.0938542 0.0286383
1.85 0.183612 0.0826926 0.0256308	1.85 0.16439 0.0780374 0.0230417	1.85 0.206434 0.087315 0.0285936	1.85 0.173091 0.0767458 0.0247859	1.85 0.19938 0.0907332 0.0272558
1.9 0.173055 0.0799888 0.0243482	1.9 0.154893 0.0753894 0.0219053	1.9 0.194735 0.0843781 0.0271985	1.9 0.163248 0.0742182 0.0235692	1.9 0.187929 0.08775 0.0258993
1.95 0.162976 0.0773711 0.0231377	1.95 0.145694 0.0729601 0.020811	1.95 0.183646 0.081732 0.0258558	1.95 0.153753 0.0717783 0.0224017	1.95 0.177032 0.0851915 0.0246121
2 0.153131 0.0748977 0.0219842	2 0.136934 0.0706555 0.0197551	2 0.172871 0.0792923 0.024566	2 0.144655 0.0694867 0.0212736	2 0.166328 0.0825005 0.0234042
2.05 0.143751 0.0725451 0.0208643	2.05 0.128417 0.0684363 0.0187405	2.05 0.162489 0.076798 0.0233225	2.05 0.135817 0.0673101 0.0201894	2.05 0.156098 0.0799202 0.0222105
2.1 0.134763 0.0703126 0.019788	2.1 0.120263 0.0663412 0.0177688	2.1 0.152442 0.074436 0.0221339	2.1 0.127289 0.0652264 0.0191533	2.1 0.146303 0.0774679 0.0210685
2.15 0.126136 0.0681432 0.0187584	2.15 0.11235 0.0643087 0.0168369	2.15 0.142849 0.0721518 0.0210001	2.15 0.119165 0.0632523 0.0181547	2.15 0.136882 0.0751062 0.0199649
2.2 0.117873 0.066095 0.0177705	2.2 0.104834 0.062374 0.0159418	2.2 0.133637 0.069968 0.0199018	2.2 0.111378 0.0613468 0.0171973	2.2 0.127904 0.0728383 0.0189114
2.25 0.110022 0.0641272 0.016824	2.25 0.0977751 0.0604959 0.0150902	2.25 0.124933 0.0678806 0.0188493	2.25 0.103926 0.0594952 0.0162823	2.25 0.11933 0.0706601 0.0179221
2.3 0.102474 0.0622307 0.015921	2.3 0.0909255 0.0587072 0.0142748	2.3 0.116595 0.065874 0.0178419	2.3 0.0968467 0.0577192 0.0154088	2.3 0.111112 0.0685725 0.0169582
2.35 0.0953322 0.0603845 0.0150567	2.35 0.0844637 0.0569585 0.0134979	2.35 0.108626 0.0639023 0.0168834	2.35 0.0900984 0.0560069 0.014574	2.35 0.103343 0.066515 0.0160348
2.4 0.0884842 0.0585815 0.0142343	2.4 0.0783497 0.0552637 0.0127587	2.4 0.101007 0.0620042 0.015965	2.4 0.0837266 0.0543502 0.0137777	2.4 0.0956417 0.0645617 0.0151576
2.45 0.0820667 0.0568482 0.0134461	2.45 0.0725738 0.0536053 0.0120516	2.45 0.0938121 0.0601335 0.01509	2.45 0.0776548 0.0527184 0.0130177	2.45 0.0886741 0.062601 0.0143235
2.5 0.0759853 0.0551326 0.012698	2.5 0.0671033 0.0519993 0.011381	2.5 0.0868058 0.0583167 0.0142549	2.5 0.0719164 0.0511421 0.0122942	2.5 0.082052 0.0606755 0.013524
2.55 0.0702861 0.0534434 0.0119853	2.55 0.0619527 0.0504134 0.0107397	2.55 0.080427 0.0565253 0.0134502	2.55 0.0665094 0.0495765 0.0116038	2.55 0.0758537 0.0588188 0.0127644
2.6 0.0648798 0.051784 0.0113068	2.6 0.0571617 0.0488277 0.0101307	2.6 0.0744291 0.0547774 0.0127064	2.6 0.0614204 0.048043 0.0109464	2.6 0.0700422 0.0569823 0.0120382
2.65 0.0598165 0.0501544 0.0106612	2.65 0.0526246 0.0472897 0.00955095	2.65 0.0687653 0.0530717 0.0119863	2.65 0.0566507 0.0465344 0.010322	2.65 0.0645667 0.0551795 0.0113501
2.7 0.0550678 0.0485333 0.0100489	2.7 0.0483515 0.0457599 0.00900051	2.7 0.0634313 0.0513738 0.0113013	2.7 0.0521668 0.0450358 0.00972857	2.7 0.058939 0.0533951 0.0107
2.75 0.0506231 0.0469452 0.00946533	2.75 0.0443714 0.0442322 0.0084778	2.75 0.0584172 0.0496996 0.0106486	2.75 0.0479715 0.0435643 0.00916465	2.75 0.0541662 0.0516268 0.0100788
2.8 0.0464701 0.0453626 0.00891118	2.8 0.0406833 0.0427327 0.00798176	2.8 0.0537481 0.0480372 0.0100296	2.8 0.0440491 0.042099 0.00862822	2.8 0.0497044 0.0498843 0.0094781
2.85 0.0425951 0.0437962 0.00838731	2.85 0.037229 0.0412424 0.00751157	2.85 0.0493821 0.0463851 0.00944016	2.85 0.0403772 0.040651 0.00812105	2.85 0.0455316 0.0481513 0.00891957
2.9 0.0388682 0.0422425 0.00788947	2.9 0.0339532 0.0397754 0.00706456	2.9 0.0452937 0.0447507 0.00888363	2.9 0.0370106 0.0392194 0.00764095	2.9 0.0416985 0.0464343 0.00838882
2.95 0.035527 0.0407046 0.00741862	2.95 0.0309838 0.038313 0.0066402	2.95 0.0414045 0.0431326 0.00835281	2.95 0.033836 0.0377927 0.00718382	2.95 0.0380959 0.0447254 0.00788649
3 0.0324658 0.0391748 0.00697213	3 0.0282322 0.0368712 0.00623921	3 0.0379708 0.0415257 0.00785194	3 0.0308973 0.0363842 0.00674835	3 0.0347534 0.0430367 0.00741144
3.05 0.0295864 0.0376673 0.00654841	3.05 0.0257298 0.0354283 0.00585712	3.05 0.0347001 0.0399418 0.0073766	3.05 0.0281681 0.0349917 0.00633822	3.05 0.0316622 0.0413669 0.00696167
3.1 0.026929 0.0361778 0.00614671	3.1 0.023365 0.034009 0.00549708	3.1 0.0316562 0.0383766 0.00692634	3.1 0.0256451 0.0336078 0.0059501	3.1 0.0287941 0.0397106 0.006534
3.15 0.0245456 0.0347067 0.00576613	3.15 0.0211989 0.0326143 0.00515661	3.15 0.0288482 0.0368249 0.00649991	3.15 0.0233065 0.0322428 0.00558176	3.15 0.0262461 0.0380771 0.00613006
3.2 0.0222731 0.033252 0.00540583	3.2 0.0191956 0.0312389 0.0048336	3.2 0.0262538 0.0353008 0.00609391	3.2 0.02116 0.0308879 0.00523412	3.2 0.0237964 0.0364645 0.00574592
3.25 0.0201837 0.0318195 0.00506505	3.25 0.0173488 0.0298763 0.00452807	3.25 0.0238634 0.0337932 0.00571103	3.25 0.0191829 0.029565 0.00490381	3.25 0.0215544 0.0348803 0.00538433
3.3 0.0182685 0.0304092 0.00474235	3.3 0.0156656 0.0285454 0.00423973	3.3 0.0216609 0.0323034 0.00534979	3.3 0.0173654 0.0282657 0.00459129	3.3 0.0194986 0.0333277 0.00504103
3.35 0.0165122 0.0290147 0.00443756	3.35 0.0141223 0.0272206 0.00396586	3.35 0.0196374 0.0308464 0.00500801	3.35 0.0157028 0.0269821 0.0042977	3.35 0.0176169 0.0317978 0.00471765
3.4 0.0149027 0.027651 0.00415071	3.4 0.0127145 0.0259278 0.00370748	3.4 0.0177816 0.0294145 0.00468574	3.4 0.0141697 0.0257201 0.00401974	3.4 0.0158927 0.0302913 0.00441153
3.45 0.013437 0.0263247 0.00387937	3.45 0.0114343 0.0246685 0.00346516	3.45 0.0160816 0.0280174 0.00438127	3.45 0.0127806 0.0244868 0.00375637	3.45 0.0143327 0.0288287 0.00412214
3.5 0.0120964 0.0250239 0.00362314	3.5 0.0102645 0.0234361 0.00323558	3.5 0.014543 0.0266459 0.00409434	3.5 0.0115077 0.0232844 0.00350809	3.5 0.012895 0.0273978 0.00384967
3.55 0.0108747 0.0237579 0.00338166	3.55 0.0092013 0.0222281 0.00301989	3.55 0.0131182 0.0253134 0.00382369	3.55 0.0103487 0.0221095 0.00327402	3.55 0.0115861 0.025998 0.00359398
3.6 0.00976417 0.0225152 0.00315415	3.6 0.00823494 0.0210611 0.00281637	3.6 0.0118214 0.0240139 0.00356722	3.6 0.0092924 0.0209536 0.00305375	3.6 0.010396 0.0246357 0.00335146
3.65 0.00875323 0.0213188 0.00293971	3.65 0.00736191 0.0199245 0.00262474	3.65 0.010639 0.0227505 0.00332621	3.65 0.00833462 0.0198484 0.0028467	3.65 0.00931499 0.0233093 0.00312331
3.7 0.00783704 0.0201557 0.00273846	3.7 0.00656131 0.0188237 0.00244419	3.7 0.00956496 0.0215009 0.00309994	3.7 0.00746429 0.0187688 0.0026514	3.7 0.00833654 0.022024 0.00290871
3.75 0.00699835 0.0190237 0.00254942	3.75 0.00584927 0.0177579 0.00227464	3.75 0.00859034 0.020314 0.00288634	3.75 0.00668076 0.0177255 0.00246823	3.75 0.00745081 0.0207861 0.00270747
3.8 0.00624958 0.0179734 0.00237087	3.8 0.00520567 0.0167288 0.00211521	3.8 0.00770506 0.0191666 0.00268621	3.8 0.00596829 0.0167444 0.0022956	3.8 0.00665019 0.0195938 0.00251782
3.85 0.00557272 0.0169232 0.00220397	3.85 0.00462731 0.0157783 0.00196632	3.85 0.00689146 0.0180548 0.00249789	3.85 0.00532563 0.0157766 0.00213365	3.85 0.00592933 0.0184348 0.00234017
3.9 0.00496301 0.0159107 0.00204702	3.9 0.00410846 0.0148239 0.00182516	3.9 0.00616762 0.0169889 0.00232113	3.9 0.00474686 0.0148402 0.00198182	3.9 0.00527883 0.0173269 0.0021729
3.95 0.00441617 0.0149447 0.00189966	3.95 0.00364258 0.0139097 0.00169317	3.95 0.00551331 0.0159694 0.00215514	3.95 0.00422496 0.0139422 0.0018392	3.95 0.00469435 0.0162705 0.00201489
4 0.00392406 0.0140115 0.0017619	4 0.0032255 0.0130321 0.00156946	4 0.00492491 0.014987 0.00200008	4 0.00375545 0.0130762 0.00170583	4 0.00416948 0.0152543 0.00186805
4.05 0.00348299 0.0131228 0.00163244	4.05 0.00285168 0.0121962 0.00145361	4.05 0.00439682 0.0140441 0.00185453	4.05 0.00333485 0.0122509 0.00158044	4.05 0.00369877 0.0142818 0.00173058
4.1 0.00308695 0.0122739 0.00151202	4.1 0.00251805 0.0114008 0.00134522	4.1 0.00391918 0.0131456 0.00171805	4.1 0.0029578 0.0114604 0.00146398	4.1 0.00327679 0.0133555 0.00160253
4.15 0.00273359 0.0114647 0.00139851	4.15 0.00222161 0.0106402 0.00124448	4.15 0.00348945 0.0122916 0.00159024	4.15 0.0026202 0.010709 0.00135416	4.15 0.00289963 0.0124741 0.00148208
4.2 0.00241812 0.0106931 0.00129279	4.2 0.00195738 0.00991891 0.00114948	4.2 0.00310381 0.0114596 0.00147119	4.2 0.0023187 0.00999168 0.00125206	4.2 0.00256352 0.0116341 0.00137011
4.25 0.0021363 0.00996392 0.00119501	4.25 0.00172127 0.00923539 0.00106145	4.25 0.00275824 0.0106848 0.00135992	4.25 0.00204961 0.00931225 0.00115649	4.25 0.00226307 0.010838 0.00126595
4.3 0.00188568 0.00925731 0.00110283	4.3 0.00151243 0.00858644 0.00097912	4.3 0.00244865 0.00994972 0.00125593	4.3 0.00180929 0.00866433 0.00106741	4.3 0.00199592 0.0100783 0.00116822
4.35 0.00166176 0.00860041 0.00101665	4.35 0.00132695 0.00796163 0.000902396	4.35 0.00217201 0.00925348 0.00115883	4.35 0.00159521 0.00805193 0.000984435	4.35 0.00175786 0.00936322 0.00107745
4.4 0.00146329 0.00798256 0.000936563	4.4 0.00116276 0.00738349 0.000830963	4.4 0.00192484 0.00859415 0.00106856	4.4 0.00140535 0.00747473 0.000907047	4.4 0.00154657 0.00868762 0.000992349
4.45 0.00128675 0.00739898 0.000862274	4.45 0.00101728 0.00683965 0.000764264	4.45 0.00170446 0.00797349 0.000984371	4.45 0.00123653 0.00692919 0.000835128	4.45 0.00135946 0.00805011 0.000913401
4.5 0.00113038 0.0068513 0.000793051	4.5 0.000889056 0.00632629 0.000702491	4.5 0.00150826 0.00738914 0.000906408	4.5 0.00108689 0.00641702 0.000768121	4.5 0.00119366 0.00745003 0.000840023
4.55 0.000992415 0.00633434 0.00072901	4.55 0.00077621 0.00584426 0.000645306	4.55 0.00133212 0.00683683 0.000833876	4.55 0.000954983 0.00593513 0.000706002	4.55 0.0010462 0.00688758 0.000771963
4.6 0.000869302 0.00584938 0.000669263	4.6 0.000676789 0.00539317 0.000592223	4.6 0.0011768 0.00631886 0.000766334	4.6 0.000836775 0.00548149 0.000648343	4.6 0.00091511 0.00635992 0.000708451
4.65 0.000761467 0.00539475 0.0006141	4.65 0.00058899 0.00496969 0.000543073	4.65 0.00103878 0.00583456 0.000703976	4.65 0.000733274 0.00505708 0.000594892	4.65 0.000800903 0.00586454 0.000649911
4.7 0.000666478 0.00496972 0.00056305	4.7 0.000512313 0.0045748 0.00049747	4.7 0.000916602 0.00538171 0.000646026	4.7 0.000641746 0.00466025 0.000545231	4.7 0.000700341 0.0054022 0.000595793
4.75 0.000582686 0.0045739 0.000515688	4.75 0.00044509 0.00420621 0.000455289	4.75 0.000808064 0.00495793 0.000592434	4.75 0.000561336 0.00429 0.000499512	4.75 0.000611822 0.00496915 0.000545671
4.8 0.000508944 0.00420334 0.000471939	4.8 0.000386437 0.00386333 0.000416293	4.8 0.000711952 0.004565 0.000543054	4.8 0.000490582 0.00394412 0.000457084	4.8 0.00053402 0.00456651 0.000499104
4.85 0.000444124 0.0038588 0.000431511	4.85 0.00033503 0.00354404 0.000380331	4.85 0.000626827 0.00419471 0.000497295	4.85 0.000428327 0.00362195 0.00041793	4.85 0.000465599 0.00419077 0.00045656
4.9 0.000387228 0.00354191 0.000394192	4.9 0.000290144 0.00324737 0.00034725	4.9 0.000551449 0.00385046 0.000454802	4.9 0.000373666 0.00332718 0.000381892	4.9 0.000405624 0.00384226 0.000417075
4.95 0.000337323 0.00324353 0.000359825	4.95 0.000250979 0.00297437 0.000316891	4.95 0.000485021 0.00353072 0.000415685	4.95 0.000325663 0.00304858 0.000348649	4.95 0.000353116 0.00351529 0.00038056
5 0.000293604 0.00296727 0.000327969	5 0.000216831 0.0027187 0.000288596	5 0.00042639 0.00323408 0.000379656	5 0.000283634 0.0027905 0.000318002	5 0.000307141 0.0032155 0.000346999
5.05 0.000255371 0.00271313 0.000298873	5.05 0.000187146 0.00248267 0.000262599	5.05 0.000374666 0.00295954 0.000346303	5.05 0.000246791 0.00255092 0.000289753	5.05 0.000266935 0.00293811 0.000316202
5.1 0.000222002 0.00247714 0.000272292	5.1 0.000161378 0.00226453 0.000238891	5.1 0.000329129 0.00270472 0.000315703	5.1 0.000214625 0.00232943 0.000264051	5.1 0.000231833 0.00268201 0.000287772
5.15 0.000192746 0.0022589 0.000247583	5.15 0.000139023 0.00206345 0.000217155	5.15 0.000288992 0.00246924 0.000287582	5.15 0.000186505 0.00212487 0.000240099	5.15 0.000201206 0.00244499 0.000261729
5.2 0.000167301 0.00205769 0.000225066	5.2 0.000119674 0.00187839 0.000197176	5.2 0.000253646 0.00225169 0.000261756	5.2 0.000161936 0.00193624 0.000218255	5.2 0.000174447 0.00222775 0.000237862
5.25 0.000145095 0.00187231 0.000204378	5.25 0.00010288 0.00170742 0.000178875	5.25 0.000222568 0.00205088 0.000238102	5.25 0.000140546 0.00176211 0.000198271	5.25 0.000151176 0.00202652 0.000215985
5.3 0.000125714 0.00170198 0.000185447	5.3 8.83612e-05 0.00155038 0.000162148	5.3 0.00019523 0.00186682 0.000216386	5.3 0.00012188 0.00160209 0.000179913	5.3 0.00013094 0.00184146 0.000195939
5.35 0.000108881 0.00154536 0.000168147	5.35 7.58286e-05 0.00140661 0.000146868	5.35 0.000171187 0.00169684 0.000196525	5.35 0.000105637 0.00145508 0.000163122	5.35 0.000113323 0.00167164 0.000177594
5.4 9.42574e-05 0.00140169 0.000152388	5.4 6.50176e-05 0.00127435 0.000132892	5.4 0.000150121 0.00154107 0.000178338	5.4 9.1509e-05 0.00132012 0.000147803	5.4 9.80149e-05 0.00151574 0.000160848
5.45 8.15523e-05 0.00126995 0.000137928	5.45 5.57009e-05 0.00115355 0.000120151	5.45 0.000131595 0.00139818 0.000161672	5.45 7.92198e-05 0.00119623 0.000133813	5.45 8.47322e-05 0.00137308 0.000145548
5.5 7.05054e-05 0.00114951 0.000124728	5.5 4.7674e-05 0.00104286 0.00010854	5.5 0.000115333 0.00126691 0.000146464	5.5 6.85296e-05 0.00108333 0.000121016	5.5 7.31622e-05 0.00124288 0.000131576
5.55 6.09482e-05 0.00103933 0.000112679	5.55 4.07822e-05 0.000941972 9.79487e-05	5.55 0.00010108 0.00114704 0.00013257	5.55 5.92773e-05 0.00097978 0.000109378	5.55 6.31928e-05 0.00112359 0.000118869
5.6 5.26519e-05 0.000938779 0.000101747	5.6 3.48467e-05 0.000850224 8.83214e-05	5.6 8.85976e-05 0.00103749 0.000119907	5.6 5.12477e-05 0.000885307 9.87644e-05	5.6 5.45502e-05 0.00101358 0.000107304
5.65 4.54679e-05 0.000847697 9.17776e-05	5.65 2.97604e-05 0.00076646 7.95733e-05	5.65 7.76439e-05 0.00093782 0.000108376	5.65 4.42798e-05 0.00079915 8.91059e-05	5.65 4.70755e-05 0.000914732 9.67891e-05
5.7 3.92568e-05 0.000764272 8.27196e-05	5.7 2.53961e-05 0.00069013 7.16381e-05	5.7 6.78513e-05 0.000847091 9.78791e-05	5.7 3.82543e-05 0.00072059 8.0317e-05	5.7 4.06059e-05 0.00082447 8.71977e-05
5.75 3.38779e-05 0.000688373 7.44937e-05	5.75 2.16596e-05 0.000620899 6.44154e-05	5.75 5.94905e-05 0.000763945 8.83447e-05	5.75 3.30346e-05 0.000649405 7.23503e-05	5.75 3.50084e-05 0.000742228 7.85128e-05
5.8 2.9231e-05 0.00061936 6.70169e-05	5.8 1.84626e-05 0.000557995 5.78701e-05	5.8 5.21616e-05 0.000688231 7.9681e-05	5.8 2.85181e-05 0.000584472 6.51107e-05	5.8 3.01774e-05 0.000667622 7.0616e-05
5.85 2.52117e-05 0.000556734 6.02454e-05	5.85 1.57239e-05 0.000500915 5.19578e-05	5.85 4.57495e-05 0.000619482 7.18057e-05	5.85 2.46136e-05 0.000525429 5.85412e-05	5.85 2.60066e-05 0.000599875 6.3476e-05
5.9 2.17409e-05 0.000499867 5.41258e-05	5.9 1.33872e-05 0.000449236 4.66009e-05	5.9 4.0122e-05 0.000556679 6.46539e-05	5.9 2.12362e-05 0.000471859 5.25965e-05	5.9 2.24054e-05 0.000538495 5.70013e-05
5.95 1.87437e-05 0.000448218 4.85842e-05	5.95 1.13892e-05 0.0004025 4.17599e-05	5.95 3.51997e-05 0.000500035 5.81765e-05	5.95 1.83219e-05 0.000423233 4.72081e-05	5.95 1.93141e-05 0.000482802 5.11499e-05
6 1.60982e-05 0.000401754 4.35685e-05	6 9.68344e-06 0.000360203 3.73893e-05	6 3.08851e-05 0.000449034 5.23066e-05	6 1.57872e-05 0.000379364 4.23446e-05	6 1.66595e-05 0.00043236 4.58508e-05
6.05 1.38786e-05 0.00035959 3.90374e-05	6.05 8.22958e-06 0.000322093 3.34489e-05	6.05 2.7108e-05 0.000402716 4.70011e-05	6.05 1.36178e-05 0.00033972 3.79551e-05	6.05 1.43459e-05 0.000386944 4.10667e-05
6.1 1.19643e-05 0.000321672 3.49438e-05	6.1 6.99076e-06 0.000287752 2.98866e-05	6.1 2.38019e-05 0.000360913 4.22005e-05	6.1 1.17453e-05 0.000303984 3.39895e-05	6.1 1.23551e-05 0.000345971 3.67651e-05
6.15 1.0313e-05 0.000287444 3.12625e-05	6.15 5.93538e-06 0.000256837 2.66907e-05	6.15 2.09069e-05 0.00032305 3.78656e-05	6.15 1.01308e-05 0.000271747 3.04129e-05	6.15 1.06402e-05 0.000309166 3.28756e-05
6.2 8.8902e-06 0.000256599 2.79425e-05	6.2 5.03838e-06 0.000228936 2.38146e-05	6.2 1.83704e-05 0.000288952 3.39467e-05	6.2 8.73787e-06 0.000242673 2.71892e-05	6.2 9.16328e-06 0.000275907 2.93778e-05
6.25 7.66338e-06 0.000228909 2.49545e-05	6.25 4.27467e-06 0.000203937 2.12275e-05	6.25 1.6149e-05 0.000258167 3.04141e-05	6.25 7.53674e-06 0.000216508 2.42886e-05	6.25 7.88963e-06 0.000245996 2.62318e-05
6.3 6.60707e-06 0.000203918 2.22687e-05	6.3 3.62598e-06 0.000181512 1.89058e-05	6.3 1.42022e-05 0.000230461 2.72254e-05	6.3 6.50066e-06 0.000192966 2.16829e-05	6.3 6.79512e-06 0.000219109 2.34048e-05
6.35 5.697e-06 0.000181551 1.98561e-05	6.35 3.07449e-06 0.000161398 1.68266e-05	6.35 1.24958e-05 0.000205561 2.43586e-05	6.35 5.60655e-06 0.000171842 1.93382e-05	6.35 5.85279e-06 0.000195021 2.08612e-05


==> anc/TwoPointColorFluc/2PSamePoint/2PSameT04Merged.txt <==
#//------------------------- 	#//------------------------- 	#//------------------------- 	#//------------------------- 	#//------------------------- 
#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  
#//------------------------- 	#//------------------------- 	#//------------------------- 	#//------------------------- 	#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.06	#Short distance cutoff (C0) = 0.04
#Gluon mass (gluonMass) = 0.5	#Gluon mass (gluonMass) = 0.6	#Gluon mass (gluonMass) = 0.4	#Gluon mass (gluonMass) = 0.5	#Gluon mass (gluonMass) = 0.5
#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.13333	#Proper time (tau) = 0.13333	#Proper time (tau) = 0.13333	#Proper time (tau) = 0.13333	#Proper time (tau) = 0.13333
#Moment for the angle weighting (Nmoment) = 2	#Moment for the angle weighting (Nmoment) = 2	#Moment for the angle weighting (Nmoment) = 2	#Moment for the angle weighting (Nmoment) = 2	#Moment for the angle weighting (Nmoment) = 2
#Moment for the radius weighting (PowerOfR) = 2	#Moment for the radius weighting (PowerOfR) = 2	#Moment for the radius weighting (PowerOfR) = 2	#Moment for the radius weighting (PowerOfR) = 2	#Moment for the radius weighting (PowerOfR) = 2
#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2
#1.|x| 2.DCDC 3.ProtonHotSpotFluc 4.ProtonColorFluc 	#1.|x| 2.DCDC 3.ProtonHotSpotFluc 4.ProtonColorFluc 	#1.|x| 2.DCDC 3.ProtonHotSpotFluc 4.ProtonColorFluc 	#1.|x| 2.DCDC 3.ProtonHotSpotFluc 4.ProtonColorFluc 	#1.|x| 2.DCDC 3.ProtonHotSpotFluc 4.ProtonColorFluc 
0 0.442607 0.179966 0.0548857	0 0.400081 0.168537 0.0493354	0 0.490791 0.191216 0.0610814	0 0.415835 0.170822 0.0534084	0 0.465979 0.191863 0.0564509
0.05 0.442203 0.179754 0.0548223	0.05 0.399647 0.168363 0.0492912	0.05 0.490311 0.191002 0.0610234	0.05 0.415637 0.170622 0.0533473	0.05 0.46553 0.191667 0.0564017
0.1 0.441046 0.179196 0.0546586	0.1 0.398648 0.167784 0.049172	0.1 0.489167 0.190384 0.0608775	0.1 0.414742 0.170035 0.0532081	0.1 0.46436 0.191046 0.0562421
0.15 0.439649 0.178241 0.0544327	0.15 0.396948 0.166945 0.0489587	0.15 0.487717 0.189411 0.0606161	0.15 0.413674 0.169132 0.0529832	0.15 0.462474 0.190045 0.0560065
0.2 0.437244 0.176901 0.0540938	0.2 0.394799 0.165743 0.0486652	0.2 0.484686 0.188014 0.060263	0.2 0.411465 0.167856 0.0526684	0.2 0.459941 0.188654 0.0556717
0.25 0.434342 0.175247 0.0536918	0.25 0.391876 0.164176 0.0483069	0.25 0.481473 0.186244 0.0598054	0.25 0.408564 0.166257 0.0522647	0.25 0.456882 0.186857 0.0552668
0.3 0.430534 0.173231 0.0532145	0.3 0.388475 0.162298 0.0478501	0.3 0.477531 0.184093 0.0592514	0.3 0.405221 0.164393 0.051784	0.3 0.452968 0.18476 0.0547667
0.35 0.425884 0.17086 0.0526322	0.35 0.384536 0.160121 0.0473347	0.35 0.472732 0.18161 0.0586283	0.35 0.401022 0.162292 0.0512168	0.35 0.448327 0.182233 0.0541824
0.4 0.421113 0.168213 0.0519736	0.4 0.380114 0.157622 0.0467211	0.4 0.467446 0.17883 0.0579039	0.4 0.39623 0.15977 0.0505731	0.4 0.443 0.179374 0.0534822
0.45 0.415487 0.165474 0.0512156	0.45 0.374997 0.154848 0.0460416	0.45 0.461327 0.175863 0.0571018	0.45 0.391113 0.157114 0.0498556	0.45 0.436902 0.176645 0.0527146
0.5 0.409043 0.162325 0.0504068	0.5 0.369122 0.151859 0.0453047	0.5 0.454414 0.172494 0.0562079	0.5 0.385341 0.154077 0.0490523	0.5 0.430425 0.173272 0.0518724
0.55 0.402313 0.158942 0.0495446	0.55 0.362983 0.148694 0.0445208	0.55 0.446815 0.16887 0.0552189	0.55 0.378967 0.150833 0.0482134	0.55 0.423445 0.169636 0.0509781
0.6 0.395149 0.155352 0.0486082	0.6 0.356609 0.145315 0.0436743	0.6 0.438974 0.165183 0.0541965	0.6 0.372175 0.147399 0.0473077	0.6 0.415879 0.165783 0.050036
0.65 0.387444 0.151527 0.0476289	0.65 0.349482 0.141767 0.0427756	0.65 0.430616 0.161151 0.0531051	0.65 0.36498 0.143791 0.046336	0.65 0.407647 0.161728 0.0489997
0.7 0.379234 0.147598 0.0466055	0.7 0.342107 0.138071 0.0418433	0.7 0.421588 0.156951 0.0519514	0.7 0.357379 0.140038 0.0452922	0.7 0.398998 0.157537 0.0479476
0.75 0.370777 0.143531 0.0455188	0.75 0.334351 0.134233 0.0408183	0.75 0.412339 0.152629 0.0507572	0.75 0.349262 0.136157 0.0442372	0.75 0.38998 0.153176 0.0467806
0.8 0.361795 0.139367 0.0443682	0.8 0.326306 0.130333 0.0397923	0.8 0.402598 0.148288 0.0495169	0.8 0.340916 0.132142 0.0431314	0.8 0.380639 0.148716 0.0456013
0.85 0.352402 0.135188 0.0432002	0.85 0.317889 0.126415 0.0387222	0.85 0.39236 0.143763 0.0482335	0.85 0.332075 0.128135 0.0419897	0.85 0.370872 0.144229 0.044389
0.9 0.343037 0.130928 0.0420191	0.9 0.309189 0.12244 0.0376216	0.9 0.381771 0.139244 0.0469061	0.9 0.323187 0.124108 0.040841	0.9 0.360924 0.139692 0.0431831
0.95 0.333199 0.126635 0.0407982	0.95 0.300273 0.118473 0.0365289	0.95 0.371291 0.134703 0.0455664	0.95 0.313979 0.120014 0.0396444	0.95 0.350511 0.135084 0.0419051
1 0.323237 0.122347 0.0395414	1 0.291211 0.114534 0.0353952	1 0.36055 0.129743 0.0442087	1 0.304569 0.115914 0.038414	1 0.33995 0.13051 0.040615
1.05 0.313026 0.118104 0.038267	1.05 0.281839 0.110578 0.0342519	1.05 0.349456 0.12527 0.0428113	1.05 0.294938 0.111894 0.0372007	1.05 0.329186 0.125998 0.0393095
1.1 0.302709 0.113924 0.0369913	1.1 0.268928 0.106565 0.0330883	1.1 0.338016 0.121163 0.0414153	1.1 0.285203 0.107919 0.0359468	1.1 0.318268 0.121464 0.0380419
1.15 0.290945 0.109805 0.0357165	1.15 0.259538 0.102752 0.0319388	1.15 0.324817 0.116832 0.04	1.15 0.274379 0.104012 0.0347164	1.15 0.306085 0.117027 0.0367347
1.2 0.280457 0.105787 0.0344376	1.2 0.250071 0.0990247 0.0307882	1.2 0.31332 0.112545 0.0385842	1.2 0.264515 0.100224 0.0334641	1.2 0.294959 0.112746 0.0354264
1.25 0.269927 0.101929 0.0331747	1.25 0.240618 0.0953665 0.0296381	1.25 0.301769 0.108349 0.037192	1.25 0.25471 0.0965078 0.0322383	1.25 0.283917 0.108572 0.0341137
1.3 0.259226 0.098126 0.031908	1.3 0.230978 0.091811 0.0285211	1.3 0.290076 0.104174 0.0357859	1.3 0.244647 0.0928988 0.0310137	1.3 0.272695 0.104529 0.0328118
1.35 0.248689 0.0944583 0.0306531	1.35 0.221428 0.0883895 0.0273951	1.35 0.27851 0.100264 0.0343948	1.35 0.234775 0.0894211 0.0298036	1.35 0.261646 0.100634 0.0315181
1.4 0.238214 0.0909103 0.0294277	1.4 0.211962 0.0851097 0.0262902	1.4 0.267004 0.0964903 0.0330335	1.4 0.225197 0.0860613 0.0286055	1.4 0.250567 0.0968579 0.0302488
1.45 0.227813 0.0875084 0.0282158	1.45 0.202649 0.0819477 0.0251939	1.45 0.255633 0.0927796 0.0316902	1.45 0.215422 0.0828455 0.0274294	1.45 0.239655 0.0932315 0.029001
1.5 0.217543 0.0842683 0.0270215	1.5 0.193462 0.0789181 0.0241184	1.5 0.244326 0.0892977 0.0303726	1.5 0.205786 0.0797678 0.0262718	1.5 0.228861 0.0897806 0.0277707
1.55 0.207462 0.0811648 0.02586	1.55 0.18439 0.076022 0.023069	1.55 0.233168 0.0860037 0.029077	1.55 0.196261 0.0768237 0.0251399	1.55 0.218209 0.0864699 0.0265752
1.6 0.197542 0.0782094 0.0247165	1.6 0.175406 0.0732658 0.0220346	1.6 0.222192 0.0828621 0.0278127	1.6 0.186879 0.0740401 0.0240256	1.6 0.207687 0.0833107 0.0254025
1.65 0.187786 0.0753819 0.0236043	1.65 0.166608 0.070621 0.0210339	1.65 0.211435 0.0798683 0.0265746	1.65 0.177684 0.0713777 0.0229445	1.65 0.197434 0.0803069 0.0242547
1.7 0.17826 0.0726662 0.0225175	1.7 0.158022 0.0681381 0.0200606	1.7 0.200861 0.0770135 0.0253702	1.7 0.168725 0.0688492 0.0218924	1.7 0.187358 0.0774737 0.0231392
1.75 0.168958 0.0701237 0.0214693	1.75 0.149641 0.0657887 0.0191195	1.75 0.190541 0.0743038 0.0242048	1.75 0.159906 0.0664399 0.0208691	1.75 0.177552 0.0747814 0.0220553
1.8 0.159859 0.067706 0.0204571	1.8 0.141468 0.0635357 0.0182058	1.8 0.180466 0.0717917 0.0230626	1.8 0.151321 0.06414 0.0198833	1.8 0.167992 0.0722057 0.0210106
1.85 0.150974 0.0654327 0.0194722	1.85 0.133519 0.0614141 0.0173254	1.85 0.170696 0.0693656 0.0219686	1.85 0.142978 0.061995 0.018926	1.85 0.158705 0.0697792 0.0199986
1.9 0.142479 0.063276 0.0185182	1.9 0.125842 0.0593846 0.0164742	1.9 0.161265 0.0670507 0.0209051	1.9 0.1349 0.0599502 0.0180037	1.9 0.149754 0.0674861 0.019018
1.95 0.134205 0.0612162 0.0176027	1.95 0.118412 0.0574662 0.0156521	1.95 0.152157 0.0648308 0.0198811	1.95 0.127129 0.0580071 0.0171041	1.95 0.14106 0.0652881 0.0180747
2 0.126323 0.059262 0.0167156	2 0.111279 0.0556476 0.0148594	2 0.143309 0.062816 0.018892	2 0.119605 0.0561638 0.0162484	2 0.132671 0.0632047 0.0171685
2.05 0.118632 0.0574157 0.015868	2.05 0.104454 0.0539024 0.0141004	2.05 0.134758 0.0608419 0.017943	2.05 0.112353 0.0544059 0.0154239	2.05 0.12459 0.0612596 0.0162997
2.1 0.111259 0.0556378 0.0150562	2.1 0.0978443 0.0522578 0.0133713	2.1 0.126526 0.058942 0.0170286	2.1 0.105379 0.0527282 0.0146327	2.1 0.116784 0.0593645 0.0154619
2.15 0.104168 0.0539658 0.0142752	2.15 0.0915126 0.05067 0.0126715	2.15 0.118625 0.057129 0.0161497	2.15 0.0986819 0.0511384 0.0138741	2.15 0.109306 0.0575704 0.0146595
2.2 0.097372 0.052456 0.0135254	2.2 0.0855089 0.0491522 0.0120018	2.2 0.111061 0.0554084 0.015311	2.2 0.0922681 0.0492736 0.0131465	2.2 0.102154 0.056084 0.0138927
2.25 0.0908931 0.050889 0.0128092	2.25 0.0797455 0.0476761 0.0113633	2.25 0.103831 0.0537532 0.0145125	2.25 0.0861367 0.0478028 0.0124504	2.25 0.0953476 0.0543988 0.013152
2.3 0.0847748 0.0493804 0.012123	2.3 0.0742506 0.0462727 0.0107525	2.3 0.0969327 0.0521971 0.0137407	2.3 0.0803186 0.0463792 0.0117829	2.3 0.088805 0.0527855 0.0124481
2.35 0.0789056 0.0479193 0.0114713	2.35 0.0690134 0.0449136 0.0101687	2.35 0.0903586 0.050637 0.0130058	2.35 0.074796 0.0450111 0.0111521	2.35 0.0826337 0.0512263 0.0117771
2.4 0.0733328 0.0465 0.0108461	2.4 0.0640589 0.0435872 0.00960921	2.4 0.084138 0.0491224 0.0123011	2.4 0.0695243 0.0436831 0.0105453	2.4 0.0767881 0.0497013 0.011135
2.45 0.0680636 0.0451094 0.0102491	2.45 0.0593696 0.0422928 0.00908166	2.45 0.0782061 0.0476404 0.0116303	2.45 0.0645338 0.0423849 0.00996557	2.45 0.0712304 0.0482048 0.0105227
2.5 0.0630689 0.0437464 0.00968094	2.5 0.0549257 0.0410206 0.00857592	2.5 0.0725959 0.0462114 0.0109923	2.5 0.0598144 0.0411596 0.00941437	2.5 0.0659963 0.0467749 0.00993843
2.55 0.0583617 0.0424254 0.00914209	2.55 0.0507458 0.0402617 0.0080986	2.55 0.0672949 0.0448195 0.0103823	2.55 0.0553526 0.0399126 0.0088885	2.55 0.0610457 0.0453482 0.0093859
2.6 0.0539179 0.0411239 0.00862603	2.6 0.0468231 0.0390125 0.00764013	2.6 0.0622797 0.0434406 0.00980125	2.6 0.0511417 0.038693 0.00838737	2.6 0.056415 0.0439455 0.00885487
2.65 0.0497415 0.039835 0.00813427	2.65 0.043128 0.0377816 0.00720482	2.65 0.057567 0.0421723 0.00924738	2.65 0.0471954 0.0374795 0.00791094	2.65 0.0520311 0.0425739 0.00835072
2.7 0.0458204 0.0385912 0.0076672	2.7 0.039664 0.0365735 0.00678929	2.7 0.0531392 0.0408592 0.0087207	2.7 0.0434868 0.0363124 0.00745764	2.7 0.0479146 0.0412149 0.00787221
2.75 0.0421514 0.0373309 0.0072231	2.75 0.0364186 0.0353683 0.00639542	2.75 0.0489887 0.0395385 0.00822151	2.75 0.0400102 0.0351379 0.0070272	2.75 0.0440653 0.039865 0.00741668
2.8 0.0387157 0.0364743 0.00680253	2.8 0.0333866 0.0342131 0.006022	2.8 0.0451029 0.0386395 0.00774638	2.8 0.0367589 0.0340828 0.00661743	2.8 0.040472 0.0386552 0.00698516
2.85 0.0355052 0.035228 0.00640412	2.85 0.0305683 0.0330228 0.00566701	2.85 0.0414574 0.0373137 0.00729217	2.85 0.0337212 0.0329143 0.00622869	2.85 0.0371117 0.0373312 0.0065746
2.9 0.0325187 0.0340049 0.00602563	2.9 0.0279626 0.0318779 0.00533091	2.9 0.038064 0.0360156 0.00686169	2.9 0.0308905 0.0316751 0.00586052	2.9 0.0339828 0.0360132 0.00618652
2.95 0.0297413 0.0327786 0.00566558	2.95 0.0255302 0.0307135 0.00501185	2.95 0.0348901 0.0347285 0.0064552	2.95 0.0282616 0.0305372 0.00551169	2.95 0.0310725 0.0347043 0.00581708
3 0.0268947 0.0315676 0.00532377	3 0.0232719 0.0295449 0.0047093	3 0.0319491 0.0334517 0.00607052	3 0.0259742 0.0294066 0.00518104	3 0.0280227 0.0334108 0.00546781
3.05 0.0245333 0.0303568 0.00500103	3.05 0.0211751 0.0284024 0.0044233	3.05 0.0289546 0.0321832 0.00570561	3.05 0.023696 0.0282901 0.00486652	3.05 0.0255553 0.0321337 0.00513506
3.1 0.0223466 0.0291554 0.00469475	3.1 0.0192464 0.0273201 0.00415295	3.1 0.0264457 0.0309376 0.00535828	3.1 0.0215876 0.027184 0.00456904	3.1 0.0232804 0.0308626 0.00482019
3.15 0.0203277 0.0279717 0.00440453	3.15 0.0174087 0.0262041 0.003894	3.15 0.0241173 0.0296964 0.00502875	3.15 0.0196374 0.0260916 0.00428702	3.15 0.0211682 0.0296097 0.00452248
3.2 0.0184703 0.0268101 0.00412896	3.2 0.0157745 0.0251014 0.00365065	3.2 0.0219681 0.0284772 0.0047179	3.2 0.0178359 0.0250174 0.0040193	3.2 0.0192172 0.0283694 0.00423939
3.25 0.0167513 0.025658 0.00386933	3.25 0.0142707 0.0240093 0.00342077	3.25 0.0199904 0.0272737 0.0044231	3.25 0.0161795 0.023951 0.00376721	3.25 0.0174211 0.0271474 0.00397213
3.3 0.0151713 0.0245278 0.00362402	3.3 0.0128987 0.0229384 0.00320422	3.3 0.0181641 0.0260931 0.00414375	3.3 0.0146566 0.0229097 0.00352805	3.3 0.0157747 0.0259497 0.00371954
3.35 0.0137213 0.0234235 0.00339219	3.35 0.0116426 0.0218841 0.00299978	3.35 0.0164818 0.0249275 0.00387966	3.35 0.0132569 0.0218882 0.00330274	3.35 0.014258 0.0247719 0.00348161
3.4 0.0123892 0.0223346 0.00317297	3.4 0.0104904 0.0208551 0.0028061	3.4 0.0149415 0.0237794 0.00363057	3.4 0.0119803 0.0208612 0.00309	3.4 0.0128737 0.0236175 0.00325693
3.45 0.0111771 0.0212677 0.00296609	3.45 0.00944102 0.0198347 0.00262161	3.45 0.0135274 0.0226656 0.00339655	3.45 0.0108084 0.0198696 0.00288906	3.45 0.0116134 0.0224897 0.00304482
3.5 0.0100711 0.020224 0.00277168	3.5 0.00848311 0.0188546 0.00244847	3.5 0.0122289 0.0215703 0.00317307	3.5 0.0097412 0.0188959 0.00269962	3.5 0.0104592 0.0213849 0.00284522
3.55 0.00906119 0.0192096 0.00258833	3.55 0.00761049 0.0178966 0.00228536	3.55 0.011033 0.020498 0.0029638	3.55 0.00876632 0.0179563 0.00252084	3.55 0.00940537 0.0203076 0.00265668
3.6 0.00814085 0.0182206 0.00241507	3.6 0.00681919 0.0169615 0.00213206	3.6 0.00995037 0.0194546 0.00276568	3.6 0.00787957 0.0170352 0.00235211	3.6 0.0084491 0.0192543 0.00247933
3.65 0.0073056 0.0173209 0.00225178	3.65 0.00610049 0.0160527 0.00198723	3.65 0.00896468 0.0184406 0.00258001	3.65 0.00707206 0.0161999 0.00219282	3.65 0.00757903 0.0182902 0.00231202
3.7 0.00654772 0.0163136 0.00209864	3.7 0.00545083 0.0151732 0.00185072	3.7 0.00806791 0.0174498 0.00240513	3.7 0.00633976 0.0152956 0.0020433	3.7 0.006789 0.0172249 0.00215419
3.75 0.00586072 0.0154059 0.00195433	3.75 0.00486324 0.0143158 0.00172262	3.75 0.00725314 0.0164973 0.0022413	3.75 0.00567615 0.0144507 0.00190259	3.75 0.00607513 0.0162667 0.00200595
3.8 0.00523942 0.0145346 0.00181863	3.8 0.00433275 0.0134949 0.00160239	3.8 0.00651354 0.015573 0.00208655	3.8 0.00507457 0.0136344 0.00177048	3.8 0.00542912 0.0153396 0.00186632
3.85 0.00467785 0.0136919 0.00169101	3.85 0.00385456 0.012702 0.00148935	3.85 0.00584351 0.0146801 0.00194161	3.85 0.00453164 0.0128392 0.00164648	3.85 0.00484532 0.0144449 0.00173544
3.9 0.0041716 0.0128794 0.00157152	3.9 0.00342497 0.0119401 0.00138315	3.9 0.00523533 0.013815 0.00180541	3.9 0.0040426 0.0120797 0.00153035	3.9 0.00431927 0.0135867 0.00161282
3.95 0.00371123 0.0121009 0.00145897	3.95 0.00303912 0.0112118 0.00128383	3.95 0.00468604 0.012987 0.00167721	3.95 0.00359244 0.0113495 0.00142094	3.95 0.00384263 0.012758 0.00149714
4 0.0033015 0.0113546 0.00135346	4 0.00269357 0.0105107 0.00119017	4 0.00419053 0.0121982 0.00155679	4 0.00319667 0.0106536 0.00131836	4 0.00341689 0.0119679 0.00138864
4.05 0.00293364 0.0106384 0.00125463	4.05 0.00238381 0.0098396 0.00110343	4.05 0.00374331 0.011438 0.00144394	4.05 0.00284185 0.00998215 0.00122226	4.05 0.00303501 0.0112104 0.00128736
4.1 0.00260358 0.00995344 0.00116188	4.1 0.00210675 0.00920239 0.00102165	4.1 0.00334013 0.0107152 0.00133873	4.1 0.00252227 0.00934338 0.00113207	4.1 0.00269289 0.0104887 0.00119204
4.15 0.00230861 0.00930143 0.00107546	4.15 0.00185963 0.00859581 0.000945036	4.15 0.00297767 0.0100227 0.00124008	4.15 0.00224072 0.00873441 0.00104774	4.15 0.00238597 0.0098004 0.00110312
4.2 0.00204396 0.00868105 0.00099482	4.2 0.00163929 0.00801571 0.000873546	4.2 0.0026518 0.00936185 0.00114729	4.2 0.00198505 0.00815401 0.000969156	4.2 0.00211173 0.0091448 0.00102017
4.25 0.00180806 0.00809434 0.000919222	4.25 0.00144373 0.00746661 0.000806671	4.25 0.0023597 0.00873436 0.00106116	4.25 0.00175619 0.00760371 0.00089538	4.25 0.00186735 0.00852292 0.000942462
4.3 0.00159771 0.00753528 0.000848692	4.3 0.00126896 0.0069461 0.000744582	4.3 0.0020984 0.00813751 0.000980468	4.3 0.00155195 0.00708072 0.000826689	4.3 0.00164953 0.00793251 0.000870273
4.35 0.0014098 0.00700642 0.000782877	4.35 0.00111437 0.00645269 0.000686463	4.35 0.00186367 0.0075735 0.000905327	4.35 0.00136984 0.00658614 0.000762924	4.35 0.00145539 0.00737449 0.000802334
4.4 0.00124283 0.00650628 0.000721618	4.4 0.000976761 0.005989 0.000632391	4.4 0.00165396 0.00704104 0.000835278	4.4 0.00120787 0.00611639 0.000703303	4.4 0.00128285 0.00684619 0.000739514
4.45 0.00109426 0.00603509 0.000664702	4.45 0.000855763 0.00554909 0.000582107	4.45 0.00146669 0.00653571 0.000769994	4.45 0.001064 0.00567326 0.000647903	4.45 0.00112929 0.00634716 0.000681157
4.5 0.000962763 0.00559037 0.000611669	4.5 0.000748744 0.00513695 0.000535394	4.5 0.00129867 0.00606183 0.000709321	4.5 0.000936148 0.00525548 0.000596319	4.5 0.000993105 0.00587785 0.000626847
4.55 0.000846036 0.00517276 0.000562362	4.55 0.000654283 0.00474803 0.000491933	4.55 0.0011501 0.00561479 0.000652952	4.55 0.000823131 0.00486381 0.000548351	4.55 0.000872556 0.00543667 0.000576382
4.6 0.000742735 0.00478113 0.000516771	4.6 0.000571073 0.00438399 0.000451687	4.6 0.00101739 0.0051945 0.000600427	4.6 0.000722869 0.00449531 0.00050379	4.6 0.000765709 0.00502253 0.00052951
4.65 0.000651367 0.00441248 0.000474446	4.65 0.000497937 0.00404387 0.000414346	4.65 0.000899347 0.00479945 0.000551944	4.65 0.000634173 0.00415436 0.000462597	4.65 0.000671324 0.00463567 0.000486039
4.7 0.000570773 0.00406749 0.000435201	4.7 0.000433684 0.00372449 0.000379821	4.7 0.000794627 0.00442885 0.000506891	4.7 0.000555875 0.00383079 0.000424438	4.7 0.000588061 0.00427278 0.00044593
4.75 0.000499747 0.00374564 0.000398926	4.75 0.000377314 0.00342673 0.000347778	4.75 0.000701583 0.00408254 0.000465095	4.75 0.000486776 0.00352819 0.000389077	4.75 0.000514509 0.00393421 0.00040869
4.8 0.000437085 0.00344442 0.000365343	4.8 0.000327904 0.00314899 0.00031816	4.8 0.00061904 0.00375891 0.000426495	4.8 0.000425902 0.00324537 0.000356339	4.8 0.000449929 0.00361743 0.000374355
4.85 0.000381604 0.00316394 0.000334326	4.85 0.000284698 0.00288896 0.000290892	4.85 0.000545978 0.0034556 0.000390731	4.85 0.000372676 0.00298185 0.000326181	4.85 0.000392334 0.00332223 0.000342503
4.9 0.000333217 0.00290291 0.000305663	4.9 0.000246836 0.00264827 0.000265713	4.9 0.000481231 0.00317378 0.000357696	4.9 0.000325525 0.00273579 0.000298283	4.9 0.000342457 0.00304737 0.000313124
4.95 0.000290773 0.00266047 0.000279138	4.95 0.0002138 0.00242496 0.000242536	4.95 0.000423915 0.00291117 0.000327282	4.95 0.000284102 0.00250794 0.000272472	4.95 0.000298697 0.00279233 0.000285945
5 0.000253469 0.00243644 0.000254834	5 0.000184947 0.00221802 0.000221142	5 0.000373246 0.0026682 0.000299081	5 0.000247782 0.002297 0.000248716	5 0.000260271 0.00255619 0.000261033
5.05 0.000220776 0.00222814 0.000232388	5.05 0.000159824 0.0020262 0.00020148	5.05 0.000328496 0.00244296 0.000273161	5.05 0.000216122 0.00210115 0.000226872	5.05 0.00022661 0.00233736 0.000238092
5.1 0.000192153 0.00203489 0.00021175	5.1 0.000138023 0.00184902 0.000183358	5.1 0.000288989 0.00223385 0.000249297	5.1 0.000188321 0.0019196 0.000206744	5.1 0.000197195 0.0021345 0.000216912
5.15 0.00016715 0.00185638 0.000192796	5.15 0.00011907 0.00168561 0.000166748	5.15 0.000254084 0.0020404 0.000227354	5.15 0.00016383 0.00175155 0.000188255	5.15 0.000171426 0.00194663 0.000197477
5.2 0.00014529 0.00169203 0.000175345	5.2 0.000102632 0.00153474 0.000151533	5.2 0.00022338 0.00186204 0.000207141	5.2 0.000141853 0.00159709 0.000171255	5.2 0.000148929 0.00177431 0.000179525
5.25 0.000126204 0.00154084 0.00015942	5.25 8.83612e-05 0.00139598 0.000137581	5.25 0.00019634 0.00169739 0.000188602	5.25 0.000123068 0.00145437 0.000155713	5.25 0.000129291 0.00161483 0.000163162
5.3 0.000109556 0.0014012 0.000144792	5.3 7.59228e-05 0.0012687 0.000124847	5.3 0.000172509 0.00154535 0.000171658	5.3 0.000106622 0.00132295 0.000141437	5.3 0.000112184 0.00146833 0.000148159
5.35 9.50527e-05 0.00127305 0.000131378	5.35 6.52603e-05 0.00115139 0.000113142	5.35 0.00015153 0.0014057 0.000156082	5.35 9.22896e-05 0.00120222 0.000128336	5.35 9.72802e-05 0.00133391 0.000134407
5.4 8.2415e-05 0.00115516 0.000119116	5.4 5.61507e-05 0.00104383 0.00010247	5.4 0.000133102 0.00127736 0.000141802	5.4 8.04031e-05 0.00109124 0.000116377	5.4 8.43182e-05 0.00121024 0.000121834
5.45 7.14078e-05 0.00104711 0.000107899	5.45 4.81706e-05 0.000945278 9.26986e-05	5.45 0.000116881 0.00115943 0.000128704	5.45 6.98325e-05 0.000989386 0.000105432	5.45 7.30417e-05 0.00109682 0.000110343
5.5 6.18427e-05 0.000948531 9.76585e-05	5.5 4.13042e-05 0.000855201 8.37875e-05	5.5 0.000102716 0.00105157 0.000116709	5.5 6.07752e-05 0.000896308 9.54318e-05	5.5 6.32356e-05 0.000993238 9.98688e-05
5.55 5.35382e-05 0.00085808 8.83197e-05	5.55 3.53822e-05 0.000773017 7.56611e-05	5.55 9.01638e-05 0.00095275 0.00010576	5.55 5.26425e-05 0.000811145 8.63245e-05	5.55 5.47185e-05 0.000898419 9.03175e-05
5.6 4.63244e-05 0.000775532 7.98097e-05	5.6 3.02836e-05 0.000697891 6.82716e-05	5.6 7.91469e-05 0.000862232 9.57887e-05	5.6 4.55623e-05 0.000733447 7.80196e-05	5.6 4.73222e-05 0.000811882 8.16035e-05
5.65 4.00679e-05 0.000700351 7.20618e-05	5.65 2.58965e-05 0.000629399 6.1547e-05	5.65 6.94584e-05 0.000779286 8.66897e-05	5.65 3.94024e-05 0.00066259 7.0456e-05	5.65 4.09181e-05 0.000733062 7.36668e-05
5.7 3.46473e-05 0.000631679 6.5008e-05	5.7 2.21378e-05 0.000567132 5.54381e-05	5.7 6.09625e-05 0.000704022 7.83812e-05	5.7 3.4068e-05 0.000597781 6.35754e-05	5.7 3.53724e-05 0.000661123 6.64529e-05
5.75 2.99485e-05 0.00056921 5.85944e-05	5.75 1.89084e-05 0.000510412 4.98931e-05	5.75 5.34926e-05 0.00063529 7.08041e-05	5.75 2.94498e-05 0.000538781 5.73153e-05	5.75 3.05621e-05 0.000595572 5.98891e-05
5.8 2.58666e-05 0.000512335 5.27793e-05	5.8 1.61403e-05 0.000459017 4.48598e-05	5.8 4.69606e-05 0.000572787 6.39508e-05	5.8 2.54629e-05 0.000485097 5.16235e-05	5.8 2.63775e-05 0.000535956 5.39341e-05
5.85 2.23479e-05 0.000460741 4.74971e-05	5.85 1.37613e-05 0.000412188 4.03155e-05	5.85 4.12572e-05 0.000515972 5.76997e-05	5.85 2.20024e-05 0.000436295 4.64636e-05	5.85 2.27745e-05 0.000481788 4.85333e-05
5.9 1.93202e-05 0.000413905 4.27063e-05	5.9 1.17321e-05 0.000369806 3.62001e-05	5.9 3.6197e-05 0.000464547 5.20413e-05	5.9 1.9013e-05 0.000392037 4.17838e-05	5.9 1.9689e-05 0.000432739 4.36295e-05
5.95 1.66883e-05 0.000371553 3.8369e-05	5.95 9.99884e-06 0.000331481 3.24644e-05	5.95 3.18156e-05 0.000417499 4.68922e-05	5.95 1.64254e-05 0.000351979 3.75467e-05	5.95 1.69971e-05 0.000388328 3.91907e-05
6 1.44217e-05 0.00033315 3.44634e-05	6 8.51557e-06 0.000296892 2.90925e-05	6 2.79568e-05 0.000375031 4.22248e-05	6 1.41839e-05 0.000315779 3.37134e-05	6 1.47021e-05 0.000348161 3.51921e-05
6.05 1.24506e-05 0.000298464 3.09129e-05	6.05 7.24928e-06 0.000265427 2.60498e-05	6.05 2.45768e-05 0.000336642 3.79953e-05	6.05 1.22516e-05 0.000282911 3.02464e-05	6.05 1.26898e-05 0.000311773 3.15677e-05
6.1 1.07476e-05 0.000267181 2.77106e-05	6.1 6.16753e-06 0.000237278 2.33031e-05	6.1 2.16075e-05 0.000301806 3.415e-05	6.1 1.05806e-05 0.000253287 2.71153e-05	6.1 1.09482e-05 0.000278982 2.82864e-05
6.15 9.27667e-06 0.00023891 2.48181e-05	6.15 5.24414e-06 0.000211866 2.08296e-05	6.15 1.90048e-05 0.00027027 3.06836e-05	6.15 9.13771e-06 0.000226551 2.42858e-05	6.15 9.44622e-06 0.000249355 2.53237e-05
6.2 8.00531e-06 0.000213418 2.22097e-05	6.2 4.45851e-06 0.000188981 1.86019e-05	6.2 1.67231e-05 0.000241937 2.75461e-05	6.2 7.89187e-06 0.000202422 2.1739e-05	6.2 8.14907e-06 0.000222712 2.26576e-05
6.25 6.91124e-06 0.000190452 1.98603e-05	6.25 3.78943e-06 0.000168439 1.65997e-05	6.25 1.47194e-05 0.000216346 2.47171e-05	6.25 6.81539e-06 0.000180703 1.94412e-05	6.25 7.03048e-06 0.000198725 2.02572e-05
6.3 5.96752e-06 0.00016982 1.77457e-05	6.3 3.21937e-06 0.000149971 1.47984e-05	6.3 1.29609e-05 0.000193267 2.21631e-05	6.3 5.88442e-06 0.000161186 1.73732e-05	6.3 6.0688e-06 0.000177194 1.80979e-05
6.35 5.15159e-06 0.000151039 1.58361e-05	6.35 2.73205e-06 0.000133384 1.31851e-05	6.35 1.14254e-05 0.00017254 1.98574e-05	6.35 5.08214e-06 0.000144041 1.55095e-05	6.35 5.23492e-06 0.000157694 1.61502e-05


==> anc/TwoPointColorFluc/2PSamePoint/2PSameT05Merged.txt <==
#//------------------------- 	#//------------------------- 	#//------------------------- 	#//------------------------- 	#//------------------------- 
#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  
#//------------------------- 	#//------------------------- 	#//------------------------- 	#//------------------------- 	#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.06	#Short distance cutoff (C0) = 0.04
#Gluon mass (gluonMass) = 0.5	#Gluon mass (gluonMass) = 0.6	#Gluon mass (gluonMass) = 0.4	#Gluon mass (gluonMass) = 0.5	#Gluon mass (gluonMass) = 0.5
#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.16666	#Proper time (tau) = 0.16666	#Proper time (tau) = 0.16666	#Proper time (tau) = 0.16666	#Proper time (tau) = 0.16666
#Moment for the angle weighting (Nmoment) = 2	#Moment for the angle weighting (Nmoment) = 2	#Moment for the angle weighting (Nmoment) = 2	#Moment for the angle weighting (Nmoment) = 2	#Moment for the angle weighting (Nmoment) = 2
#Moment for the radius weighting (PowerOfR) = 2	#Moment for the radius weighting (PowerOfR) = 2	#Moment for the radius weighting (PowerOfR) = 2	#Moment for the radius weighting (PowerOfR) = 2	#Moment for the radius weighting (PowerOfR) = 2
#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2
#1.|x| 2.DCDC 3.ProtonHotSpotFluc 4.ProtonColorFluc 	#1.|x| 2.DCDC 3.ProtonHotSpotFluc 4.ProtonColorFluc 	#1.|x| 2.DCDC 3.ProtonHotSpotFluc 4.ProtonColorFluc 	#1.|x| 2.DCDC 3.ProtonHotSpotFluc 4.ProtonColorFluc 	#1.|x| 2.DCDC 3.ProtonHotSpotFluc 4.ProtonColorFluc 
0 0.356703 0.141341 0.0409486	0 0.320397 0.132077 0.0364279	0 0.397883 0.150803 0.0459051	0 0.337474 0.134846 0.040038	0 0.375926 0.152438 0.0429473
0.05 0.356128 0.141194 0.0409086	0.05 0.317722 0.131931 0.0363881	0.05 0.397457 0.150615 0.0458565	0.05 0.337288 0.134709 0.0400032	0.05 0.375637 0.152254 0.042911
0.1 0.35291 0.140773 0.0407891	0.1 0.316814 0.13146 0.0362671	0.1 0.393568 0.150112 0.0457737	0.1 0.337874 0.134289 0.0399049	0.1 0.375308 0.151807 0.0428232
0.15 0.351513 0.140054 0.0405781	0.15 0.315571 0.13076 0.0361202	0.15 0.392167 0.149325 0.0455627	0.15 0.33673 0.133616 0.0397599	0.15 0.374133 0.151031 0.0426234
0.2 0.349567 0.139041 0.0403411	0.2 0.313914 0.12981 0.0359249	0.2 0.389802 0.148182 0.0453001	0.2 0.334919 0.132643 0.0395297	0.2 0.371978 0.149914 0.0423586
0.25 0.347024 0.137738 0.0400325	0.25 0.311724 0.128588 0.0356159	0.25 0.387077 0.146772 0.0449843	0.25 0.332488 0.131385 0.0392413	0.25 0.369137 0.148458 0.0420417
0.3 0.34408 0.136157 0.0396673	0.3 0.309043 0.127128 0.0352883	0.3 0.38399 0.145062 0.0445788	0.3 0.32962 0.129898 0.0388756	0.3 0.36612 0.14672 0.0416449
0.35 0.340483 0.134301 0.0392322	0.35 0.305992 0.125386 0.0348942	0.35 0.380229 0.143059 0.044069	0.35 0.326312 0.1282 0.0384567	0.35 0.362439 0.144743 0.0411939
0.4 0.336464 0.132181 0.0387441	0.4 0.302267 0.123451 0.0344888	0.4 0.375799 0.140857 0.0435479	0.4 0.322572 0.126247 0.0379708	0.4 0.358108 0.142474 0.040673
0.45 0.332086 0.129928 0.0381862	0.45 0.298055 0.12132 0.0339768	0.45 0.371078 0.138431 0.0429426	0.45 0.3184 0.124094 0.0374414	0.45 0.353166 0.139989 0.0401062
0.5 0.327217 0.12742 0.0375804	0.5 0.293644 0.118978 0.033467	0.5 0.365875 0.135797 0.0422986	0.5 0.313648 0.12177 0.0368559	0.5 0.347829 0.137303 0.0394543
0.55 0.321988 0.124735 0.036966	0.55 0.288825 0.116459 0.0328756	0.55 0.35988 0.132946 0.0415746	0.55 0.308417 0.119228 0.0362269	0.55 0.342354 0.134401 0.0388024
0.6 0.31626 0.121897 0.0362505	0.6 0.283643 0.113742 0.0322401	0.6 0.353562 0.129912 0.0408018	0.6 0.302938 0.116509 0.0355363	0.6 0.336447 0.13128 0.0380312
0.65 0.310125 0.11893 0.0355285	0.65 0.278071 0.110924 0.0315785	0.65 0.346807 0.126743 0.0399705	0.65 0.297095 0.113686 0.0348459	0.65 0.329953 0.128066 0.0372839
0.7 0.303689 0.115783 0.0347278	0.7 0.271671 0.108014 0.0308512	0.7 0.339716 0.12346 0.0390954	0.7 0.290947 0.110658 0.0340639	0.7 0.322654 0.124551 0.0364387
0.75 0.296517 0.112512 0.0339195	0.75 0.265485 0.10511 0.0301609	0.75 0.332263 0.119938 0.0382287	0.75 0.284375 0.107655 0.033269	0.75 0.31518 0.121138 0.0355895
0.8 0.288999 0.109252 0.0330887	0.8 0.258758 0.102054 0.0293901	0.8 0.323625 0.116431 0.0372936	0.8 0.277459 0.104545 0.0324722	0.8 0.307429 0.117728 0.0347006
0.85 0.281788 0.105745 0.0322311	0.85 0.252066 0.0989182 0.028605	0.85 0.315663 0.112893 0.0362809	0.85 0.270488 0.101255 0.0316242	0.85 0.299685 0.114019 0.0338061
0.9 0.27426 0.102384 0.0313987	0.9 0.245184 0.0958194 0.0278319	0.9 0.307442 0.109113 0.0353847	0.9 0.263199 0.0980445 0.0307705	0.9 0.291615 0.11037 0.0329293
0.95 0.266439 0.099034 0.0304873	0.95 0.238194 0.0926964 0.0269946	0.95 0.29888 0.105536 0.0343665	0.95 0.255722 0.0948172 0.0298795	0.95 0.2834 0.106735 0.0320188
1 0.258542 0.0956091 0.0295728	1 0.230931 0.0895538 0.0261627	1 0.290136 0.10194 0.0333559	1 0.248093 0.0916292 0.0289784	1 0.274755 0.103128 0.0310147
1.05 0.250393 0.092286 0.0286425	1.05 0.223623 0.0864393 0.0253776	1.05 0.281259 0.0983327 0.0323255	1.05 0.240319 0.0884348 0.0280705	1.05 0.266105 0.0995335 0.0300281
1.1 0.242161 0.0890226 0.0277063	1.1 0.216223 0.0833791 0.0245285	1.1 0.272162 0.0948565 0.0312884	1.1 0.232396 0.0852137 0.0271546	1.1 0.257304 0.0959024 0.0290366
1.15 0.233898 0.0857908 0.0267735	1.15 0.208675 0.080313 0.0236834	1.15 0.262839 0.0914621 0.030236	1.15 0.224528 0.082113 0.0262394	1.15 0.248418 0.0924364 0.0280475
1.2 0.225504 0.0825445 0.0258296	1.2 0.201134 0.0773679 0.0228334	1.2 0.253597 0.0880854 0.0291845	1.2 0.216476 0.0790353 0.0253158	1.2 0.239478 0.0890223 0.027047
1.25 0.217111 0.0794818 0.024887	1.25 0.193483 0.0745038 0.0220011	1.25 0.244371 0.084806 0.0281529	1.25 0.208399 0.076115 0.0243898	1.25 0.23045 0.0857338 0.0260516
1.3 0.208712 0.0765591 0.0239575	1.3 0.185849 0.071729 0.021165	1.3 0.233621 0.0816316 0.0271142	1.3 0.200454 0.0732714 0.0234747	1.3 0.221462 0.082581 0.0250671
1.35 0.20032 0.0737261 0.0230279	1.35 0.178246 0.069053 0.0203266	1.35 0.224402 0.0785256 0.0260912	1.35 0.192427 0.0705934 0.0225593	1.35 0.212562 0.079501 0.0240903
1.4 0.191978 0.0709157 0.0221131	1.4 0.17079 0.066478 0.0195168	1.4 0.215103 0.0755449 0.0250724	1.4 0.184379 0.0679247 0.0216691	1.4 0.20364 0.076486 0.0231314
1.45 0.183578 0.0682735 0.0212063	1.45 0.163283 0.0639768 0.0187075	1.45 0.205946 0.072668 0.024068	1.45 0.176354 0.0653808 0.0207877	1.45 0.19472 0.0736225 0.0221892
1.5 0.17435 0.0657351 0.0203244	1.5 0.155751 0.0615971 0.017914	1.5 0.196938 0.0699378 0.0230756	1.5 0.16754 0.0629482 0.0199199	1.5 0.185166 0.0708716 0.0212594
1.55 0.16635 0.0632888 0.0194591	1.55 0.148366 0.060016 0.0171432	1.55 0.188021 0.067334 0.0220929	1.55 0.159837 0.0606126 0.0190646	1.55 0.176594 0.0682392 0.0203516
1.6 0.158405 0.0609489 0.0186106	1.6 0.141278 0.0578369 0.0163836	1.6 0.178968 0.0648646 0.0211482	1.6 0.152221 0.0584035 0.0182276	1.6 0.168162 0.0657446 0.0194609
1.65 0.150625 0.0587539 0.0177762	1.65 0.134225 0.0558904 0.0156558	1.65 0.170328 0.0624746 0.0202164	1.65 0.144743 0.0562912 0.0174145	1.65 0.15987 0.0633726 0.0185911
1.7 0.143024 0.0566625 0.0169705	1.7 0.12736 0.0538997 0.0149548	1.7 0.161806 0.0602595 0.0193063	1.7 0.137457 0.0542747 0.0166304	1.7 0.151771 0.0611159 0.0177509
1.75 0.135575 0.0546675 0.0161877	1.75 0.120623 0.0520207 0.0142389	1.75 0.153578 0.0581313 0.0184262	1.75 0.130341 0.0523615 0.0158599	1.75 0.143886 0.0589704 0.0169281
1.8 0.128355 0.0536505 0.0154242	1.8 0.114054 0.0502459 0.0135619	1.8 0.14561 0.0561066 0.0175665	1.8 0.123456 0.0505381 0.0151153	1.8 0.136211 0.0571277 0.0161283
1.85 0.12121 0.0518504 0.0146823	1.85 0.107668 0.04856 0.0129248	1.85 0.13775 0.0542055 0.0167335	1.85 0.116664 0.0489539 0.0143914	1.85 0.128627 0.0552108 0.0153523
1.9 0.114409 0.0501461 0.0139685	1.9 0.101509 0.0469729 0.0122875	1.9 0.1301 0.0524124 0.0159238	1.9 0.110122 0.0473333 0.0136921	1.9 0.12139 0.0533839 0.0146138
1.95 0.107836 0.0485025 0.0132781	1.95 0.0955435 0.0454425 0.0116773	1.95 0.122841 0.0506722 0.0151529	1.95 0.103823 0.0456857 0.0130193	1.95 0.114476 0.0516506 0.0138801
2 0.101371 0.0469683 0.0126109	2 0.0898653 0.0440177 0.0110903	2 0.115735 0.0499657 0.0144045	2 0.0977046 0.0442359 0.012377	2 0.10763 0.0500063 0.0131919
2.05 0.0951858 0.0454954 0.0119709	2.05 0.0843381 0.0426584 0.0105253	2.05 0.108871 0.0483827 0.0136827	2.05 0.0918258 0.0428524 0.0117504	2.05 0.1011 0.0484497 0.0125255
2.1 0.089331 0.0440675 0.01136	2.1 0.0790529 0.0413495 0.00998044	2.1 0.102319 0.0468766 0.012994	2.1 0.086171 0.0415178 0.0111486	2.1 0.0948346 0.0469696 0.011885
2.15 0.0837081 0.0427364 0.0107756	2.15 0.0739478 0.0400691 0.00946405	2.15 0.0959797 0.0454671 0.0123333	2.15 0.0807446 0.0402371 0.0105757	2.15 0.0888387 0.0455345 0.0112717
2.2 0.0782926 0.0414638 0.0102106	2.2 0.069089 0.0388619 0.00896486	2.2 0.0899092 0.0441162 0.0116946	2.2 0.0755226 0.0390336 0.0100236	2.2 0.0830798 0.0441776 0.0106807
2.25 0.0731162 0.0402405 0.00967154	2.25 0.0644397 0.0377212 0.00849289	2.25 0.0841141 0.0428257 0.0110779	2.25 0.0705593 0.0378801 0.00949294	2.25 0.0776068 0.0428613 0.0101206
2.3 0.068201 0.0390485 0.00915896	2.3 0.0600128 0.0366014 0.00803585	2.3 0.0785641 0.0415272 0.010495	2.3 0.0658269 0.0367602 0.00898939	2.3 0.0723511 0.0415859 0.00958255
2.35 0.063514 0.0378953 0.00866477	2.35 0.0558234 0.0355081 0.0076007	2.35 0.0732695 0.0402819 0.00992947	2.35 0.0612978 0.0356902 0.00850547	2.35 0.0673478 0.040363 0.00906724
2.4 0.0590792 0.0367861 0.00819344	2.4 0.0518572 0.0344652 0.00718753	2.4 0.0682575 0.0391004 0.00939559	2.4 0.0570101 0.0346529 0.00804098	2.4 0.0626172 0.0391687 0.00857507
2.45 0.0548489 0.0356935 0.00774113	2.45 0.0480258 0.0334623 0.00679235	2.45 0.0635005 0.0379435 0.00888893	2.45 0.0529538 0.0336403 0.0076005	2.45 0.0580874 0.038009 0.00810456
2.5 0.0508519 0.0346392 0.00731345	2.5 0.0445224 0.0324466 0.00641414	2.5 0.0590007 0.0368192 0.00840046	2.5 0.049112 0.0326313 0.00718047	2.5 0.0538447 0.0368716 0.0076566
2.55 0.0470689 0.0336059 0.00690526	2.55 0.0411382 0.0314812 0.00605624	2.55 0.0547293 0.0357071 0.00793517	2.55 0.0454647 0.0316577 0.00677953	2.55 0.0498385 0.0357526 0.00722907
2.6 0.0435277 0.0325732 0.00651731	2.6 0.0379765 0.0305052 0.00571438	2.6 0.0507443 0.0346242 0.00748841	2.6 0.0420424 0.0306958 0.0063961	2.6 0.0460617 0.0346634 0.0068238
2.65 0.0401961 0.0315552 0.00614911	2.65 0.0350034 0.0295305 0.00538884	2.65 0.0469411 0.0335528 0.00707039	2.65 0.0388241 0.0297309 0.00603307	2.65 0.0425146 0.033582 0.00643721
2.7 0.0371114 0.0305246 0.00579694	2.7 0.0322098 0.0285927 0.00507998	2.7 0.0433562 0.0325045 0.00666697	2.7 0.0358885 0.0288074 0.00568851	2.7 0.0391819 0.0324968 0.00607033
2.75 0.0341583 0.0295331 0.00546307	2.75 0.0295925 0.0276551 0.00478825	2.75 0.0400034 0.0314655 0.00628633	2.75 0.0330396 0.0278801 0.00536048	2.75 0.0360582 0.0314439 0.00572011
2.8 0.0313941 0.0285531 0.00514613	2.8 0.0271525 0.0267317 0.00450906	2.8 0.0368508 0.0303827 0.00592438	2.8 0.0303696 0.0269663 0.00504869	2.8 0.0331261 0.0303987 0.00538741
2.85 0.0288176 0.0275757 0.00484782	2.85 0.0248716 0.0258093 0.0042449	2.85 0.0339063 0.0293685 0.00558026	2.85 0.0278847 0.0260519 0.00475359	2.85 0.0303932 0.0293605 0.00507235
2.9 0.0264164 0.0266212 0.00456216	2.9 0.0227589 0.0249054 0.00399217	2.9 0.0311847 0.0283494 0.00525283	2.9 0.0255661 0.0251572 0.00447302	2.9 0.0278532 0.0283389 0.00477321
2.95 0.0241781 0.0256566 0.00429048	2.95 0.0207911 0.0239983 0.00375335	2.95 0.0286145 0.0273471 0.00494225	2.95 0.0234065 0.0242525 0.00420668	2.95 0.0254875 0.0273082 0.00448761
3 0.022105 0.0247199 0.00403349	3 0.0189635 0.0231097 0.00352831	3 0.026234 0.0263556 0.00465036	3 0.0214084 0.0233661 0.00395462	3 0.0232939 0.0262962 0.00421907
3.05 0.0201775 0.023788 0.00378931	3.05 0.017266 0.0222217 0.00331344	3.05 0.0240018 0.0253667 0.00437163	3.05 0.0195411 0.0224882 0.00371608	3.05 0.0212559 0.0253025 0.00396383
3.1 0.0183877 0.0228618 0.00355936	3.1 0.0157056 0.0213438 0.0031108	3.1 0.021939 0.0243968 0.00410696	3.1 0.0178109 0.0216155 0.00349055	3.1 0.019354 0.0243072 0.00372186
3.15 0.0167333 0.0219472 0.00334053	3.15 0.014257 0.0204895 0.00291966	3.15 0.0200261 0.0234409 0.00385472	3.15 0.0162146 0.0207518 0.00327639	3.15 0.0176101 0.02333 0.00349247
3.2 0.015217 0.0210518 0.00313422	3.2 0.0129295 0.0196266 0.00273697	3.2 0.018254 0.0224831 0.00361714	3.2 0.0147439 0.0199031 0.00307355	3.2 0.016019 0.0223683 0.00327602
3.25 0.0138141 0.0201483 0.00293872	3.25 0.0117096 0.0187874 0.0025659	3.25 0.0166257 0.0215218 0.00339396	3.25 0.013384 0.019049 0.00288175	3.25 0.0145422 0.0214052 0.00307136
3.3 0.0125244 0.0192789 0.00275428	3.3 0.0105848 0.0179389 0.00240319	3.3 0.0151226 0.0206005 0.00318131	3.3 0.0121352 0.0182272 0.00270157	3.3 0.013177 0.0204789 0.00287764
3.35 0.0113403 0.0184149 0.00257886	3.35 0.00955373 0.017131 0.00224605	3.35 0.013697 0.0196955 0.00298169	3.35 0.0109888 0.0174184 0.00252988	3.35 0.01189 0.0195546 0.00269386
3.4 0.0102514 0.0175636 0.00241294	3.4 0.00861565 0.0163273 0.00210138	3.4 0.0124251 0.0188049 0.00279169	3.4 0.00993627 0.0166161 0.00236564	3.4 0.0107394 0.0186448 0.00252138
3.45 0.00925555 0.0167735 0.00225575	3.45 0.0077584 0.0155554 0.00196488	3.45 0.0112589 0.0179548 0.00261243	3.45 0.00897597 0.0158496 0.00221214	3.45 0.00969754 0.0177951 0.00235766
3.5 0.00834627 0.0159539 0.00210792	3.5 0.00697405 0.0148255 0.00183585	3.5 0.0101902 0.0171037 0.00244206	3.5 0.00809581 0.0150847 0.00206773	3.5 0.00874407 0.0169281 0.00220348
3.55 0.0075177 0.0151587 0.0019694	3.55 0.00626168 0.0140745 0.00171378	3.55 0.00921387 0.0162641 0.00228206	3.55 0.00729253 0.0143325 0.0019313	3.55 0.0078729 0.0160875 0.00205807
3.6 0.00676315 0.0143858 0.001838	3.6 0.00561442 0.013349 0.00160175	3.6 0.00831962 0.0154405 0.00213151	3.6 0.00656192 0.0136126 0.00180304	3.6 0.00707783 0.0152646 0.00192055
3.65 0.00607473 0.0136349 0.00171445	3.65 0.0050208 0.0126422 0.00149342	3.65 0.00750417 0.0146394 0.00198943	3.65 0.00589499 0.0129038 0.00168228	3.65 0.0063547 0.0144606 0.00179134
3.7 0.00545019 0.0129063 0.00159734	3.7 0.00449102 0.0119593 0.00139176	3.7 0.0067621 0.0138648 0.00185539	3.7 0.0052871 0.0122162 0.00156822	3.7 0.00569052 0.0136816 0.00166951
3.75 0.00488475 0.0121952 0.00148752	3.75 0.0040109 0.0112756 0.00129597	3.75 0.00608549 0.0131149 0.00172925	3.75 0.00473924 0.0115628 0.00146086	3.75 0.00509759 0.012931 0.00155504
3.8 0.00437103 0.0115077 0.00138485	3.8 0.00357787 0.0106346 0.00120546	3.8 0.00546968 0.0123906 0.00161033	3.8 0.00424216 0.0109109 0.00135988	3.8 0.00455882 0.0122023 0.00144744
3.85 0.00390756 0.010844 0.00128736	3.85 0.00318561 0.0100199 0.00112095	3.85 0.00491355 0.0116857 0.00149802	3.85 0.00379229 0.0102827 0.00126539	3.85 0.00407395 0.0114985 0.00134599
3.9 0.00347631 0.0102073 0.00119681	3.9 0.00283297 0.00942644 0.00104156	3.9 0.00440727 0.0110099 0.00139335	3.9 0.0033961 0.00968046 0.00117631	3.9 0.00363874 0.0108199 0.00125091
3.95 0.00309885 0.00959668 0.00111008	3.95 0.00251701 0.00885368 0.00096712	3.95 0.00394973 0.0103576 0.00129532	3.95 0.00302864 0.00910347 0.00109202	3.95 0.00324275 0.0101721 0.00115993
4 0.00276019 0.00900701 0.00103086	4 0.00223327 0.00830511 0.00089603	4 0.00353912 0.00973639 0.00120309	4 0.00269865 0.00854498 0.00101291	4 0.002887 0.0095445 0.00107889
4.05 0.00245525 0.00844984 0.00095616	4.05 0.00197796 0.007779 0.000830761	4.05 0.00316468 0.00914074 0.00111679	4.05 0.00240118 0.00801569 0.000939692	4.05 0.00256651 0.00895032 0.00100051
4.1 0.00218097 0.00791866 0.000886955	4.1 0.00175055 0.00728034 0.000769632	4.1 0.00282803 0.00856612 0.00103601	4.1 0.00213322 0.00750719 0.000870961	4.1 0.00227876 0.00838011 0.000926813
4.15 0.00193583 0.00740598 0.000820751	4.15 0.00154717 0.00680783 0.00071233	4.15 0.00252472 0.0080187 0.000960308	4.15 0.00189397 0.00702202 0.000806089	4.15 0.00202145 0.00783183 0.000858628
4.2 0.00171603 0.00691492 0.000759571	4.2 0.00136513 0.00635347 0.00065873	4.2 0.00225195 0.00749636 0.000889497	4.2 0.001679 0.00655639 0.000745843	4.2 0.00179099 0.00730837 0.000794776
4.25 0.00151911 0.00644994 0.000702722	4.25 0.00120319 0.00592068 0.000610264	4.25 0.00200677 0.00699772 0.000823087	4.25 0.00148671 0.006118 0.000690375	4.25 0.00158516 0.00681504 0.000732717
4.3 0.00134385 0.00600839 0.000649189	4.3 0.00105935 0.00551204 0.000563298	4.3 0.00178683 0.00652698 0.000761221	4.3 0.0013152 0.00569916 0.00063796	4.3 0.00140061 0.00634742 0.000676851
4.35 0.00118715 0.00559323 0.000599746	4.35 0.000931433 0.00512153 0.00051976	4.35 0.0015891 0.0060793 0.000703479	4.35 0.00116203 0.00530405 0.000588979	4.35 0.0012369 0.0059056 0.000625495
4.4 0.00104721 0.00519716 0.000553249	4.4 0.000818004 0.00475793 0.000479147	4.4 0.00141262 0.00565403 0.000649479	4.4 0.00102569 0.00492826 0.000543335	4.4 0.00109128 0.00548557 0.000576887
4.45 0.000923584 0.00482213 0.000509824	4.45 0.000716897 0.00441149 0.000441415	4.45 0.00125438 0.00525175 0.000599566	4.45 0.000904579 0.00457361 0.000500836	4.45 0.000961743 0.00508866 0.000531531
4.5 0.000813766 0.00446982 0.000469418	4.5 0.000627888 0.00408561 0.000406185	4.5 0.00111289 0.00487299 0.000552763	4.5 0.000797029 0.00424088 0.000461272	4.5 0.000846395 0.0047151 0.000489495
4.55 0.000716188 0.00413953 0.00043213	4.55 0.000549246 0.00377894 0.000373557	4.55 0.000986487 0.00451452 0.00050843	4.55 0.000701508 0.00392663 0.000424557	4.55 0.000744641 0.00436446 0.000450507
4.6 0.000629946 0.00382679 0.000397407	4.6 0.000480159 0.00349214 0.000343207	4.6 0.00087383 0.00417842 0.000468197	4.6 0.000617348 0.00363122 0.000390253	4.6 0.000654015 0.00403404 0.00041419
4.65 0.000553283 0.00353256 0.00036502	4.65 0.000419111 0.00322197 0.000315161	4.65 0.000776043 0.0038618 0.000430649	4.65 0.000542211 0.00335303 0.000358479	4.65 0.000573984 0.00372304 0.000380349
4.7 0.000485443 0.00325681 0.000335065	4.7 0.000365512 0.00296653 0.000289145	4.7 0.000685012 0.00356316 0.000395718	4.7 0.000475814 0.00309234 0.000329106	4.7 0.000503343 0.00343211 0.000349166
4.75 0.000425563 0.00300057 0.000307354	4.75 0.000318374 0.00273123 0.000264858	4.75 0.000607175 0.00328712 0.000363411	4.75 0.000417164 0.00285457 0.0003019	4.75 0.000440991 0.00316132 0.000320152
4.8 0.000372759 0.00276008 0.000281752	4.8 0.000276883 0.00251111 0.000242535	4.8 0.0005366 0.00302763 0.000333496	4.8 0.000365402 0.00262734 0.000276749	4.8 0.000385957 0.00290814 0.000293465
4.85 0.000326182 0.0025379 0.000257898	4.85 0.000240616 0.00230611 0.000221728	4.85 0.000473795 0.00278568 0.000305864	4.85 0.000319887 0.00241517 0.000253318	4.85 0.000337476 0.00267233 0.000268605
4.9 0.000285077 0.00232996 0.000236034	4.9 0.000208257 0.00211534 0.000202666	4.9 0.00041808 0.00255986 0.000280673	4.9 0.000279728 0.00221789 0.000231836	4.9 0.000294804 0.00245253 0.000245808
4.95 0.000249049 0.00213594 0.000215826	4.95 0.000180583 0.00193758 0.000185047	4.95 0.000368865 0.00234264 0.000257022	4.95 0.00024446 0.00203332 0.000211962	4.95 0.000257327 0.00224812 0.000224684
5 0.000217447 0.00195548 0.000197184	5 0.000156484 0.00177312 0.000168836	5 0.000325269 0.00215658 0.000235138	5 0.000213484 0.00186303 0.000193697	5 0.000224433 0.00205841 0.000205261
5.05 0.000189688 0.00179001 0.000179957	5.05 0.000135439 0.00162056 0.000153912	5.05 0.000286743 0.00197665 0.000214957	5.05 0.000186345 0.00170519 0.000176752	5.05 0.000195673 0.00188348 0.000187297
5.1 0.00016535 0.00163661 0.000164139	5.1 0.000117095 0.00147927 0.00014021	5.1 0.000252561 0.00180865 0.000196327	5.1 0.000162487 0.0015588 0.000161188	5.1 0.00017046 0.00172113 0.000170793
5.15 0.00014396 0.00149434 0.000149535	5.15 0.000101142 0.00134918 0.00012758	5.15 0.000222402 0.00165345 0.000179193	5.15 0.000141532 0.00142316 0.000146905	5.15 0.000148379 0.00157086 0.000155603
5.2 0.000125283 0.00136322 0.00013617	5.2 8.7385e-05 0.00122916 0.000115982	5.2 0.000195697 0.00150975 0.000163489	5.2 0.000123184 0.00129825 0.000133836	5.2 0.000129062 0.00143215 0.000141607
5.25 0.000108988 0.00124159 0.000123938	5.25 7.54438e-05 0.0011189 0.000105336	5.25 0.000172207 0.00137751 0.000148954	5.25 0.000107166 0.00118232 0.000121784	5.25 0.000112224 0.00130377 0.000128901
5.3 9.48821e-05 0.00113005 0.000112601	5.3 6.49801e-05 0.00101719 9.5614e-05	5.3 0.00015151 0.00125496 0.000135671	5.3 9.31507e-05 0.00107649 0.000110681	5.3 9.7309e-05 0.00118627 0.000117029
5.35 8.25224e-05 0.00102677 0.000102315	5.35 5.59276e-05 0.000924145 8.67166e-05	5.35 0.000133265 0.00114161 0.000123509	5.35 8.1044e-05 0.000978872 0.000100546	5.35 8.46682e-05 0.00107772 0.000106366
5.4 7.16844e-05 0.000932386 9.28949e-05	5.4 4.80819e-05 0.0008384 7.85819e-05	5.4 0.000117187 0.00103898 0.000112316	5.4 7.04003e-05 0.00088912 9.12576e-05	5.4 7.3493e-05 0.000978354 9.65052e-05
5.45 6.22455e-05 0.000846114 8.41741e-05	5.45 4.13156e-05 0.000759792 7.11677e-05	5.45 0.00010304 0.00094443 0.000102087	5.45 6.11351e-05 0.000806697 8.27091e-05	5.45 6.37671e-05 0.000886842 8.74044e-05
5.5 5.40129e-05 0.000767116 7.62648e-05	5.5 3.5475e-05 0.000687932 6.43796e-05	5.5 9.06095e-05 0.000857435 9.26737e-05	5.5 5.30779e-05 0.000731332 7.49554e-05	5.5 5.53123e-05 0.00080373 7.92108e-05
5.55 4.68224e-05 0.000694462 6.90385e-05	5.55 3.04334e-05 0.000622015 5.81612e-05	5.55 7.96429e-05 0.000777411 8.40382e-05	5.55 4.60411e-05 0.000662086 6.78606e-05	5.55 4.79252e-05 0.000727372 7.16891e-05
5.6 4.05615e-05 0.00062804 6.23954e-05	5.6 2.60906e-05 0.000561916 5.25228e-05	5.6 6.99986e-05 0.000703788 7.62008e-05	5.6 3.99142e-05 0.000598777 6.142e-05	5.6 4.149e-05 0.000657896 6.48845e-05
5.65 3.51359e-05 0.000567292 5.63931e-05	5.65 2.23408e-05 0.000507046 4.7372e-05	5.65 6.15378e-05 0.000636808 6.90395e-05	5.65 3.45812e-05 0.000540814 5.54955e-05	5.65 3.59249e-05 0.000594067 5.85834e-05
5.7 3.04191e-05 0.000511869 5.09232e-05	5.7 1.91172e-05 0.000457252 4.27109e-05	5.7 5.4101e-05 0.000575504 6.25132e-05	5.7 2.99519e-05 0.00048819 5.0112e-05	5.7 3.10878e-05 0.000536043 5.29292e-05
5.75 2.63266e-05 0.000461593 4.59211e-05	5.75 1.63526e-05 0.000411479 3.84729e-05	5.75 4.75541e-05 0.000519619 5.65527e-05	5.75 2.59355e-05 0.000440299 4.52204e-05	5.75 2.68932e-05 0.000483322 4.77348e-05
5.8 2.27796e-05 0.000415759 4.14346e-05	5.8 1.39742e-05 0.000370362 3.46314e-05	5.8 4.18071e-05 0.000468828 5.11328e-05	5.8 2.24504e-05 0.000396707 4.07732e-05	5.8 2.32603e-05 0.000435197 4.30201e-05
5.85 1.97058e-05 0.000374143 3.73141e-05	5.85 1.19358e-05 0.000332853 3.11402e-05	5.85 3.6757e-05 0.0004227 4.61989e-05	5.85 1.94302e-05 0.000357071 3.67462e-05	5.85 2.01128e-05 0.000391453 3.87362e-05
5.9 1.70438e-05 0.000336528 3.35861e-05	5.9 1.01878e-05 0.000298843 2.79797e-05	5.9 3.23269e-05 0.000380465 4.17068e-05	5.9 1.68115e-05 0.000321049 3.30655e-05	5.9 1.73844e-05 0.000351891 3.48495e-05
5.95 1.47375e-05 0.000302216 3.0214e-05	5.95 8.69737e-06 0.000268106 2.51216e-05	5.95 2.84295e-05 0.000342238 3.76184e-05	5.95 1.45404e-05 0.000288496 2.97569e-05	5.95 1.50222e-05 0.000315936 3.13481e-05
6 1.27417e-05 0.000271185 2.71482e-05	6 7.45445e-06 0.000240208 2.25384e-05	6 2.50151e-05 0.000307668 3.39021e-05	6 1.25789e-05 0.000258926 2.67306e-05	6 1.29817e-05 0.000283476 2.81579e-05
6.05 1.10147e-05 0.000243147 2.43758e-05	6.05 6.35455e-06 0.000214901 2.01941e-05	6.05 2.20097e-05 0.000276329 3.05268e-05	6.05 1.08786e-05 0.000232176 2.40168e-05	6.05 1.12147e-05 0.00025405 2.52812e-05
6.1 9.52388e-06 0.000217695 2.18833e-05	6.1 5.41397e-06 0.000192168 1.80882e-05	6.1 1.93734e-05 0.000248037 2.74752e-05	6.1 9.40735e-06 0.000207873 2.15503e-05	6.1 9.6887e-06 0.000227446 2.26824e-05
6.15 8.23272e-06 0.000194859 1.96153e-05	6.15 4.60855e-06 0.000171698 1.61855e-05	6.15 1.70588e-05 0.000222401 2.47285e-05	6.15 8.13431e-06 0.000185993 1.93295e-05	6.15 8.37073e-06 0.000203498 2.03378e-05
6.2 7.1144e-06 0.00017422 1.75759e-05	6.2 3.91836e-06 0.000153257 1.44718e-05	6.2 1.50256e-05 0.00019918 2.22262e-05	6.2 7.03336e-06 0.000166313 1.73216e-05	6.2 7.23232e-06 0.000181884 1.8215e-05
6.25 6.15096e-06 0.000155607 1.57296e-05	6.25 3.342e-06 0.000136678 1.29259e-05	6.25 1.32402e-05 0.000178294 1.99704e-05	6.25 6.08369e-06 0.000148612 1.54966e-05	6.25 6.2499e-06 0.000162396 1.62901e-05
6.3 5.31588e-06 0.00013882 1.40654e-05	6.3 2.84301e-06 0.000121773 1.1535e-05	6.3 1.16696e-05 0.000159492 1.79355e-05	6.3 5.26069e-06 0.000132796 1.38659e-05	6.3 5.39959e-06 0.000144854 1.45682e-05
6.35 4.59543e-06 0.00012377 1.25741e-05	6.35 2.41631e-06 0.000108369 1.02914e-05	6.35 1.02915e-05 0.000142514 1.61031e-05	6.35 4.54914e-06 0.000118436 1.2394e-05	6.35 4.66461e-06 0.000129067 1.30176e-05


==> anc/TwoPointColorFluc/2PSamePoint/2PSameT06Merged.txt <==
#//------------------------- 	#//------------------------- 	#//------------------------- 	#//------------------------- 	#//------------------------- 
#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  
#//------------------------- 	#//------------------------- 	#//------------------------- 	#//------------------------- 	#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.06	#Short distance cutoff (C0) = 0.04
#Gluon mass (gluonMass) = 0.5	#Gluon mass (gluonMass) = 0.6	#Gluon mass (gluonMass) = 0.4	#Gluon mass (gluonMass) = 0.5	#Gluon mass (gluonMass) = 0.5
#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.19999	#Proper time (tau) = 0.19999	#Proper time (tau) = 0.19999	#Proper time (tau) = 0.19999	#Proper time (tau) = 0.19999
#Moment for the angle weighting (Nmoment) = 2	#Moment for the angle weighting (Nmoment) = 2	#Moment for the angle weighting (Nmoment) = 2	#Moment for the angle weighting (Nmoment) = 2	#Moment for the angle weighting (Nmoment) = 2
#Moment for the radius weighting (PowerOfR) = 2	#Moment for the radius weighting (PowerOfR) = 2	#Moment for the radius weighting (PowerOfR) = 2	#Moment for the radius weighting (PowerOfR) = 2	#Moment for the radius weighting (PowerOfR) = 2
#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2
#1.|x| 2.DCDC 3.ProtonHotSpotFluc 4.ProtonColorFluc 	#1.|x| 2.DCDC 3.ProtonHotSpotFluc 4.ProtonColorFluc 	#1.|x| 2.DCDC 3.ProtonHotSpotFluc 4.ProtonColorFluc 	#1.|x| 2.DCDC 3.ProtonHotSpotFluc 4.ProtonColorFluc 	#1.|x| 2.DCDC 3.ProtonHotSpotFluc 4.ProtonColorFluc 
0 0.292205 0.11529 0.031408	0 0.261348 0.106929 0.0278038	0 0.327649 0.123027 0.0354863	0 0.277804 0.108513 0.0305168	0 0.308435 0.122509 0.0326096
0.05 0.292529 0.115052 0.0313836	0.05 0.26119 0.106864 0.0277909	0.05 0.327252 0.122876 0.0354871	0.05 0.277422 0.108441 0.030489	0.05 0.308109 0.122426 0.0325682
0.1 0.291763 0.114664 0.031315	0.1 0.260664 0.106505 0.0277125	0.1 0.326381 0.122411 0.0354039	0.1 0.27683 0.108123 0.0304092	0.1 0.307311 0.122156 0.0325012
0.15 0.290572 0.11403 0.0311956	0.15 0.259764 0.105972 0.0275865	0.15 0.325146 0.121758 0.035263	0.15 0.275898 0.10752 0.0302883	0.15 0.306031 0.12153 0.0323538
0.2 0.288915 0.113157 0.0310346	0.2 0.258467 0.105168 0.0274288	0.2 0.32334 0.120872 0.0350634	0.2 0.274385 0.106708 0.0301185	0.2 0.304387 0.120637 0.0321818
0.25 0.286494 0.112054 0.030802	0.25 0.25628 0.104225 0.02723	0.25 0.320911 0.119724 0.0348006	0.25 0.272438 0.105678 0.0298849	0.25 0.302339 0.119525 0.0319542
0.3 0.283896 0.110702 0.0305184	0.3 0.254122 0.102882 0.0269736	0.3 0.318111 0.118393 0.0345034	0.3 0.26999 0.10445 0.0296121	0.3 0.299429 0.118111 0.0316508
0.35 0.280875 0.109195 0.0301884	0.35 0.251079 0.101499 0.0266868	0.35 0.314773 0.116864 0.034151	0.35 0.267174 0.103034 0.0292899	0.35 0.29644 0.116535 0.0313147
0.4 0.277652 0.107523 0.0298271	0.4 0.248186 0.0999285 0.0263601	0.4 0.311211 0.115079 0.0337323	0.4 0.264118 0.101446 0.0289485	0.4 0.292972 0.114715 0.0309397
0.45 0.274012 0.105486 0.0294099	0.45 0.245057 0.0981831 0.0259907	0.45 0.30734 0.113069 0.0332802	0.45 0.260646 0.0996428 0.0285467	0.45 0.289113 0.112461 0.0305351
0.5 0.27003 0.103455 0.0289672	0.5 0.241369 0.0963398 0.0255803	0.5 0.302773 0.110935 0.0327882	0.5 0.256946 0.0977238 0.0281053	0.5 0.285099 0.110326 0.0300619
0.55 0.266008 0.101227 0.0284585	0.55 0.23765 0.0942644 0.0251381	0.55 0.29797 0.108535 0.0322293	0.55 0.2528 0.0956359 0.0276141	0.55 0.280665 0.107979 0.0295421
0.6 0.261325 0.0988949 0.0279413	0.6 0.233523 0.0921135 0.0246717	0.6 0.292954 0.106065 0.0316443	0.6 0.248342 0.0934709 0.0271075	0.6 0.275744 0.105512 0.0289997
0.65 0.256312 0.0964804 0.0273843	0.65 0.229054 0.0898389 0.0241744	0.65 0.287509 0.103477 0.0310183	0.65 0.243604 0.0911958 0.026557	0.65 0.270463 0.10292 0.0284105
0.7 0.250866 0.0939789 0.0267876	0.7 0.224219 0.0875261 0.0236393	0.7 0.281605 0.10078 0.0302657	0.7 0.238611 0.0888521 0.0259977	0.7 0.264753 0.100277 0.0277989
0.75 0.245272 0.0912693 0.026181	0.75 0.219109 0.0849526 0.0230732	0.75 0.275523 0.0979163 0.0295932	0.75 0.233444 0.0862941 0.0254148	0.75 0.258859 0.0974254 0.0271604
0.8 0.239429 0.0886041 0.0255271	0.8 0.213988 0.0824717 0.0225086	0.8 0.269232 0.0947003 0.0288918	0.8 0.22798 0.0837582 0.0247963	0.8 0.252877 0.094365 0.0264739
0.85 0.233711 0.0858523 0.0247923	0.85 0.208455 0.0801289 0.021919	0.85 0.262477 0.0919263 0.0282438	0.85 0.222442 0.081177 0.0241351	0.85 0.246528 0.0914891 0.0256879
0.9 0.227312 0.0831143 0.0241324	0.9 0.202823 0.0775824 0.021318	0.9 0.255743 0.0889622 0.0274842	0.9 0.216486 0.0786049 0.0234865	0.9 0.239951 0.0885942 0.024996
0.95 0.22091 0.0803849 0.0234272	0.95 0.196889 0.0750379 0.0207001	0.95 0.248707 0.0866314 0.0267111	0.95 0.210393 0.0760371 0.0227175	0.95 0.233147 0.0856689 0.0242685
1 0.214227 0.0778062 0.0228086	1 0.190996 0.0724625 0.0200894	1 0.241442 0.083071 0.0259181	1 0.204325 0.0735814 0.0221239	1 0.226251 0.0828626 0.0236161
1.05 0.207605 0.0751045 0.0220912	1.05 0.185039 0.0699552 0.0193935	1.05 0.23403 0.0802134 0.0251134	1.05 0.19796 0.0710511 0.0214281	1.05 0.219434 0.080013 0.0228856
1.1 0.200985 0.0725131 0.0213837	1.1 0.178925 0.0675659 0.0188084	1.1 0.226497 0.0773989 0.024318	1.1 0.191368 0.0684982 0.0207336	1.1 0.212459 0.0772047 0.022143
1.15 0.194036 0.0699464 0.0206347	1.15 0.172765 0.0651538 0.0181681	1.15 0.219005 0.074763 0.0235137	1.15 0.185303 0.0660449 0.0200246	1.15 0.204947 0.0744372 0.0214235
1.2 0.187095 0.0673939 0.0199211	1.2 0.166505 0.0627971 0.0175295	1.2 0.211336 0.0720028 0.0226981	1.2 0.178693 0.0636416 0.0193312	1.2 0.197596 0.0717212 0.0206818
1.25 0.180215 0.0648825 0.0192113	1.25 0.16024 0.0603702 0.0168848	1.25 0.203584 0.0693291 0.0218929	1.25 0.172085 0.0612689 0.0186441	1.25 0.190277 0.0690391 0.0199333
1.3 0.173337 0.0624604 0.0184867	1.3 0.153955 0.0581067 0.0162536	1.3 0.195867 0.0667004 0.0210737	1.3 0.165567 0.0589744 0.0179369	1.3 0.183 0.0664622 0.0191897
1.35 0.166388 0.0601271 0.0177703	1.35 0.147692 0.0559157 0.0156215	1.35 0.188222 0.0641796 0.0202822	1.35 0.158921 0.0567744 0.0172505	1.35 0.175618 0.0639704 0.0184474
1.4 0.159259 0.057827 0.0170794	1.4 0.141279 0.053837 0.0149996	1.4 0.180296 0.0617269 0.0194972	1.4 0.152212 0.0546294 0.0165709	1.4 0.168204 0.0615512 0.017724
1.45 0.15241 0.0556615 0.016377	1.45 0.13513 0.0518265 0.0143862	1.45 0.172718 0.059398 0.0187167	1.45 0.145706 0.0525657 0.0159026	1.45 0.160961 0.0592307 0.0170014
1.5 0.145647 0.0535824 0.0157044	1.5 0.128995 0.0498963 0.0137802	1.5 0.165212 0.0571738 0.0179542	1.5 0.139257 0.0505775 0.0152567	1.5 0.153805 0.0570137 0.0162873
1.55 0.138918 0.0516105 0.015035	1.55 0.122898 0.048056 0.0131822	1.55 0.157748 0.0550422 0.0172077	1.55 0.132853 0.0487516 0.0146076	1.55 0.146686 0.0549362 0.015586
1.6 0.132369 0.0497203 0.0143862	1.6 0.116967 0.0462931 0.0126039	1.6 0.150459 0.0529983 0.0164763	1.6 0.126618 0.0469622 0.0139779	1.6 0.139729 0.0529065 0.0149213
1.65 0.125903 0.0479178 0.0137504	1.65 0.111226 0.0446298 0.0120454	1.65 0.143296 0.0510621 0.0157688	1.65 0.120468 0.0452608 0.0133626	1.65 0.132947 0.0510007 0.0142613
1.7 0.119537 0.046207 0.0131306	1.7 0.105617 0.0430552 0.011499	1.7 0.136203 0.0492214 0.0150713	1.7 0.114441 0.0436314 0.0127626	1.7 0.126265 0.0491827 0.0136162
1.75 0.113423 0.0445755 0.0125281	1.75 0.100113 0.0415419 0.0109596	1.75 0.12938 0.0476038 0.0143862	1.75 0.1086 0.0420968 0.0121768	1.75 0.119861 0.0474584 0.0129898
1.8 0.107396 0.0430232 0.0119472	1.8 0.0947023 0.0401241 0.0104416	1.8 0.1218 0.0459535 0.0137159	1.8 0.10286 0.0406382 0.0116115	1.8 0.113489 0.0458103 0.0124141
1.85 0.101568 0.0415715 0.0113787	1.85 0.0894133 0.0387708 0.00994075	1.85 0.115315 0.0443888 0.0130751	1.85 0.0972357 0.0392646 0.0110631	1.85 0.107277 0.0442668 0.0118254
1.9 0.0959195 0.0402032 0.0108282	1.9 0.0843877 0.0375013 0.00945972	1.9 0.109025 0.0429006 0.0124605	1.9 0.091791 0.0379896 0.0105344	1.9 0.101255 0.0428091 0.011255
1.95 0.0904666 0.038895 0.010304	1.95 0.0795287 0.0362822 0.00899286	1.95 0.102821 0.0414912 0.0118609	1.95 0.0865709 0.0367539 0.0100161	1.95 0.0954239 0.0414073 0.010707
2 0.0844975 0.0376643 0.00978928	2 0.0747885 0.0351313 0.00854329	2 0.0969293 0.0401664 0.0112775	2 0.0808536 0.0355851 0.00952041	2 0.0886882 0.0400935 0.0101782
2.05 0.0794213 0.0364855 0.00929978	2.05 0.0702294 0.0340325 0.00811444	2.05 0.0911998 0.0388967 0.0107148	2.05 0.0760082 0.0344672 0.00904424	2.05 0.0834235 0.0388458 0.00966479
2.1 0.0745556 0.0353642 0.00883139	2.1 0.0658392 0.03299 0.00770156	2.1 0.0857173 0.0376943 0.0101935	2.1 0.07135 0.0334093 0.0085884	2.1 0.0782921 0.0376547 0.00917645
2.15 0.0698683 0.0342658 0.00837893	2.15 0.0616279 0.0319993 0.00730305	2.15 0.0804691 0.0365463 0.00966666	2.15 0.0668625 0.032372 0.00814661	2.15 0.0733624 0.0365058 0.00870589
2.2 0.0653716 0.0332486 0.00793957	2.2 0.0576031 0.031043 0.00691753	2.2 0.075443 0.0354422 0.00917233	2.2 0.0625906 0.0314034 0.00772064	2.2 0.0685747 0.0354033 0.00825089
2.25 0.0611133 0.0322628 0.00752708	2.25 0.0532201 0.0301188 0.00654608	2.25 0.0706007 0.0343914 0.00871584	2.25 0.0584943 0.0304729 0.00731455	2.25 0.0640604 0.0343536 0.00781898
2.3 0.0570293 0.0313166 0.00712403	2.3 0.0495925 0.0292328 0.00619759	2.3 0.0659884 0.0333664 0.00825317	2.3 0.0545743 0.0295874 0.00692728	2.3 0.0597153 0.0333518 0.00740395
2.35 0.0531229 0.0304006 0.00674041	2.35 0.046105 0.0283721 0.00586233	2.35 0.061575 0.0323884 0.00781738	2.35 0.0508594 0.0287261 0.00655612	2.35 0.0556171 0.0323812 0.00700864
2.4 0.0494226 0.0295137 0.0063778	2.4 0.0428019 0.0275503 0.00554386	2.4 0.0573871 0.0314369 0.00739947	2.4 0.04732 0.0278867 0.00620458	2.4 0.0517403 0.0314252 0.00662927
2.45 0.0459152 0.0286529 0.00603259	2.45 0.0397109 0.026734 0.00524195	2.45 0.0534313 0.0305183 0.00699986	2.45 0.0439708 0.0270657 0.00586708	2.45 0.0480829 0.0305052 0.00626854
2.5 0.0425883 0.0278103 0.00569769	2.5 0.0367935 0.0259472 0.0049533	2.5 0.0496601 0.0296262 0.00661844	2.5 0.0407948 0.0262682 0.00554203	2.5 0.0445787 0.0296133 0.00592146
2.55 0.0394608 0.0269781 0.00538087	2.55 0.0340379 0.0251594 0.00467684	2.55 0.0460943 0.02875 0.00625299	2.55 0.037798 0.0254809 0.00523396	2.55 0.0412872 0.0287313 0.00559153
2.6 0.0365003 0.0261783 0.00508518	2.6 0.0314441 0.0243979 0.00441358	2.6 0.0427425 0.0278912 0.00590816	2.6 0.0349768 0.0247183 0.00494202	2.6 0.0381763 0.0278731 0.00528159
2.65 0.0337107 0.0253735 0.00479586	2.65 0.0289854 0.0236449 0.00416379	2.65 0.0395543 0.0270412 0.0055772	2.65 0.0322966 0.0239523 0.00466268	2.65 0.0352489 0.027018 0.00498227
2.7 0.0311079 0.0245848 0.00452262	2.7 0.0267021 0.0229169 0.00392564	2.7 0.0365698 0.026209 0.00526373	2.7 0.0298021 0.0232066 0.00439613	2.7 0.0325024 0.0261773 0.00469645
2.75 0.0286317 0.0237937 0.00427546	2.75 0.0245489 0.0221728 0.00370005	2.75 0.0337593 0.0253798 0.00496445	2.75 0.0274456 0.0224645 0.00414334	2.75 0.0299194 0.0253399 0.00442625
2.8 0.0263189 0.0230213 0.00402843	2.8 0.0225372 0.0214434 0.00348435	2.8 0.0311172 0.0245435 0.00467894	2.8 0.0252493 0.0217362 0.00390396	2.8 0.0275157 0.0245175 0.0041688
2.85 0.0241662 0.0222534 0.00379568	2.85 0.0206665 0.0207145 0.00328009	2.85 0.0286403 0.0237278 0.00440846	2.85 0.023193 0.0210147 0.0036756	2.85 0.0252537 0.0236916 0.00392687
2.9 0.022165 0.0214875 0.00357193	2.9 0.0189183 0.0199963 0.0030864	2.9 0.0263284 0.022919 0.00415145	2.9 0.0212798 0.0203001 0.00346036	2.9 0.0231656 0.0228695 0.00369546
2.95 0.0203029 0.0207324 0.00336131	2.95 0.0172921 0.019289 0.00290304	2.95 0.0241748 0.022124 0.00390797	2.95 0.019495 0.0195931 0.00325518	2.95 0.0212217 0.0220593 0.00347656
3 0.0185668 0.0199871 0.00315999	3 0.0157881 0.0185895 0.00272863	3 0.0221745 0.021334 0.00367738	3 0.0178351 0.0188885 0.00306016	3 0.0194026 0.0212627 0.00326802
3.05 0.0169574 0.0192383 0.00296942	3.05 0.0143902 0.0178904 0.00256436	3.05 0.0203048 0.0205497 0.00345406	3.05 0.0162901 0.0181878 0.00287503	3.05 0.017718 0.0204587 0.00307049
3.1 0.0154641 0.0185027 0.0027886	3.1 0.0130947 0.0171936 0.00240768	3.1 0.0185664 0.0197702 0.00324452	3.1 0.0148593 0.0174905 0.00270113	3.1 0.0161584 0.0196729 0.00288392
3.15 0.0140905 0.0177698 0.00261821	3.15 0.011906 0.0165043 0.00226684	3.15 0.0169658 0.0190014 0.00304688	3.15 0.0135374 0.0168008 0.00253523	3.15 0.0147195 0.0188913 0.00270719
3.2 0.0128207 0.0170463 0.00245585	3.2 0.0108056 0.0158238 0.0021263	3.2 0.0154778 0.0182401 0.00286125	3.2 0.0123185 0.016125 0.00237994	3.2 0.013384 0.018119 0.00254039
3.25 0.0116432 0.016331 0.00230298	3.25 0.0097894 0.0151605 0.00199485	3.25 0.0140499 0.0174937 0.002684	3.25 0.0111918 0.0154568 0.0022317	3.25 0.0121552 0.0173564 0.00238295
3.3 0.0105619 0.0156238 0.00215921	3.3 0.00885701 0.0145001 0.00186838	3.3 0.012783 0.0167537 0.00251733	3.3 0.0101541 0.0147975 0.00209198	3.3 0.011024 0.0166038 0.00223413
3.35 0.00956907 0.0149348 0.00202238	3.35 0.00800333 0.0138524 0.00174944	3.35 0.0116256 0.0160276 0.00235803	3.35 0.00920193 0.0141467 0.00196004	3.35 0.00998265 0.0158691 0.00209241
3.4 0.00865704 0.0142553 0.00189261	3.4 0.0072221 0.0132124 0.00163561	3.4 0.0105721 0.015307 0.00220851	3.4 0.00832597 0.0135024 0.00183405	3.4 0.00902699 0.0151435 0.00195818
3.45 0.00782189 0.013586 0.00177032	3.45 0.00650742 0.0125839 0.00152982	3.45 0.00958515 0.0145994 0.002068	3.45 0.00752701 0.0128738 0.00171521	3.45 0.0081517 0.0144306 0.00183108
3.5 0.00705839 0.0129415 0.00165552	3.5 0.00585447 0.0119695 0.00142964	3.5 0.00868031 0.0139046 0.00193398	3.5 0.00679377 0.0122609 0.0016089	3.5 0.00735308 0.0137418 0.00171206
3.55 0.00636378 0.0123019 0.00154604	3.55 0.0052634 0.0113732 0.00133542	3.55 0.00785935 0.0132281 0.00180885	3.55 0.00612368 0.0116594 0.00150314	3.55 0.00662608 0.0130625 0.00159923
3.6 0.00572849 0.0116809 0.00144339	3.6 0.00472285 0.0107961 0.00124591	3.6 0.00710804 0.0125677 0.00168995	3.6 0.00551138 0.0110736 0.00140324	3.6 0.0059641 0.0123977 0.00149308
3.65 0.00514928 0.0110794 0.00134528	3.65 0.00423169 0.0102307 0.0011626	3.65 0.00641652 0.0119248 0.00157739	3.65 0.00495549 0.0105061 0.00130938	3.65 0.00535785 0.0117562 0.001393
3.7 0.00462425 0.0104931 0.00125509	3.7 0.00378679 0.00968352 0.0010838	3.7 0.00578414 0.011301 0.00147087	3.7 0.0044507 0.00995137 0.00122098	3.7 0.00480854 0.0111254 0.00129914
3.75 0.00414701 0.00991933 0.00116932	3.75 0.0033832 0.00914569 0.00100918	3.75 0.00520901 0.0107007 0.0013716	3.75 0.0039917 0.00940671 0.00113793	3.75 0.00430912 0.0105127 0.00121072
3.8 0.00371446 0.00936512 0.00108832	3.8 0.00301919 0.00862765 0.000939352	3.8 0.004686 0.0101122 0.00127902	3.8 0.00357651 0.00888337 0.00105973	3.8 0.00385725 0.00992709 0.00112716
3.85 0.00332143 0.00882919 0.00101307	3.85 0.00269159 0.00812904 0.000874187	3.85 0.00421105 0.00954605 0.00119084	3.85 0.00320016 0.00837706 0.000986099	3.85 0.0034479 0.00936061 0.00104889
3.9 0.00296675 0.00831608 0.000941554	3.9 0.0023964 0.0076521 0.000812523	3.9 0.0037779 0.00899778 0.00110779	3.9 0.00286077 0.00789329 0.000917176	3.9 0.00307869 0.00881524 0.000975208
3.95 0.00263618 0.00782107 0.00087531	3.95 0.00212972 0.00718919 0.00075431	3.95 0.00338757 0.00846815 0.00102959	3.95 0.00255896 0.00742576 0.00085234	3.95 0.00275072 0.00828877 0.000905381
4 0.00235005 0.00734618 0.000811398	4 0.0018909 0.00674985 0.000699507	4 0.00303569 0.00796534 0.000956451	4 0.0022818 0.0069799 0.00079018	4 0.00245052 0.0077851 0.000839439
4.05 0.00209563 0.00689718 0.000753899	4.05 0.00167615 0.00632908 0.000648858	4.05 0.00271703 0.00747936 0.000888121	4.05 0.00202882 0.00655134 0.000734222	4.05 0.00218121 0.0073053 0.000780006
4.1 0.00186319 0.00645976 0.000699006	4.1 0.00148421 0.00592495 0.000601406	4.1 0.0024299 0.00701322 0.000824125	4.1 0.00180414 0.00613788 0.000680987	4.1 0.00193818 0.00684399 0.000723267
4.15 0.0016549 0.00604601 0.000647739	4.15 0.00131203 0.00553439 0.00055698	4.15 0.00217064 0.00656883 0.000764526	4.15 0.00160252 0.00574782 0.000631141	4.15 0.00172065 0.00640586 0.000670172
4.2 0.00146996 0.00564819 0.000599577	4.2 0.00115883 0.00516907 0.000515242	4.2 0.00193723 0.00614048 0.000708422	4.2 0.00142309 0.00536974 0.00058443	4.2 0.00152749 0.00598194 0.000620277
4.25 0.00130188 0.00526892 0.000554757	4.25 0.00102215 0.00482072 0.000476128	4.25 0.00172743 0.005736 0.00065597	4.25 0.00126169 0.00501388 0.000540578	4.25 0.00135302 0.0055805 0.000573833
4.3 0.00115234 0.00491347 0.000512549	4.3 0.000900557 0.00448813 0.000439602	4.3 0.00153833 0.00535251 0.000606818	4.3 0.00111725 0.00467567 0.000499873	4.3 0.00119746 0.00520352 0.000530152
4.35 0.00101885 0.00457263 0.000473614	4.35 0.000792197 0.00417744 0.00040582	4.35 0.00136965 0.00498969 0.000561318	4.35 0.000988068 0.00435212 0.000461644	4.35 0.00105835 0.00484156 0.000489648
4.4 0.000899678 0.00425122 0.000436987	4.4 0.000696564 0.00387829 0.000374181	4.4 0.00121847 0.00464238 0.000518533	4.4 0.000872878 0.00404687 0.000426194	4.4 0.000933911 0.00450068 0.000451775
4.45 0.00079392 0.00394589 0.000403202	4.45 0.000611651 0.00359792 0.000344903	4.45 0.00108285 0.0043145 0.000478845	4.45 0.000770569 0.00375976 0.000393035	4.45 0.000823918 0.00417718 0.00041668
4.5 0.000700102 0.00366058 0.000371362	4.5 0.000535881 0.00333376 0.000317148	4.5 0.000961795 0.00400664 0.00044164	4.5 0.000679726 0.00348824 0.000362168	4.5 0.000725515 0.00387321 0.0003839
4.55 0.000616449 0.00338857 0.000341954	4.55 0.0004682 0.00308577 0.000291847	4.55 0.000853797 0.00371434 0.000407218	4.55 0.000598768 0.00323028 0.000333483	4.55 0.000638622 0.0035865 0.000353485
4.6 0.000542428 0.00313464 0.000314481	4.6 0.000409636 0.00285069 0.000268199	4.6 0.000757152 0.00344454 0.000375015	4.6 0.000527024 0.00298717 0.000306838	4.6 0.000561655 0.00331629 0.000324967
4.65 0.000476751 0.00289615 0.000289131	4.65 0.000357942 0.00262948 0.000246349	4.65 0.00067089 0.00318228 0.000345216	4.65 0.000463569 0.00276044 0.000281994	4.65 0.000493467 0.00306319 0.000298698
4.7 0.0004187 0.00267256 0.000265511	4.7 0.000312377 0.00242349 0.000225978	4.7 0.000594155 0.00293883 0.000317447	4.7 0.000407176 0.00254858 0.000259094	4.7 0.00043306 0.00282598 0.000274214
4.75 0.000367354 0.00246278 0.000243702	4.75 0.000272285 0.00223207 0.000207317	4.75 0.000525714 0.00271335 0.000291909	4.75 0.00035739 0.00234889 0.000237742	4.75 0.000379714 0.00260399 0.000251678
4.8 0.000322215 0.00226757 0.000223471	4.8 0.000237102 0.00205272 0.000189606	4.8 0.000465343 0.00250214 0.000268028	4.8 0.000313554 0.00216356 0.000218092	4.8 0.000332764 0.00239765 0.00023086
4.85 0.000282188 0.00208632 0.000204836	4.85 0.000206364 0.00188653 0.000173887	4.85 0.000411411 0.00230394 0.000246038	4.85 0.000274745 0.00199014 0.000199869	4.85 0.000291289 0.00220442 0.000211491
4.9 0.000246962 0.00191602 0.000187284	4.9 0.000179299 0.00173113 0.000158968	4.9 0.000363558 0.00211712 0.000225559	4.9 0.000240565 0.00182842 0.000182774	4.9 0.000254764 0.00202502 0.000193254
4.95 0.00021608 0.00175852 0.000171519	4.95 0.00015562 0.00158535 0.0001453	4.95 0.000321033 0.00194477 0.000206711	4.95 0.000210563 0.00167754 0.000167456	4.95 0.000222756 0.00185745 0.000177042
5 0.000188773 0.0016111 0.000156715	5 0.000134952 0.00145193 0.00013262	5 0.000283349 0.00178362 0.000189265	5 0.000184027 0.00153845 0.000153125	5 0.000194509 0.00170142 0.000161761
5.05 0.000164746 0.00147473 0.000143183	5.05 0.000116934 0.00132722 0.000121036	5.05 0.000250046 0.00163525 0.000173102	5.05 0.000160648 0.00140851 0.000139869	5.05 0.000169723 0.00155688 0.000147602
5.1 0.000143744 0.00134858 0.000130632	5.1 0.000101172 0.00121296 0.000110282	5.1 0.000221131 0.00149729 0.000158255	5.1 0.000140193 0.00128815 0.000127664	5.1 0.000148003 0.00142296 0.000134639
5.15 0.000125322 0.00123157 0.00011914	5.15 8.74164e-05 0.00110677 0.000100457	5.15 0.000194894 0.00136959 0.000144692	5.15 0.000122283 0.00117666 0.000116444	5.15 0.000128973 0.00129911 0.000122765
5.2 0.000109183 0.00112345 0.000108519	5.2 7.55264e-05 0.00100842 9.13933e-05	5.2 0.00017172 0.0012517 0.000132084	5.2 0.000106551 0.00107369 0.000106114	5.2 0.000112289 0.00118465 0.000111817
5.25 9.50413e-05 0.00102403 9.88365e-05	5.25 6.51699e-05 0.000917881 8.31066e-05	5.25 0.000151315 0.0011421 0.000120494	5.25 9.28014e-05 0.000978821 9.66277e-05	5.25 9.76991e-05 0.00107992 0.000101828
5.3 8.26961e-05 0.000932381 8.97859e-05	5.3 5.61657e-05 0.000834851 7.54806e-05	5.3 0.000133299 0.0010417 0.000109826	5.3 8.08072e-05 0.000891551 8.77735e-05	5.3 8.49258e-05 0.00098299 9.2488e-05
5.35 7.1927e-05 0.000847918 8.17113e-05	5.35 4.83758e-05 0.000758622 6.8516e-05	5.35 0.000117332 0.000948662 0.000100033	5.35 7.02966e-05 0.000810884 7.99048e-05	5.35 7.38143e-05 0.000893735 8.41901e-05
5.4 6.25167e-05 0.000770402 7.41752e-05	5.4 4.16273e-05 0.000688306 6.21206e-05	5.4 0.000103213 0.000863214 9.10409e-05	5.4 6.1122e-05 0.000736783 7.25815e-05	5.4 6.41183e-05 0.000811894 7.64297e-05
5.45 5.43269e-05 0.000699289 6.73256e-05	5.45 3.58156e-05 0.00062375 5.62986e-05	5.45 9.08419e-05 0.00078367 8.27949e-05	5.45 5.31568e-05 0.000668805 6.5867e-05	5.45 5.57008e-05 0.000736725 6.93683e-05
5.5 4.71753e-05 0.000634163 6.10287e-05	5.5 3.0808e-05 0.000564984 5.0959e-05	5.5 7.98891e-05 0.000711699 7.52296e-05	5.5 4.61754e-05 0.000606516 5.97247e-05	5.5 4.83358e-05 0.000667938 6.28786e-05
5.55 4.09378e-05 0.000574604 5.53155e-05	5.55 2.64554e-05 0.00051137 4.61013e-05	5.55 7.02511e-05 0.000645575 6.83273e-05	5.55 4.00929e-05 0.000549059 5.40993e-05	5.55 4.19176e-05 0.000605165 5.69652e-05
5.6 3.55081e-05 0.000519624 5.00578e-05	5.6 2.27065e-05 0.00046231 4.16479e-05	5.6 6.18176e-05 0.000585214 6.20122e-05	5.6 3.47964e-05 0.000497209 4.89931e-05	5.6 3.63374e-05 0.000546931 5.15467e-05
5.65 3.08026e-05 0.000469896 4.5291e-05	5.65 1.94672e-05 0.000417473 3.76155e-05	5.65 5.4392e-05 0.000529863 5.62392e-05	5.65 3.01864e-05 0.00044957 4.43106e-05	5.65 3.15092e-05 0.000494382 4.66244e-05
5.7 2.66995e-05 0.000424145 4.09326e-05	5.7 1.6677e-05 0.000376384 3.39222e-05	5.7 4.78591e-05 0.000479354 5.09635e-05	5.7 2.61697e-05 0.000406134 4.00523e-05	5.7 2.73094e-05 0.000446451 4.21239e-05
5.75 2.31849e-05 0.000382963 3.69724e-05	5.75 1.42817e-05 0.000339143 3.05876e-05	5.75 4.21152e-05 0.000433167 4.61527e-05	5.75 2.27865e-05 0.000366593 3.61747e-05	5.75 2.36354e-05 0.00040268 3.80395e-05
5.8 2.00684e-05 0.000345209 3.33603e-05	5.8 1.22239e-05 0.000305133 2.75436e-05	5.8 3.70663e-05 0.00039114 4.17672e-05	5.8 1.97427e-05 0.000330522 3.25722e-05	5.8 2.04559e-05 0.000362824 3.4317e-05
5.85 1.73902e-05 0.000310887 3.00863e-05	5.85 1.04569e-05 0.000274465 2.47934e-05	5.85 3.26202e-05 0.000352821 3.77667e-05	5.85 1.71083e-05 0.000297764 2.93687e-05	5.85 1.77076e-05 0.000326664 3.09402e-05
5.9 1.50468e-05 0.000279685 2.7099e-05	5.9 8.93749e-06 0.000246744 2.22903e-05	5.9 2.87038e-05 0.000317701 3.41241e-05	5.9 1.48027e-05 0.000267852 2.64677e-05	5.9 1.53165e-05 0.000293768 2.78622e-05
5.95 1.30175e-05 0.000251288 2.44016e-05	5.95 7.63273e-06 0.000221402 2.00354e-05	5.95 2.52697e-05 0.000286076 3.08184e-05	5.95 1.28203e-05 0.000240787 2.38269e-05	5.95 1.32476e-05 0.000264081 2.50847e-05
6 1.12719e-05 0.000225599 2.19474e-05	6 6.51631e-06 0.000198475 1.79784e-05	6 2.22484e-05 0.000257335 2.78057e-05	6 1.11078e-05 0.000216185 2.14388e-05	6 1.14646e-05 0.00023707 2.25563e-05
6.05 9.75219e-06 0.000202331 1.97246e-05	6.05 5.56076e-06 0.000177647 1.61308e-05	6.05 1.95938e-05 0.000231253 2.50733e-05	6.05 9.61679e-06 0.00019397 1.92668e-05	6.05 9.91669e-06 0.0002126 2.02666e-05
6.1 8.43842e-06 0.00018133 1.76733e-05	6.1 4.74335e-06 0.000158748 1.44265e-05	6.1 1.72596e-05 0.000207719 2.25576e-05	6.1 8.32492e-06 0.000173792 1.7307e-05	6.1 8.57667e-06 0.000190439 1.81934e-05
6.15 7.30143e-06 0.000162255 1.58598e-05	6.15 4.04447e-06 0.000142059 1.29065e-05	6.15 1.5211e-05 0.000186276 2.0315e-05	6.15 7.206e-06 0.000155608 1.55327e-05	6.15 7.41531e-06 0.000170397 1.63261e-05
6.2 6.3169e-06 0.000145158 1.42192e-05	6.2 3.44588e-06 0.000126867 1.15461e-05	6.2 1.34092e-05 0.000166936 1.82844e-05	6.2 6.23727e-06 0.000139202 1.39332e-05	6.2 6.4129e-06 0.000152369 1.46331e-05
6.25 5.46512e-06 0.000129717 1.27431e-05	6.25 2.93508e-06 0.000113193 1.03398e-05	6.25 1.18233e-05 0.000149467 1.6449e-05	6.25 5.39748e-06 0.000124431 1.24873e-05	6.25 5.54679e-06 0.000136111 1.31154e-05
6.3 4.72889e-06 0.000115824 1.14096e-05	6.3 2.49959e-06 0.000100868 9.23398e-06	6.3 1.04296e-05 0.000133731 1.47919e-05	6.3 4.67268e-06 0.00011114 1.11862e-05	6.3 4.79695e-06 0.000121517 1.17388e-05
6.35 4.08947e-06 0.000103307 1.02114e-05	6.35 2.12859e-06 8.98467e-05 8.24203e-06	6.35 9.20417e-06 0.000119599 1.32877e-05	6.35 4.04266e-06 9.91713e-05 1.00098e-05	6.35 4.14716e-06 0.000108379 1.04809e-05


==> anc/TwoPointColorFluc/2PSamePoint/2PSameT07Merged.txt <==
#//------------------------- 	#//------------------------- 	#//------------------------- 	#//------------------------- 	#//------------------------- 
#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  
#//------------------------- 	#//------------------------- 	#//------------------------- 	#//------------------------- 	#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.06	#Short distance cutoff (C0) = 0.04
#Gluon mass (gluonMass) = 0.5	#Gluon mass (gluonMass) = 0.6	#Gluon mass (gluonMass) = 0.4	#Gluon mass (gluonMass) = 0.5	#Gluon mass (gluonMass) = 0.5
#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.23333	#Proper time (tau) = 0.23333	#Proper time (tau) = 0.23333	#Proper time (tau) = 0.23333	#Proper time (tau) = 0.23333
#Moment for the angle weighting (Nmoment) = 2	#Moment for the angle weighting (Nmoment) = 2	#Moment for the angle weighting (Nmoment) = 2	#Moment for the angle weighting (Nmoment) = 2	#Moment for the angle weighting (Nmoment) = 2
#Moment for the radius weighting (PowerOfR) = 2	#Moment for the radius weighting (PowerOfR) = 2	#Moment for the radius weighting (PowerOfR) = 2	#Moment for the radius weighting (PowerOfR) = 2	#Moment for the radius weighting (PowerOfR) = 2
#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2
#1.|x| 2.DCDC 3.ProtonHotSpotFluc 4.ProtonColorFluc 	#1.|x| 2.DCDC 3.ProtonHotSpotFluc 4.ProtonColorFluc 	#1.|x| 2.DCDC 3.ProtonHotSpotFluc 4.ProtonColorFluc 	#1.|x| 2.DCDC 3.ProtonHotSpotFluc 4.ProtonColorFluc 	#1.|x| 2.DCDC 3.ProtonHotSpotFluc 4.ProtonColorFluc 
0 0.247402 0.0959142 0.0242791	0 0.221298 0.089017 0.0213709	0 0.277945 0.102537 0.0276002	0 0.230441 0.0881733 0.023179	0 0.258699 0.100993 0.0249621
0.05 0.247197 0.0958045 0.0242742	0.05 0.220862 0.0889469 0.0213639	0.05 0.277684 0.102428 0.0275912	0.05 0.230398 0.0880882 0.0231629	0.05 0.258386 0.100876 0.0249462
0.1 0.246757 0.0954843 0.0242241	0.1 0.220327 0.0886394 0.021281	0.1 0.277081 0.102065 0.0275295	0.1 0.229853 0.0878227 0.0230932	0.1 0.257662 0.100549 0.0248588
0.15 0.245951 0.0946492 0.024108	0.15 0.219533 0.0881469 0.0212203	0.15 0.276091 0.101553 0.0274115	0.15 0.228875 0.0862201 0.0230411	0.15 0.256777 0.0994286 0.0247609
0.2 0.244728 0.0939678 0.0239575	0.2 0.218402 0.0874493 0.0210781	0.2 0.274478 0.100676 0.0270687	0.2 0.227613 0.0855531 0.0229148	0.2 0.255639 0.0986864 0.0246094
0.25 0.242831 0.0930588 0.0237764	0.25 0.216798 0.0866532 0.0209024	0.25 0.27246 0.0997633 0.0269286	0.25 0.226114 0.0848087 0.0227572	0.25 0.253763 0.0977593 0.024424
0.3 0.240726 0.0920316 0.0235643	0.3 0.214791 0.0855731 0.0207089	0.3 0.270212 0.0985651 0.0265676	0.3 0.223692 0.0838071 0.0225515	0.3 0.251609 0.0966531 0.02421
0.35 0.238286 0.0907186 0.0233357	0.35 0.212719 0.0843775 0.0205157	0.35 0.267603 0.0972402 0.0262487	0.35 0.221477 0.0823124 0.022317	0.35 0.249106 0.0951302 0.0239595
0.4 0.235528 0.0892943 0.0229242	0.4 0.21028 0.0830802 0.0202676	0.4 0.264573 0.0957154 0.0259646	0.4 0.218893 0.0810562 0.0218545	0.4 0.24637 0.0936572 0.0236254
0.45 0.232473 0.08774 0.0225816	0.45 0.207458 0.0817238 0.0199851	0.45 0.261198 0.0940704 0.0255751	0.45 0.216066 0.0796449 0.0215325	0.45 0.243133 0.0920215 0.0232803
0.5 0.229099 0.0860507 0.0222047	0.5 0.204378 0.0801313 0.0196926	0.5 0.257525 0.0922908 0.02521	0.5 0.212806 0.0781325 0.021175	0.5 0.239567 0.0902177 0.0228819
0.55 0.225346 0.0843576 0.021788	0.55 0.201026 0.0783988 0.0192158	0.55 0.253449 0.0902926 0.0248148	0.55 0.209344 0.0764365 0.0208144	0.55 0.235665 0.0883894 0.0224966
0.6 0.221441 0.0823945 0.0213845	0.6 0.197431 0.0766412 0.018869	0.6 0.249084 0.0883124 0.0243558	0.6 0.205757 0.0747295 0.020395	0.6 0.231584 0.0863414 0.0220562
0.65 0.217242 0.080466 0.0209631	0.65 0.193757 0.074744 0.0184281	0.65 0.244179 0.0862494 0.0239509	0.65 0.20189 0.0728954 0.0199881	0.65 0.22711 0.0842291 0.0216281
0.7 0.212814 0.0783718 0.020547	0.7 0.189503 0.0727969 0.0179724	0.7 0.239254 0.0840777 0.0234589	0.7 0.197791 0.0710437 0.0195981	0.7 0.22255 0.0820077 0.0211913
0.75 0.207825 0.0761954 0.020306	0.75 0.185328 0.0707674 0.0178139	0.75 0.234267 0.0815892 0.022917	0.75 0.193564 0.0690911 0.0193991	0.75 0.217573 0.0797454 0.0208774
0.8 0.203004 0.0737219 0.019839	0.8 0.180892 0.0687276 0.0173646	0.8 0.228702 0.0792273 0.022335	0.8 0.188937 0.067113 0.0189373	0.8 0.212647 0.0771664 0.0203692
0.85 0.197983 0.07161 0.0193293	0.85 0.176346 0.0666905 0.0169214	0.85 0.22308 0.0768993 0.0218364	0.85 0.184234 0.0651373 0.0184457	0.85 0.207452 0.0749676 0.0198412
0.9 0.1927 0.0693662 0.0188101	0.9 0.171544 0.0645492 0.0164673	0.9 0.217339 0.0745222 0.0214403	0.9 0.179358 0.0631698 0.0179534	0.9 0.201926 0.0725833 0.0193133
0.95 0.187327 0.0670593 0.0182803	0.95 0.166701 0.0624272 0.016005	0.95 0.211347 0.0720343 0.0208462	0.95 0.17448 0.0612033 0.0174477	0.95 0.196307 0.0701542 0.0187662
1 0.181756 0.0647943 0.0177238	1 0.161742 0.0603185 0.0155197	1 0.205109 0.0696019 0.020227	1 0.169373 0.0591734 0.0169351	1 0.190604 0.0677919 0.018208
1.05 0.176161 0.0624797 0.0171407	1.05 0.156584 0.0582189 0.0150331	1.05 0.198822 0.0671059 0.0196001	1.05 0.164209 0.057125 0.0163831	1.05 0.18482 0.0654104 0.017603
1.1 0.17037 0.0602003 0.0166024	1.1 0.151399 0.0561379 0.0145362	1.1 0.192392 0.06468 0.0190004	1.1 0.158829 0.0551335 0.0158517	1.1 0.178718 0.0630411 0.0170394
1.15 0.164633 0.0580234 0.0160431	1.15 0.146189 0.0540851 0.0140487	1.15 0.185732 0.0623253 0.0183533	1.15 0.153436 0.053137 0.0153422	1.15 0.172733 0.0607523 0.0164709
1.2 0.158451 0.0558794 0.0155073	1.2 0.140943 0.0521059 0.0135547	1.2 0.178979 0.0600431 0.0177608	1.2 0.148962 0.0511993 0.014816	1.2 0.166235 0.0585135 0.0159239
1.25 0.152706 0.0538009 0.0149585	1.25 0.135394 0.0501745 0.0130529	1.25 0.172484 0.0577972 0.0171126	1.25 0.143409 0.0492862 0.0142834	1.25 0.160092 0.0563262 0.0153577
1.3 0.146846 0.0520173 0.0144141	1.3 0.130133 0.0482762 0.0125618	1.3 0.165946 0.0555697 0.0165215	1.3 0.137952 0.0478744 0.0137539	1.3 0.153986 0.0547093 0.0147917
1.35 0.141065 0.0500287 0.0138562	1.35 0.12483 0.0464618 0.0120867	1.35 0.159858 0.0534483 0.015878	1.35 0.132559 0.0460745 0.0132334	1.35 0.147939 0.0526397 0.0142269
1.4 0.135186 0.0481278 0.0133281	1.4 0.119607 0.0447123 0.0116234	1.4 0.15336 0.0514207 0.0152774	1.4 0.127195 0.0443288 0.0127229	1.4 0.141788 0.0506615 0.0136801
1.45 0.129502 0.0463033 0.0127798	1.45 0.114423 0.0430371 0.0111504	1.45 0.146882 0.0494514 0.0146649	1.45 0.122147 0.0426451 0.0122119	1.45 0.13572 0.0487897 0.0131281
1.5 0.123191 0.0445694 0.0122598	1.5 0.108785 0.0414027 0.0106932	1.5 0.140578 0.0475999 0.0140881	1.5 0.114486 0.0410408 0.0117207	1.5 0.127866 0.0469408 0.0125916
1.55 0.117567 0.042912 0.0117439	1.55 0.103828 0.0395761 0.0102363	1.55 0.134233 0.0459836 0.0134904	1.55 0.109355 0.0395162 0.0112238	1.55 0.121972 0.0452095 0.0120599
1.6 0.112028 0.0413391 0.0112385	1.6 0.0988832 0.0384086 0.00979347	1.6 0.128116 0.0442742 0.0129442	1.6 0.10417 0.0380572 0.0107411	1.6 0.116201 0.0435478 0.0115417
1.65 0.107005 0.0398373 0.0107481	1.65 0.093988 0.0370193 0.00935804	1.65 0.122074 0.0426311 0.0123775	1.65 0.101055 0.0366702 0.0102671	1.65 0.112017 0.0419662 0.0110354
1.7 0.101639 0.0384088 0.0102723	1.7 0.0892152 0.0356939 0.00893303	1.7 0.116213 0.0410938 0.0118451	1.7 0.0959806 0.0353473 0.00981977	1.7 0.106394 0.0404597 0.0105426
1.75 0.0964761 0.0370799 0.0098116	1.75 0.0845539 0.0344634 0.00852939	1.75 0.110359 0.0396549 0.0113134	1.75 0.0911493 0.0340955 0.00936983	1.75 0.100943 0.0390475 0.0100677
1.8 0.0914384 0.035692 0.00935023	1.8 0.0799498 0.0332807 0.00811851	1.8 0.104655 0.0382605 0.0107973	1.8 0.0863821 0.0326606 0.00893572	1.8 0.0956569 0.037355 0.00959469
1.85 0.0864925 0.0345953 0.00891663	1.85 0.0752027 0.0321602 0.00773415	1.85 0.0990986 0.0369699 0.0102935	1.85 0.0817066 0.0317956 0.00851158	1.85 0.0904584 0.0364304 0.00914762
1.9 0.081648 0.0334491 0.00848285	1.9 0.07092 0.0311115 0.00736449	1.9 0.0936892 0.0357214 0.00981155	1.9 0.0769432 0.0307351 0.00810917	1.9 0.0853796 0.0352307 0.00870388
1.95 0.0769007 0.0323453 0.00807865	1.95 0.0667395 0.0300967 0.00701079	1.95 0.088331 0.0345395 0.00934599	1.95 0.0725355 0.0297194 0.00771858	1.95 0.0804892 0.0340846 0.00828391
2 0.072419 0.0313082 0.00768535	2 0.0631313 0.0291427 0.00666498	2 0.0832902 0.033348 0.00889277	2 0.0682823 0.0287554 0.00734061	2 0.0757417 0.0330217 0.00788164
2.05 0.0678317 0.0303236 0.00729985	2.05 0.0592833 0.0282373 0.00632591	2.05 0.0783805 0.0323853 0.00845778	2.05 0.0641605 0.0278477 0.00697282	2.05 0.0709629 0.0319776 0.00748353
2.1 0.0637299 0.029403 0.0069324	2.1 0.0555873 0.027369 0.00600483	2.1 0.07338 0.0313763 0.0080388	2.1 0.0602645 0.0269944 0.0066199	2.1 0.0666293 0.031 0.00710587
2.15 0.059694 0.0285061 0.00657639	2.15 0.0520969 0.0265178 0.00569616	2.15 0.0689036 0.0304158 0.00763784	2.15 0.0564233 0.0261847 0.0062815	2.15 0.0622586 0.0300521 0.00674208
2.2 0.055948 0.0276523 0.00623518	2.2 0.0487053 0.0257422 0.0053995	2.2 0.0645908 0.0295091 0.00724777	2.2 0.0528766 0.0254005 0.00595712	2.2 0.0582612 0.0291625 0.00639414
2.25 0.0522772 0.0268373 0.00591196	2.25 0.0454795 0.0249757 0.00511473	2.25 0.0604388 0.0286427 0.00687333	2.25 0.0494394 0.0246494 0.00564547	2.25 0.0544229 0.0282828 0.00606072
2.3 0.0486685 0.0260665 0.00559902	2.3 0.0423926 0.024257 0.00484383	2.3 0.0565125 0.0277897 0.00651364	2.3 0.045479 0.0239546 0.00534944	2.3 0.050398 0.0274683 0.00573927
2.35 0.0453574 0.0252964 0.00530131	2.35 0.0394677 0.0235482 0.00458293	2.35 0.0527711 0.0269898 0.00616934	2.35 0.042378 0.0232425 0.0050647	2.35 0.0469645 0.026634 0.00543338
2.4 0.0422194 0.0245574 0.00501927	2.4 0.0366717 0.0228488 0.00433519	2.4 0.0491943 0.0262007 0.00584349	2.4 0.0394527 0.0225723 0.00479389	2.4 0.0437104 0.025855 0.00514305
2.45 0.0392335 0.0238391 0.00474579	2.45 0.034021 0.0221913 0.00409653	2.45 0.0458206 0.0254483 0.00552658	2.45 0.0367061 0.0219097 0.00453403	2.45 0.0406192 0.0250857 0.00486407
2.5 0.0364302 0.0231575 0.00448668	2.5 0.0315146 0.0215485 0.00387072	2.5 0.0425888 0.0247248 0.00523013	2.5 0.0340832 0.0212624 0.00428654	2.5 0.0376971 0.0243483 0.00459682
2.55 0.0337508 0.022473 0.00423822	2.55 0.029069 0.0209095 0.00365525	2.55 0.0395391 0.0239894 0.0049441	2.55 0.031591 0.0206486 0.00405096	2.55 0.0349369 0.0236302 0.00434187
2.6 0.0312292 0.0217975 0.00400313	2.6 0.0268483 0.0202845 0.00344967	2.6 0.036666 0.0232715 0.00467258	2.6 0.0292272 0.0200603 0.00382431	2.6 0.0323146 0.022914 0.00409892
2.65 0.0288583 0.0211434 0.00377834	2.65 0.0247963 0.0196639 0.0032545	2.65 0.0339523 0.0225673 0.00441133	2.65 0.0270181 0.019463 0.00361107	2.65 0.029852 0.0222227 0.0038683
2.7 0.0266338 0.0204946 0.00356493	2.7 0.0228399 0.0190516 0.00306728	2.7 0.0313918 0.0218815 0.00416412	2.7 0.0249481 0.0188596 0.0034063	2.7 0.0275287 0.0215346 0.00364844
2.75 0.02454 0.0198274 0.00336209	2.75 0.0210018 0.0184439 0.00289228	2.75 0.0289914 0.0212022 0.00392778	2.75 0.0229855 0.0182605 0.00321157	2.75 0.0253513 0.0208385 0.00343977
2.8 0.0225899 0.0191902 0.00316878	2.8 0.0192797 0.0178441 0.00272465	2.8 0.026726 0.0205201 0.00370403	2.8 0.0211617 0.0176698 0.00302687	2.8 0.0233214 0.0201675 0.00324151
2.85 0.0207591 0.0185559 0.00298399	2.85 0.0176824 0.0172403 0.00256539	2.85 0.024615 0.0198483 0.0034916	2.85 0.0194619 0.0170827 0.002851	2.85 0.0214286 0.0195038 0.00305426
2.9 0.0190481 0.0179428 0.00280887	2.9 0.016194 0.016679 0.0024154	2.9 0.0226432 0.0191889 0.00328975	2.9 0.0178554 0.016501 0.00268383	2.9 0.0196603 0.0188367 0.0028754
2.95 0.0174505 0.0173173 0.00264285	2.95 0.0148105 0.016091 0.00227297	2.95 0.0208057 0.0185494 0.00309617	2.95 0.0163629 0.0159266 0.00252532	2.95 0.0180053 0.0181713 0.0027042
3 0.0159689 0.0166885 0.00248549	3 0.0135246 0.0154975 0.0021364	3 0.0190822 0.0178833 0.00291521	3 0.0149794 0.0153523 0.00237462	3 0.0164721 0.0175133 0.002542
3.05 0.0145844 0.0160699 0.00233661	3.05 0.0123282 0.0149139 0.00200753	3.05 0.0174769 0.0172263 0.00274176	3.05 0.0136915 0.0147769 0.00223176	3.05 0.0150458 0.0168519 0.0023901
3.1 0.0133037 0.0154605 0.00219423	3.1 0.0112167 0.0143403 0.0018855	3.1 0.0159952 0.0165779 0.00257852	3.1 0.0124997 0.0142226 0.00209662	3.1 0.013725 0.0162049 0.00224545
3.15 0.0121129 0.0148547 0.00206013	3.15 0.0101961 0.0137671 0.00176976	3.15 0.0146177 0.0159321 0.00242089	3.15 0.0113845 0.0136737 0.00196912	3.15 0.0124975 0.015566 0.00210847
3.2 0.0110216 0.0142535 0.00193331	3.2 0.00925409 0.0132045 0.00165983	3.2 0.0133359 0.0152955 0.00227308	3.2 0.0103655 0.0131264 0.001848	3.2 0.0113703 0.0149335 0.00197882
3.25 0.01001 0.0136613 0.00181311	3.25 0.00838781 0.0126476 0.00155642	3.25 0.0121547 0.0146555 0.0021331	3.25 0.00942454 0.0125792 0.00173382	3.25 0.0103273 0.0143083 0.00185538
3.3 0.00908621 0.013072 0.0016985	3.3 0.00759499 0.0121005 0.00145824	3.3 0.0110619 0.0140433 0.00200057	3.3 0.0085546 0.0120409 0.00162518	3.3 0.00937532 0.0136925 0.00173819
3.35 0.00823555 0.0125024 0.00159123	3.35 0.00686502 0.0115562 0.00136578	3.35 0.0100542 0.0134323 0.00187508	3.35 0.00775864 0.0115122 0.00152277	3.35 0.00849325 0.0130928 0.0016288
3.4 0.00745084 0.0119325 0.00149054	3.4 0.00619649 0.0110285 0.00127821	3.4 0.00912716 0.0128312 0.00175666	3.4 0.00702253 0.0109902 0.0014258	3.4 0.00768579 0.0125164 0.00152658
3.45 0.00673441 0.0113769 0.00139462	3.45 0.00558756 0.0105092 0.0011954	3.45 0.00828542 0.0122487 0.00164474	3.45 0.00635036 0.0104828 0.00133425	3.45 0.00694431 0.0119144 0.00142794
3.5 0.00607584 0.0108401 0.00130383	3.5 0.00502995 0.0100007 0.00111784	3.5 0.00750596 0.0116695 0.0015391	3.5 0.00573283 0.00999354 0.00124781	3.5 0.00626485 0.0113593 0.00133492
3.55 0.00547535 0.0103067 0.00121862	3.55 0.0045266 0.00950205 0.00104447	3.55 0.00678484 0.0111012 0.00143924	3.55 0.0051776 0.0095074 0.0011664	3.55 0.00564277 0.010801 0.00124784
3.6 0.00493016 0.00978089 0.00113842	3.6 0.00405183 0.00902076 0.000975132	3.6 0.00613225 0.010544 0.00134489	3.6 0.0046677 0.00902609 0.00108904	3.6 0.00508041 0.0102513 0.00116587
3.65 0.00443301 0.00927306 0.00106229	3.65 0.00363187 0.00854691 0.000910117	3.65 0.00554227 0.0100112 0.00125581	3.65 0.00420087 0.00857172 0.00101661	3.65 0.00456567 0.00971843 0.00108783
3.7 0.00397644 0.00878215 0.000990936	3.7 0.00325195 0.00808727 0.000848617	3.7 0.00499935 0.00948173 0.00117181	3.7 0.00377218 0.00812176 0.00094803	3.7 0.0040957 0.00920311 0.00101474
3.75 0.00356667 0.00831009 0.000923823	3.75 0.00290776 0.00764261 0.000791034	3.75 0.00450554 0.00897673 0.00109279	3.75 0.00338559 0.00768465 0.00088409	3.75 0.00367594 0.00870593 0.000946085
3.8 0.00319478 0.00785356 0.000860364	3.8 0.00259589 0.00721246 0.000736517	3.8 0.00405385 0.00848329 0.00101854	3.8 0.00303484 0.00726152 0.000823518	3.8 0.00329287 0.00822715 0.000881524
3.85 0.00285694 0.00740285 0.000800574	3.85 0.00231388 0.00679753 0.000684703	3.85 0.00364524 0.00801316 0.000949146	3.85 0.00271773 0.00685469 0.000766758	3.85 0.00294397 0.00775373 0.000820497
3.9 0.00255404 0.00697273 0.000744706	3.9 0.00205968 0.00639611 0.000636823	3.9 0.00327434 0.0075553 0.000883593	3.9 0.00243129 0.00645977 0.000712983	3.9 0.00263139 0.00730274 0.00076309
3.95 0.00228231 0.00655826 0.000692523	3.95 0.00183202 0.00601422 0.000591587	3.95 0.002937 0.00711793 0.00082209	3.95 0.00216451 0.00608204 0.000663024	3.95 0.00235371 0.0068667 0.00070974
4 0.00203425 0.0061619 0.000642784	4 0.0016261 0.00564723 0.000548747	4 0.0026327 0.00669338 0.0007645	4 0.00193029 0.00571401 0.000615701	4 0.00209698 0.0064479 0.000658827
4.05 0.00180877 0.00577939 0.000596876	4.05 0.00144193 0.00529363 0.000508912	4.05 0.00235422 0.00628448 0.000710246	4.05 0.00172019 0.00535737 0.000571771	4.05 0.00186321 0.00604464 0.000611724
4.1 0.00160926 0.00541781 0.000553644	4.1 0.00127437 0.00495642 0.000471909	4.1 0.00210606 0.0058939 0.000659229	4.1 0.00153147 0.00502004 0.000530315	4.1 0.00165782 0.00566514 0.000567182
4.15 0.00142967 0.00507016 0.000512766	4.15 0.00112757 0.00463465 0.000436702	4.15 0.00188281 0.00551912 0.000611671	4.15 0.00136088 0.00469842 0.000491473	4.15 0.00147309 0.00530012 0.000525572
4.2 0.00126896 0.0047411 0.000474881	4.2 0.000995837 0.00432911 0.000403867	4.2 0.00168071 0.00516106 0.00056705	4.2 0.00120846 0.00439447 0.000455368	4.2 0.00130685 0.00495422 0.000486504
4.25 0.00112509 0.00442496 0.000439524	4.25 0.000878494 0.00403685 0.000374124	4.25 0.00149871 0.00482245 0.000524648	4.25 0.00107205 0.00410364 0.000421451	4.25 0.00115778 0.00462527 0.000450143
4.3 0.000996092 0.00412375 0.000406339	4.3 0.000773833 0.00375924 0.000345468	4.3 0.00133575 0.00449995 0.000485742	4.3 0.000950329 0.0038288 0.000389746	4.3 0.00102528 0.00431195 0.000416023
4.35 0.000881572 0.00383801 0.000375066	4.35 0.000680929 0.00349564 0.000318982	4.35 0.00118936 0.00419641 0.000449289	4.35 0.000840805 0.00356964 0.00036015	4.35 0.00090704 0.0040126 0.000384251
4.4 0.000779113 0.00357074 0.000346417	4.4 0.000598716 0.00324809 0.000294384	4.4 0.00105829 0.00390611 0.000415376	4.4 0.000743481 0.00331934 0.000332573	4.4 0.00080116 0.0037324 0.000354772
4.45 0.000687753 0.00331526 0.000319194	4.45 0.000525626 0.00301282 0.00027111	4.45 0.000940829 0.00363093 0.00038373	4.45 0.000656588 0.00308511 0.000306781	4.45 0.000706992 0.00347038 0.000326769
4.5 0.000606723 0.00307435 0.000294268	4.5 0.000461326 0.00279241 0.000249895	4.5 0.000836186 0.00337274 0.000354274	4.5 0.000579896 0.00286395 0.000282787	4.5 0.000623094 0.00321372 0.000301314
4.55 0.000534291 0.00284932 0.000271079	4.55 0.000404711 0.00258491 0.000229953	4.55 0.000742625 0.00312825 0.000326733	4.55 0.000511469 0.00265575 0.000260541	4.55 0.000548779 0.00297868 0.000277523
4.6 0.000470461 0.00263776 0.000249462	4.6 0.000354191 0.0023899 0.000211607	4.6 0.000658807 0.00290028 0.00030115	4.6 0.000450377 0.00245641 0.000239863	4.6 0.000483057 0.00275488 0.000255442
4.65 0.000413865 0.00243825 0.000229443	4.65 0.000309633 0.00220673 0.00019441	4.65 0.000584048 0.00268373 0.000277374	4.65 0.000396151 0.00227026 0.000220675	4.65 0.000425028 0.00254569 0.000234951
4.7 0.000363494 0.00225079 0.000210877	4.7 0.000270467 0.00203407 0.000178258	4.7 0.000517446 0.00248043 0.000255307	4.7 0.000348407 0.00209469 0.000202837	4.7 0.000373176 0.00234895 0.000215918
4.75 0.000319046 0.00207549 0.000193507	4.75 0.000235888 0.00187329 0.000163593	4.75 0.000458105 0.0022911 0.000234886	4.75 0.000306068 0.00193081 0.00018621	4.75 0.000327478 0.00216562 0.000198056
4.8 0.000279833 0.00191108 0.000177574	4.8 0.000205426 0.00172338 0.000149945	4.8 0.000405394 0.00211261 0.000215927	4.8 0.000268582 0.00177913 0.000170953	4.8 0.000287037 0.00199341 0.000181765
4.85 0.000245217 0.00175808 0.00016284	4.85 0.000178791 0.00158427 0.000137313	4.85 0.000358593 0.00194501 0.000198293	4.85 0.0002355 0.0016381 0.000156787	4.85 0.000251461 0.00183362 0.000166666
4.9 0.000214683 0.00161613 0.000149123	4.9 0.000155402 0.00145502 0.000125655	4.9 0.000316959 0.00178923 0.00018193	4.9 0.000206371 0.00150504 0.000143623	4.9 0.000220077 0.00168373 0.000152668
4.95 0.00018788 0.00148173 0.00013653	4.95 0.00013494 0.00133413 0.000114657	4.95 0.000280115 0.00164439 0.000166842	4.95 0.000180676 0.00137904 0.000131476	4.95 0.000192457 0.00154359 0.000139751
5 0.000164217 0.00136148 0.000124858	5 0.000117191 0.00122181 0.000104725	5 0.000247361 0.00150985 0.000152937	5 0.000158152 0.00126789 0.000120208	5 0.000168154 0.00141783 0.000127827
5.05 0.000143493 0.00124693 0.00011414	5.05 0.000101613 0.00111769 9.55886e-05	5.05 0.000218453 0.00138396 0.000139974	5.05 0.000138352 0.00116129 0.00010989	5.05 0.000146975 0.00129819 0.000116831
5.1 0.00012527 0.00114065 0.000104253	5.1 8.79912e-05 0.00102135 8.71802e-05	5.1 0.000192792 0.00126731 0.000128068	5.1 0.000120896 0.00106291 0.000100343	5.1 0.000128247 0.00118748 0.000106712
5.15 0.000109267 0.00104227 9.51579e-05	5.15 7.61128e-05 0.000932403 7.94391e-05	5.15 0.000170029 0.00115964 0.000117036	5.15 0.000105527 0.000971119 9.15857e-05	5.15 0.000111743 0.00108493 9.73417e-05
5.2 9.52596e-05 0.000951461 8.67468e-05	5.2 6.5782e-05 0.000849783 7.22631e-05	5.2 0.000149873 0.00105927 0.00010694	5.2 9.20886e-05 0.000886274 8.34905e-05	5.2 9.73699e-05 0.000989947 8.87814e-05
5.25 8.29518e-05 0.000867109 7.90347e-05	5.25 5.67803e-05 0.000774024 6.57774e-05	5.25 0.00013234 0.000967333 9.76344e-05	5.25 8.02559e-05 0.000808838 7.60874e-05	5.25 8.48825e-05 0.000901852 8.08515e-05
5.3 7.22285e-05 0.000788845 7.19172e-05	5.3 4.90387e-05 0.000704173 5.97917e-05	5.3 0.000116607 0.000882242 8.90701e-05	5.3 6.99247e-05 0.000736671 6.9242e-05	5.3 7.38221e-05 0.000820284 7.35262e-05
5.35 6.28764e-05 0.000717662 6.54172e-05	5.35 4.22631e-05 0.000639927 5.43e-05	5.35 0.000102695 0.000803117 8.11876e-05	5.35 6.08894e-05 0.000670288 6.30012e-05	5.35 6.42029e-05 0.000745951 6.68617e-05
5.4 5.46792e-05 0.000652324 5.94548e-05	5.4 3.63932e-05 0.000580885 4.92775e-05	5.4 9.04877e-05 0.000731331 7.39552e-05	5.4 5.3027e-05 0.000609186 5.72687e-05	5.4 5.58219e-05 0.000677582 6.0773e-05
5.45 4.75199e-05 0.00059224 5.39909e-05	5.45 3.13179e-05 0.000526927 4.46767e-05	5.45 7.97082e-05 0.000664859 6.72987e-05	5.45 4.61049e-05 0.000553307 5.19982e-05	5.45 4.84831e-05 0.000615185 5.51757e-05
5.5 4.12817e-05 0.000536966 4.89951e-05	5.5 2.6924e-05 0.00047711 4.04683e-05	5.5 7.01736e-05 0.000604058 6.11962e-05	5.5 4.00962e-05 0.000502079 4.72026e-05	5.5 4.21113e-05 0.000557692 5.00631e-05
5.55 3.58396e-05 0.000486622 4.44279e-05	5.55 2.3126e-05 0.0004318 3.66224e-05	5.55 6.18165e-05 0.000548274 5.56298e-05	5.55 3.48495e-05 0.000455056 4.28135e-05	5.55 3.65493e-05 0.000505218 4.53952e-05
5.6 3.11102e-05 0.000440488 4.02349e-05	5.6 1.98478e-05 0.00039022 3.30991e-05	5.6 5.4417e-05 0.000497069 5.0539e-05	5.6 3.02717e-05 0.000412001 3.87996e-05	5.6 3.17176e-05 0.000457394 4.11293e-05
5.65 2.69941e-05 0.000398334 3.64267e-05	5.65 1.70382e-05 0.000352628 2.99334e-05	5.65 4.79025e-05 0.000449949 4.58811e-05	5.65 2.62818e-05 0.000372673 3.51225e-05	5.65 2.74914e-05 0.000413533 3.72319e-05
5.7 2.34117e-05 0.000359709 3.29484e-05	5.7 1.46082e-05 0.000318104 2.70197e-05	5.7 4.21606e-05 0.000407226 4.16272e-05	5.7 2.28007e-05 0.000336708 3.17722e-05	5.7 2.38309e-05 0.000373497 3.36747e-05
5.75 2.02961e-05 0.00032466 2.97837e-05	5.75 1.25151e-05 0.0002868 2.43762e-05	5.75 3.71134e-05 0.000368204 3.77246e-05	5.75 1.97758e-05 0.000304015 2.87236e-05	5.75 2.06522e-05 0.000337133 3.04248e-05
5.8 1.7593e-05 0.000292641 2.68943e-05	5.8 1.07141e-05 0.000258245 2.1962e-05	5.8 3.26795e-05 0.000332611 3.4173e-05	5.8 1.7158e-05 0.000274111 2.59467e-05	5.8 1.78895e-05 0.000303839 2.74569e-05
5.85 1.5243e-05 0.000263518 2.42625e-05	5.85 9.16942e-06 0.000232275 1.97919e-05	5.85 2.87747e-05 0.000300091 3.09241e-05	5.85 1.48776e-05 0.000247044 2.34186e-05	5.85 1.54958e-05 0.000273582 2.47692e-05
5.9 1.32231e-05 0.000237192 2.18807e-05	5.9 7.84337e-06 0.00020869 1.77978e-05	5.9 2.53403e-05 0.000270566 2.79629e-05	5.9 1.29356e-05 0.00022242 2.11205e-05	5.9 1.34365e-05 0.000246252 2.23337e-05
5.95 1.14509e-05 0.000213276 1.97166e-05	5.95 6.70044e-06 0.000187412 1.60073e-05	5.95 2.23294e-05 0.000243747 2.52882e-05	5.95 1.12144e-05 0.000200204 1.90284e-05	5.95 1.16291e-05 0.000221376 2.01191e-05
6 9.93524e-06 0.000191913 1.77442e-05	6 5.7235e-06 0.000168073 1.43773e-05	6 1.96708e-05 0.00021931 2.28455e-05	6 9.73723e-06 0.000179795 1.7133e-05	6 1.00913e-05 0.000199114 1.81132e-05
6.05 8.60211e-06 0.000172229 1.59626e-05	6.05 4.8889e-06 0.000150555 1.29042e-05	6.05 1.73365e-05 0.000197236 2.06237e-05	6.05 8.43442e-06 0.00016138 1.54158e-05	6.05 8.73451e-06 0.000178679 1.62955e-05
6.1 7.44972e-06 0.000154403 1.43508e-05	6.1 4.17343e-06 0.000134982 1.15743e-05	6.1 1.52801e-05 0.000177226 1.86083e-05	6.1 7.3079e-06 0.000144678 1.38628e-05	6.1 7.55948e-06 0.000160141 1.46501e-05
6.15 6.45009e-06 0.000138243 1.28929e-05	6.15 3.55899e-06 0.00012074 1.03771e-05	6.15 1.3478e-05 0.000159069 1.67796e-05	6.15 6.33039e-06 0.000129648 1.24621e-05	6.15 6.54068e-06 0.000143348 1.31582e-05
6.2 5.58402e-06 0.000123671 1.15737e-05	6.2 3.03462e-06 0.00010789 9.28286e-06	6.2 1.18857e-05 0.000142641 1.51188e-05	6.2 5.48318e-06 0.000116003 1.11873e-05	6.2 5.65963e-06 0.000128185 1.18077e-05
6.25 4.83431e-06 0.000110563 1.03816e-05	6.25 2.58669e-06 9.63034e-05 8.31066e-06	6.25 1.04868e-05 0.000127809 1.36136e-05	6.25 4.74674e-06 0.000103749 1.00402e-05	6.25 4.89608e-06 0.000114514 1.05902e-05
6.3 4.18353e-06 9.85869e-05 9.30613e-06	6.3 2.20436e-06 8.58441e-05 7.43144e-06	6.3 9.2559e-06 0.000114393 1.22418e-05	6.3 4.10979e-06 9.27107e-05 9.00009e-06	6.3 4.23537e-06 0.000102099 9.48987e-06
6.35 3.62095e-06 8.79521e-05 8.33471e-06	6.35 1.87755e-06 7.63475e-05 6.63951e-06	6.35 8.17159e-06 0.000102277 1.10113e-05	6.35 3.55981e-06 8.27411e-05 8.06301e-06	6.35 3.66492e-06 9.10567e-05 8.49799e-06


==> anc/TwoPointColorFluc/2PSamePoint/2PSameT08Merged.txt <==
#//------------------------- 	#//------------------------- 	#//------------------------- 	#//------------------------- 	#//------------------------- 
#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  
#//------------------------- 	#//------------------------- 	#//------------------------- 	#//------------------------- 	#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.06	#Short distance cutoff (C0) = 0.04
#Gluon mass (gluonMass) = 0.5	#Gluon mass (gluonMass) = 0.6	#Gluon mass (gluonMass) = 0.4	#Gluon mass (gluonMass) = 0.5	#Gluon mass (gluonMass) = 0.5
#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.26666	#Proper time (tau) = 0.26666	#Proper time (tau) = 0.26666	#Proper time (tau) = 0.26666	#Proper time (tau) = 0.26666
#Moment for the angle weighting (Nmoment) = 2	#Moment for the angle weighting (Nmoment) = 2	#Moment for the angle weighting (Nmoment) = 2	#Moment for the angle weighting (Nmoment) = 2	#Moment for the angle weighting (Nmoment) = 2
#Moment for the radius weighting (PowerOfR) = 2	#Moment for the radius weighting (PowerOfR) = 2	#Moment for the radius weighting (PowerOfR) = 2	#Moment for the radius weighting (PowerOfR) = 2	#Moment for the radius weighting (PowerOfR) = 2
#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2
#1.|x| 2.DCDC 3.ProtonHotSpotFluc 4.ProtonColorFluc 	#1.|x| 2.DCDC 3.ProtonHotSpotFluc 4.ProtonColorFluc 	#1.|x| 2.DCDC 3.ProtonHotSpotFluc 4.ProtonColorFluc 	#1.|x| 2.DCDC 3.ProtonHotSpotFluc 4.ProtonColorFluc 	#1.|x| 2.DCDC 3.ProtonHotSpotFluc 4.ProtonColorFluc 
0 0.197735 0.0747114 0.0178394	0 0.175796 0.0689554 0.0158907	0 0.222626 0.0800375 0.0204209	0 0.18689 0.0704033 0.0174908	0 0.208435 0.0794689 0.0183533
0.05 0.197711 0.0746588 0.0178216	0.05 0.175516 0.0688958 0.0158877	0.05 0.222491 0.0799528 0.0204063	0.05 0.186746 0.0703242 0.0174806	0.05 0.208229 0.0794043 0.0183179
0.1 0.197331 0.0743784 0.017784	0.1 0.175107 0.0686784 0.0155524	0.1 0.222152 0.0797002 0.0203498	0.1 0.186391 0.0700747 0.0174344	0.1 0.207738 0.0791743 0.0182824
0.15 0.196589 0.0739215 0.0176995	0.15 0.174534 0.0684281 0.0154849	0.15 0.221483 0.0793294 0.0202636	0.15 0.185643 0.069696 0.0173617	0.15 0.206802 0.0787963 0.0182006
0.2 0.195385 0.0734086 0.0176062	0.2 0.173551 0.0679132 0.0153992	0.2 0.220169 0.0787156 0.020152	0.2 0.184612 0.0691895 0.0172677	0.2 0.205879 0.0782198 0.0180942
0.25 0.194179 0.0727277 0.0174753	0.25 0.172391 0.0672869 0.0152735	0.25 0.218547 0.0779738 0.0200141	0.25 0.18328 0.0685418 0.0171424	0.25 0.204455 0.077489 0.0179708
0.3 0.192581 0.0719125 0.0173717	0.3 0.170968 0.0664975 0.0151268	0.3 0.21665 0.077061 0.0198342	0.3 0.181672 0.0677546 0.0170631	0.3 0.202768 0.0766054 0.0178756
0.35 0.190699 0.0709123 0.0171817	0.35 0.169371 0.0655675 0.01497	0.35 0.212623 0.0760206 0.019629	0.35 0.179865 0.0668079 0.0168776	0.35 0.200799 0.0756375 0.0176839
0.4 0.188463 0.0697697 0.0169804	0.4 0.167484 0.064634 0.0150565	0.4 0.2123 0.0748479 0.019402	0.4 0.177926 0.0658092 0.0166737	0.4 0.198312 0.0744526 0.0174516
0.45 0.185991 0.068531 0.0170007	0.45 0.165325 0.0635228 0.0148419	0.45 0.20964 0.0735054 0.0191577	0.45 0.175653 0.0646039 0.0166342	0.45 0.195647 0.0732337 0.0174722
0.5 0.18334 0.0672685 0.0167301	0.5 0.162947 0.0622731 0.0146272	0.5 0.206588 0.0721079 0.018884	0.5 0.173181 0.0633668 0.0163832	0.5 0.192782 0.0718229 0.0171702
0.55 0.180331 0.0658766 0.0164475	0.55 0.16023 0.0609394 0.0143747	0.55 0.203488 0.0705947 0.0185826	0.55 0.170458 0.0620557 0.0161072	0.55 0.189572 0.070349 0.0168892
0.6 0.177237 0.0643702 0.0161491	0.6 0.157375 0.0595622 0.0141025	0.6 0.19981 0.0690102 0.0185306	0.6 0.167579 0.0606145 0.0158091	0.6 0.186305 0.0687353 0.0165763
0.65 0.171623 0.0628507 0.0158415	0.65 0.154403 0.0580888 0.0138186	0.65 0.196143 0.0672992 0.0181532	0.65 0.163557 0.0592148 0.0155053	0.65 0.181504 0.0671139 0.0162589
0.7 0.17032 0.0612204 0.0155013	0.7 0.151125 0.0565575 0.0135122	0.7 0.192257 0.0655473 0.0177856	0.7 0.161205 0.0577169 0.0151859	0.7 0.179362 0.0653189 0.015891
0.75 0.166619 0.0594979 0.0151637	0.75 0.147743 0.0549868 0.0132158	0.75 0.18813 0.0636692 0.0173847	0.75 0.157637 0.0561357 0.0148318	0.75 0.175733 0.0634948 0.0155509
0.8 0.162664 0.057797 0.0148068	0.8 0.141816 0.0533844 0.012897	0.8 0.183943 0.0618222 0.0169722	0.8 0.154006 0.0545296 0.0144872	0.8 0.171624 0.0616524 0.0151938
0.85 0.158604 0.0560424 0.0144174	0.85 0.138504 0.0517561 0.0125679	0.85 0.179529 0.0596359 0.0165563	0.85 0.150286 0.0528703 0.0141037	0.85 0.167386 0.0597631 0.0147906
0.9 0.152334 0.0542744 0.0140264	0.9 0.134792 0.0501234 0.0122293	0.9 0.17488 0.0576919 0.0161162	0.9 0.148753 0.0512052 0.0137289	0.9 0.159912 0.0578526 0.0143833
0.95 0.148117 0.0524942 0.0136326	0.95 0.131673 0.0484798 0.01187	0.95 0.170072 0.0561107 0.0156665	0.95 0.14468 0.0495035 0.0133476	0.95 0.155344 0.0559534 0.0139851
1 0.14376 0.0507014 0.0132277	1 0.127122 0.0468311 0.0115187	1 0.165244 0.054215 0.0152231	1 0.140452 0.0478608 0.0129613	1 0.150703 0.0540311 0.0135615
1.05 0.139308 0.0489257 0.0128323	1.05 0.12323 0.0452238 0.0111537	1.05 0.158247 0.0522686 0.0147648	1.05 0.136253 0.0461817 0.0125725	1.05 0.146306 0.052156 0.0131628
1.1 0.134828 0.0471946 0.0124144	1.1 0.119201 0.0436564 0.0107928	1.1 0.153396 0.050391 0.0143069	1.1 0.131821 0.0445435 0.0121653	1.1 0.141678 0.0503036 0.0127353
1.15 0.130354 0.0455003 0.0120075	1.15 0.11505 0.0420805 0.0104229	1.15 0.148201 0.0485693 0.0138515	1.15 0.127405 0.0429124 0.0117677	1.15 0.136821 0.0485037 0.0123238
1.2 0.125769 0.04382 0.0116106	1.2 0.110872 0.0405411 0.0100639	1.2 0.143136 0.0467549 0.0133972	1.2 0.122889 0.04132 0.0113707	1.2 0.132036 0.0467094 0.0119053
1.25 0.121203 0.042201 0.0111966	1.25 0.106717 0.0389854 0.00970554	1.25 0.138037 0.045002 0.0129308	1.25 0.118377 0.0397919 0.0109704	1.25 0.127206 0.0449683 0.011498
1.3 0.116605 0.0406091 0.0107856	1.3 0.10264 0.0375083 0.00935389	1.3 0.132952 0.0436665 0.0124625	1.3 0.113876 0.0382936 0.0105723	1.3 0.122448 0.0432833 0.0110839
1.35 0.112117 0.0390737 0.0103852	1.35 0.0985286 0.0361074 0.00900061	1.35 0.127801 0.0420224 0.0120025	1.35 0.109395 0.036837 0.0101712	1.35 0.117568 0.0416576 0.0106626
1.4 0.107524 0.0376112 0.00998694	1.4 0.0944613 0.0347559 0.00865178	1.4 0.12257 0.040385 0.011549	1.4 0.104922 0.0354392 0.00978108	1.4 0.112807 0.040099 0.0102509
1.45 0.102916 0.0361749 0.00959321	1.45 0.0903709 0.0334323 0.00831298	1.45 0.117615 0.0388462 0.0111029	1.45 0.100472 0.0341021 0.00939187	1.45 0.108153 0.0386009 0.00984525
1.5 0.0983338 0.0348295 0.0092004	1.5 0.0864385 0.032231 0.00796901	1.5 0.112401 0.0373786 0.01066	1.5 0.0960605 0.0327982 0.00901018	1.5 0.103436 0.0371444 0.00944063
1.55 0.0938696 0.0335298 0.00882397	1.55 0.0824639 0.0310474 0.00763188	1.55 0.10733 0.035976 0.0102277	1.55 0.0917118 0.0315789 0.00863736	1.55 0.0989518 0.0357788 0.00905805
1.6 0.0893939 0.0322853 0.00844749	1.6 0.0785106 0.0299181 0.00730419	1.6 0.102479 0.0346332 0.00980575	1.6 0.0874812 0.030406 0.00827112	1.6 0.0942676 0.0344563 0.00867101
1.65 0.0850363 0.0311048 0.00808625	1.65 0.0746397 0.0288384 0.00697931	1.65 0.097656 0.0333053 0.00938977	1.65 0.0833022 0.0292927 0.00791547	1.65 0.089572 0.0332269 0.00829905
1.7 0.0808904 0.0299376 0.00772744	1.7 0.0708538 0.0278166 0.00666519	1.7 0.0928662 0.0320931 0.00898745	1.7 0.0790871 0.0282864 0.00756368	1.7 0.0850952 0.0319966 0.0079284
1.75 0.0769537 0.0288814 0.00738455	1.75 0.0671851 0.026845 0.00636379	1.75 0.0882033 0.0309432 0.00859086	1.75 0.0750134 0.0273067 0.00722234	1.75 0.0807588 0.0308748 0.00757488
1.8 0.0730086 0.0278677 0.00704733	1.8 0.0636168 0.0258697 0.00606669	1.8 0.0836357 0.0298725 0.00820642	1.8 0.0711792 0.0263545 0.00689416	1.8 0.0766225 0.0298087 0.00722528
1.85 0.0690379 0.0269197 0.00671839	1.85 0.0602731 0.0249899 0.00577935	1.85 0.079261 0.028856 0.00783038	1.85 0.0673531 0.0254662 0.00657407	1.85 0.0724375 0.0287867 0.00688933
1.9 0.0652356 0.0260033 0.00639255	1.9 0.0569341 0.0241579 0.00550462	1.9 0.0750004 0.0278885 0.00745958	1.9 0.063582 0.0245948 0.00625111	1.9 0.0684382 0.0278334 0.00655979
1.95 0.0615169 0.0251757 0.00608753	1.95 0.0536997 0.023369 0.00523595	1.95 0.0709267 0.0269654 0.00710465	1.95 0.059955 0.0237758 0.00595035	1.95 0.0644838 0.0269498 0.00624128
2 0.0579483 0.0243757 0.00579005	2 0.0505016 0.0226232 0.00497919	2 0.0669582 0.026102 0.0067656	2 0.0565113 0.0230258 0.00565963	2 0.0606652 0.0260992 0.00593861
2.05 0.0544879 0.0235988 0.00549929	2.05 0.0474608 0.0219516 0.00473308	2.05 0.0630439 0.0252512 0.00643711	2.05 0.0531818 0.02229 0.00538112	2.05 0.0570016 0.0252468 0.00564419
2.1 0.0512192 0.0228658 0.00522226	2.1 0.0445077 0.0212546 0.00449298	2.1 0.0593355 0.0244681 0.00612166	2.1 0.0500015 0.0216086 0.00510899	2.1 0.053553 0.0244707 0.0053606
2.15 0.0480672 0.0222108 0.00495716	2.15 0.041702 0.020479 0.00426271	2.15 0.055729 0.0237286 0.00581405	2.15 0.0469337 0.0209111 0.00484946	2.15 0.0502229 0.0237351 0.00508916
2.2 0.0450336 0.0215574 0.00470294	2.2 0.0390076 0.0199995 0.00404403	2.2 0.0522548 0.0230559 0.00551951	2.2 0.0439834 0.020297 0.00460615	2.2 0.0470261 0.0230294 0.0048287
2.25 0.0421057 0.0209098 0.00445796	2.25 0.0364616 0.0194135 0.00383057	2.25 0.0488966 0.0223671 0.00523937	2.25 0.041142 0.0196904 0.0043663	2.25 0.0439515 0.0223349 0.00457868
2.3 0.0392988 0.0203051 0.00422715	2.3 0.0339984 0.0188519 0.00362812	2.3 0.0457063 0.0217161 0.00496628	2.3 0.0384264 0.0191132 0.00413861	2.3 0.0410528 0.021665 0.00433916
2.35 0.0365505 0.0197094 0.00400269	2.35 0.0317779 0.0183001 0.00343646	2.35 0.0430769 0.0210853 0.00470627	2.35 0.0357831 0.0185659 0.00391904	2.35 0.0381595 0.0210148 0.00410698
2.4 0.0340171 0.0190475 0.00378966	2.4 0.0295601 0.0177707 0.00325014	2.4 0.0401684 0.0204626 0.00445372	2.4 0.0332994 0.0180408 0.00371218	2.4 0.0354572 0.0202052 0.00388907
2.45 0.0316345 0.0185767 0.00358544	2.45 0.0272832 0.0172552 0.00307431	2.45 0.0374165 0.0198781 0.0042178	2.45 0.0309366 0.0174991 0.00351163	2.45 0.0329686 0.0198037 0.00368046
2.5 0.0294077 0.0180463 0.0033898	2.5 0.0252612 0.0167475 0.00290722	2.5 0.0348211 0.0193184 0.00399115	2.5 0.0285421 0.0169867 0.00331974	2.5 0.0307974 0.0192374 0.00347702
2.55 0.0272837 0.0175163 0.00320319	2.55 0.0233934 0.0162503 0.00274564	2.55 0.0323447 0.0187526 0.0037743	2.55 0.0264966 0.0164935 0.00313631	2.55 0.0285898 0.0186727 0.00328529
2.6 0.0253596 0.0170021 0.00302502	2.6 0.0216216 0.0157657 0.00259248	2.6 0.0299822 0.0181984 0.00356561	2.6 0.0243519 0.0160158 0.00296245	2.6 0.026405 0.0181275 0.00310211
2.65 0.0234468 0.0164862 0.00285632	2.65 0.0199531 0.0152821 0.00244599	2.65 0.027773 0.0175438 0.00336989	2.65 0.0225283 0.0155225 0.00279771	2.65 0.0244138 0.0175852 0.00292963
2.7 0.0216453 0.0159892 0.00269546	2.7 0.0183802 0.0148083 0.00230737	2.7 0.0257005 0.017115 0.00318232	2.7 0.0208022 0.0150538 0.00264062	2.7 0.0225562 0.0170435 0.00276495
2.75 0.0199599 0.0154916 0.00254215	2.75 0.0169154 0.014342 0.00217374	2.75 0.0237594 0.0165873 0.00300281	2.75 0.0191593 0.0146083 0.00249121	2.75 0.0208049 0.0165023 0.00260865
2.8 0.0183834 0.0150094 0.00239565	2.8 0.0155391 0.0138846 0.00204871	2.8 0.0219247 0.0161062 0.00283376	2.8 0.0176774 0.0141673 0.00234766	2.8 0.019125 0.0160123 0.00245863
2.85 0.016897 0.0145157 0.00225766	2.85 0.0143164 0.0134631 0.00193043	2.85 0.0202066 0.0155813 0.00267166	2.85 0.0162554 0.0137083 0.00221284	2.85 0.0175725 0.0154894 0.00231705
2.9 0.0155136 0.0140715 0.0021264	2.9 0.0131095 0.0130137 0.00181559	2.9 0.0186039 0.0150683 0.00251768	2.9 0.0149281 0.0132353 0.00208387	2.9 0.0161307 0.0149802 0.00218192
2.95 0.0142264 0.0135812 0.00200095	2.95 0.0120017 0.0125529 0.00170823	2.95 0.0170996 0.0145576 0.00237002	2.95 0.0136909 0.0127816 0.00196118	2.95 0.0147884 0.0144533 0.00205353
3 0.0130084 0.0130971 0.00188184	3 0.0109663 0.0121193 0.00160611	3 0.0156964 0.0140336 0.00222902	3 0.0125145 0.0123302 0.00184491	3 0.0135276 0.0139417 0.00193123
3.05 0.0118856 0.0126098 0.00176977	3.05 0.0100049 0.0116669 0.00150937	3.05 0.0143925 0.0135298 0.002098	3.05 0.0114387 0.011877 0.00173616	3.05 0.0123651 0.0134207 0.0018161
3.1 0.0108466 0.0121339 0.00166337	3.1 0.00911297 0.0112252 0.00141798	3.1 0.0131829 0.0130167 0.00197413	3.1 0.0104413 0.0114343 0.00163216	3.1 0.0112892 0.0129138 0.00170689
3.15 0.00989371 0.011665 0.00156209	3.15 0.00829069 0.0107865 0.00133157	3.15 0.0120481 0.0125193 0.00185577	3.15 0.00952445 0.0109917 0.00153353	3.15 0.0102874 0.0124087 0.00160278
3.2 0.00901386 0.0112005 0.00146615	3.2 0.00752275 0.0103541 0.00124969	3.2 0.011001 0.0120235 0.00174287	3.2 0.0086834 0.0105621 0.00143904	3.2 0.00936565 0.0119146 0.00150455
3.25 0.00819604 0.0107414 0.00137507	3.25 0.0068235 0.00992313 0.00117329	3.25 0.0100373 0.0115367 0.00163652	3.25 0.00789774 0.0101287 0.00135037	3.25 0.00851182 0.0114211 0.00141074
3.3 0.00744359 0.0102862 0.00128951	3.3 0.00618443 0.00949757 0.00109952	3.3 0.00914339 0.0110616 0.00153625	3.3 0.00717134 0.00969862 0.00126637	3.3 0.00773274 0.0109346 0.0013234
3.35 0.00675418 0.00984298 0.00120858	3.35 0.00559342 0.0090815 0.00103023	3.35 0.00832129 0.0105961 0.00144075	3.35 0.00650547 0.00928002 0.00118702	3.35 0.00700999 0.0104625 0.00123984
3.4 0.00611882 0.00940552 0.00113289	3.4 0.00505372 0.00867064 0.000964688	3.4 0.00756384 0.0101319 0.00135031	3.4 0.00589676 0.00886853 0.00111293	3.4 0.00634901 0.00999302 0.0011623
3.45 0.005537 0.00897779 0.0010602	3.45 0.00456018 0.00827096 0.000900229	3.45 0.00686438 0.00967568 0.00126511	3.45 0.00533349 0.00846093 0.00104132	3.45 0.00574505 0.00954342 0.00108772
3.5 0.00499736 0.00855554 0.000991505	3.5 0.00410736 0.00787038 0.00084181	3.5 0.00622173 0.0092316 0.00118375	3.5 0.00481888 0.00806206 0.000974004	3.5 0.00519107 0.00909122 0.0010172
3.55 0.00450836 0.00814025 0.000926835	3.55 0.00369665 0.00749385 0.000787191	3.55 0.00563459 0.00878931 0.0011081	3.55 0.00435102 0.00767467 0.000910164	3.55 0.00468188 0.00865007 0.000950554
3.6 0.00406193 0.00773113 0.000866105	3.6 0.00332058 0.00711813 0.000735501	3.6 0.00496852 0.00835684 0.00103573	3.6 0.00392003 0.00729531 0.000850238	3.6 0.00421823 0.00821649 0.000888271
3.65 0.00365879 0.00734777 0.000808829	3.65 0.00297791 0.00673986 0.000686469	3.65 0.00449087 0.00793721 0.00096778	3.65 0.00352609 0.0069373 0.000794173	3.65 0.00379421 0.00780035 0.00082935
3.7 0.00328846 0.00695979 0.000755076	3.7 0.00266822 0.00637979 0.000640265	3.7 0.0040544 0.00753086 0.00090379	3.7 0.00317153 0.00657652 0.000741456	3.7 0.0034054 0.00739184 0.000774127
3.75 0.00294966 0.00657779 0.000703696	3.75 0.00238862 0.00603041 0.000596744	3.75 0.00365782 0.00712536 0.000844206	3.75 0.00284582 0.00621865 0.000691336	3.75 0.00305149 0.00699145 0.000721983
3.8 0.00264365 0.00622132 0.000655627	3.8 0.00213452 0.00569376 0.000555765	3.8 0.00329676 0.00674529 0.000787079	3.8 0.00255212 0.00587681 0.000644199	3.8 0.00273573 0.00660328 0.000672892
3.85 0.00236905 0.00586938 0.000610544	3.85 0.00190458 0.00536635 0.000517364	3.85 0.00296727 0.00637804 0.000734027	3.85 0.00228828 0.00555077 0.000599988	3.85 0.00244923 0.00622719 0.000626571
3.9 0.00211837 0.00553064 0.000568001	3.9 0.00169619 0.00505358 0.000481324	3.9 0.00266952 0.0060139 0.000683372	3.9 0.00204802 0.00523338 0.000557974	3.9 0.00219037 0.00586713 0.000582775
3.95 0.00189159 0.00520803 0.000528141	3.95 0.00150914 0.00475391 0.000447419	3.95 0.00239902 0.00566521 0.000636331	3.95 0.00183004 0.00493016 0.000518775	3.95 0.00195706 0.00552451 0.00054185
4 0.00168909 0.00489353 0.000490842	4 0.00134136 0.0044636 0.000415399	4 0.00215318 0.00533521 0.000591835	4 0.00163416 0.00463281 0.000482409	4 0.00174342 0.00519221 0.000503477
4.05 0.00150496 0.00459418 0.000456183	4.05 0.00119185 0.00418223 0.000385514	4.05 0.00193108 0.00501383 0.000550269	4.05 0.00145648 0.00435092 0.000448092	4.05 0.00155222 0.0048694 0.00046761
4.1 0.00134081 0.0043069 0.000423292	4.1 0.00105565 0.00392004 0.000357282	4.1 0.00172838 0.00470247 0.000510885	4.1 0.00129671 0.00407989 0.000415915	4.1 0.00138538 0.00456601 0.000434017
4.15 0.00116183 0.00403499 0.000392691	4.15 0.000934718 0.00366471 0.000331103	4.15 0.0015466 0.00440889 0.00047449	4.15 0.0011579 0.003823 0.000385793	4.15 0.00120734 0.00427714 0.000402684
4.2 0.0010323 0.00377315 0.000363957	4.2 0.000826878 0.00342384 0.000306868	4.2 0.00138515 0.00412706 0.000440014	4.2 0.0010294 0.00357836 0.00035763	4.2 0.00107224 0.00399951 0.000373167
4.25 0.000916405 0.00352453 0.000337004	4.25 0.000730515 0.00319469 0.000283808	4.25 0.00123801 0.00385751 0.000408107	4.25 0.000913699 0.00334425 0.000331157	4.25 0.000951474 0.00373567 0.000345539
4.3 0.000812891 0.00328619 0.000311785	4.3 0.000644248 0.00297801 0.000262355	4.3 0.00110292 0.0036046 0.000377278	4.3 0.000810211 0.00311693 0.000306414	4.3 0.000843353 0.00348241 0.000319633
4.35 0.000720164 0.00306234 0.000288355	4.35 0.000567597 0.00277147 0.000242417	4.35 0.000983808 0.00336248 0.000349297	4.35 0.000717671 0.0029073 0.000283388	4.35 0.000747061 0.0032445 0.000295519
4.4 0.00063734 0.00284857 0.000266402	4.4 0.000499545 0.00257637 0.00022408	4.4 0.000876552 0.0031318 0.000323108	4.4 0.000635004 0.00270643 0.000261907	4.4 0.000660345 0.00301877 0.000272964
4.45 0.000563833 0.00264715 0.000245968	4.45 0.000439048 0.00239228 0.000206636	4.45 0.000780578 0.00291353 0.000298739	4.45 0.000561564 0.00251573 0.000241818	4.45 0.000583452 0.00280579 0.000251991
4.5 0.000498257 0.00245619 0.000226895	4.5 0.000385579 0.00221729 0.000190525	4.5 0.000694681 0.00270572 0.000276003	4.5 0.000497461 0.00233556 0.000223115	4.5 0.000515568 0.00260181 0.000232513
4.55 0.000440064 0.00227694 0.0002092	4.55 0.000337991 0.00205293 0.000175502	4.55 0.000618295 0.00250904 0.000254788	4.55 0.000438753 0.00216554 0.000205753	4.55 0.000455165 0.00241145 0.000214407
4.6 0.000387894 0.00210736 0.000192824	4.6 0.000296114 0.00189872 0.000161489	4.6 0.000549397 0.00232545 0.000234959	4.6 0.000386462 0.00200601 0.000189675	4.6 0.000401059 0.00223157 0.000197616
4.65 0.000341625 0.0019496 0.000177456	4.65 0.000259075 0.00175387 0.00014846	4.65 0.000487933 0.00215332 0.000216617	4.65 0.000340332 0.00185661 0.000174575	4.65 0.000353054 0.00206382 0.000181825
4.7 0.000300543 0.00180061 0.000163208	4.7 0.000220987 0.00161795 0.000136366	4.7 0.000433357 0.00199101 0.000199432	4.7 0.000299465 0.00171459 0.00016056	4.7 0.000310664 0.00190534 0.000167194
4.75 0.00026412 0.00166072 0.000149953	4.75 0.000192662 0.00149103 0.00012518	4.75 0.000384332 0.0018397 0.000183665	4.75 0.0002632 0.00158174 0.000147514	4.75 0.000272808 0.00175737 0.000153578
4.8 0.000231548 0.00153043 0.000137919	4.8 0.000168233 0.0013728 0.00011483	4.8 0.000340472 0.00169723 0.000168798	4.8 0.000231078 0.00145869 0.000135511	4.8 0.00023924 0.00161922 0.0001412
4.85 0.000203458 0.00140982 0.00012655	4.85 0.000146662 0.00126184 0.00010523	4.85 0.000301344 0.00156432 0.000155178	4.85 0.0002029 0.00134335 0.000124364	4.85 0.000210144 0.00149023 0.000129494
4.9 0.000178525 0.001296 0.000115897	4.9 0.000127678 0.00115947 9.63586e-05	4.9 0.00026682 0.00144068 0.000142475	4.9 0.000178051 0.00123495 0.0001139	4.9 0.000184156 0.00136921 0.00011868
4.95 0.000156455 0.00118914 0.000106024	4.95 0.000110967 0.00106546 8.81626e-05	4.95 0.000235932 0.00132514 0.000130833	4.95 0.000156013 0.00113352 0.000104354	4.95 0.000161382 0.00125643 0.000108708
5 0.000136994 0.00109152 9.70239e-05	5 9.64062e-05 0.000975165 8.06026e-05	5 0.0002087 0.00121851 0.00012003	5 0.000136515 0.00103982 9.5517e-05	5 0.000141238 0.00115221 9.94991e-05
5.05 0.000119811 0.000999883 8.87384e-05	5.05 8.36852e-05 0.000892157 7.36234e-05	5.05 0.000184508 0.00111778 0.000110048	5.05 0.000119473 0.000952368 8.73994e-05	5.05 0.000123485 0.0010556 9.09633e-05
5.1 0.000104734 0.000915554 8.10977e-05	5.1 7.25591e-05 0.0008156 6.70927e-05	5.1 0.000163046 0.00102422 0.000100754	5.1 0.000104418 0.000872128 7.98345e-05	5.1 0.000107825 0.000965726 8.30881e-05
5.15 9.14437e-05 0.000836507 7.40962e-05	5.15 6.29098e-05 0.000744826 6.11646e-05	5.15 0.000143862 0.00093758 9.22234e-05	5.15 9.11814e-05 0.000798103 7.28939e-05	5.15 9.4107e-05 0.000883087 7.59055e-05
5.2 7.98757e-05 0.000764287 6.7594e-05	5.2 5.44653e-05 0.000679649 5.57278e-05	5.2 0.000127025 0.000857847 8.43263e-05	5.2 7.95897e-05 0.000729593 6.65242e-05	5.2 8.20805e-05 0.000806739 6.92584e-05
5.25 6.96766e-05 0.000697427 6.16507e-05	5.25 4.71308e-05 0.00061915 5.07393e-05	5.25 0.000112135 0.00078305 7.70897e-05	5.25 6.94399e-05 0.000665733 6.06629e-05	5.25 7.16197e-05 0.000735348 6.31518e-05
5.3 6.07614e-05 0.000635215 5.61623e-05	5.3 4.07728e-05 0.000563464 4.61567e-05	5.3 9.8974e-05 0.000714467 7.03678e-05	5.3 6.05545e-05 0.000606513 5.52813e-05	5.3 6.23837e-05 0.000669129 5.75386e-05
5.35 5.30166e-05 0.000578375 5.11028e-05	5.35 3.52077e-05 0.000512303 4.19661e-05	5.35 8.75066e-05 0.000651318 6.42293e-05	5.35 5.27797e-05 0.000552208 5.03316e-05	5.35 5.44236e-05 0.000609239 5.23326e-05
5.4 4.62189e-05 0.000525833 4.64582e-05	5.4 3.04183e-05 0.000465364 3.81133e-05	5.4 7.71491e-05 0.000593244 5.85498e-05	5.4 4.59899e-05 0.000502259 4.5777e-05	5.4 4.73874e-05 0.000553847 4.75779e-05
5.45 4.02247e-05 0.000477257 4.22328e-05	5.45 2.62303e-05 0.000422521 3.45828e-05	5.45 6.80439e-05 0.000539779 5.33667e-05	5.45 4.00093e-05 0.000455895 4.16149e-05	5.45 4.12212e-05 0.000502696 4.32249e-05
5.5 3.4986e-05 0.000433112 3.83672e-05	5.5 2.25892e-05 0.000382699 3.13664e-05	5.5 5.99451e-05 0.000491068 4.85872e-05	5.5 3.48018e-05 0.000413767 3.7813e-05	5.5 3.58441e-05 0.000455882 3.92651e-05
5.55 3.04153e-05 0.000392816 3.48274e-05	5.55 1.94133e-05 0.000346571 2.84145e-05	5.55 5.28579e-05 0.000445785 4.42171e-05	5.55 3.02704e-05 0.000375147 3.433e-05	5.55 3.11547e-05 0.000413375 3.56413e-05
5.6 2.64368e-05 0.00035584 3.15794e-05	5.6 1.66886e-05 0.000313687 2.57188e-05	5.6 4.66125e-05 0.000404381 4.01831e-05	5.6 2.63079e-05 0.000339892 3.11217e-05	5.6 2.70615e-05 0.000374137 3.23037e-05
5.65 2.29744e-05 0.000321967 2.8607e-05	5.65 1.43364e-05 0.00028356 2.32667e-05	5.65 4.10705e-05 0.000366587 3.65133e-05	5.65 2.28634e-05 0.000307586 2.81999e-05	5.65 2.34977e-05 0.00033839 2.9267e-05
5.7 1.99427e-05 0.000291029 2.59017e-05	5.7 1.2311e-05 0.000256011 2.10212e-05	5.7 3.61995e-05 0.000331918 3.3125e-05	5.7 1.98298e-05 0.000278131 2.55332e-05	5.7 2.03886e-05 0.000305652 2.64935e-05
5.75 1.73117e-05 0.000262867 2.34347e-05	5.75 1.05553e-05 0.00023083 1.89803e-05	5.75 3.18885e-05 0.00030026 3.00569e-05	5.75 1.72169e-05 0.000251209 2.30985e-05	5.75 1.76848e-05 0.000275836 2.39652e-05
5.8 1.50291e-05 0.000237265 2.12e-05	5.8 9.04925e-06 0.00020801 1.71241e-05	5.8 2.81055e-05 0.000271402 2.72668e-05	5.8 1.49499e-05 0.000226731 2.08867e-05	5.8 1.53462e-05 0.000248842 2.1659e-05
5.85 1.30362e-05 0.000213856 1.91275e-05	5.85 7.75413e-06 0.000187167 1.54394e-05	5.85 2.47718e-05 0.000244966 2.4721e-05	5.85 1.29757e-05 0.000204417 1.88449e-05	5.85 1.33109e-05 0.000224255 1.95539e-05
5.9 1.13095e-05 0.00019254 1.72676e-05	5.9 6.63766e-06 0.0001683 1.39018e-05	5.9 2.18416e-05 0.000220879 2.2381e-05	5.9 1.12557e-05 0.000184061 1.70186e-05	5.9 1.15415e-05 0.000201791 1.76509e-05
5.95 9.82575e-06 0.000173208 1.55723e-05	5.95 5.68092e-06 0.000151168 1.25137e-05	5.95 1.92583e-05 0.000199158 2.02645e-05	5.95 9.788e-06 0.000165624 1.535e-05	5.95 9.97589e-06 0.000181525 1.59158e-05
6 8.51465e-06 0.000155627 1.40331e-05	6 4.86007e-06 0.000135662 1.12348e-05	6 1.69824e-05 0.000179336 1.83219e-05	6 8.48373e-06 0.000148906 1.38356e-05	6 8.63973e-06 0.000163104 1.43391e-05
6.05 7.37641e-06 0.0001397 1.26419e-05	6.05 4.15573e-06 0.000121657 1.00971e-05	6.05 1.49805e-05 0.00016135 1.65647e-05	6.05 7.35115e-06 0.000133718 1.24644e-05	6.05 7.48136e-06 0.0001464 1.28943e-05
6.1 6.39497e-06 0.000125352 1.13755e-05	6.1 3.55201e-06 0.000109007 9.06912e-06	6.1 1.3218e-05 0.000144991 1.49593e-05	6.1 6.37202e-06 0.000119972 1.12171e-05	6.1 6.48167e-06 0.000131308 1.16011e-05
6.15 5.55224e-06 0.000112374 1.02323e-05	6.15 3.03473e-06 9.755e-05 8.13396e-06	6.15 1.16636e-05 0.000130237 1.35067e-05	6.15 5.53466e-06 0.000107544 1.00868e-05	6.15 5.62936e-06 0.000117605 1.04316e-05
6.2 4.80058e-06 0.000100628 9.19351e-06	6.2 2.59096e-06 8.71867e-05 7.2958e-06	6.2 1.03005e-05 0.000116804 1.2189e-05	6.2 4.78364e-06 9.63628e-05 9.06466e-06	6.2 4.86426e-06 0.000105217 9.37018e-06
6.25 4.16143e-06 9.00464e-05 8.25671e-06	6.25 2.21165e-06 7.7892e-05 6.53656e-06	6.25 9.09642e-06 0.000104716 1.09876e-05	6.25 4.14639e-06 8.62758e-05 8.14629e-06	6.25 4.21495e-06 9.40425e-05 8.41413e-06
6.3 3.60614e-06 8.04835e-05 7.40961e-06	6.3 1.88645e-06 6.93279e-05 5.84829e-06	6.3 8.03897e-06 9.37859e-05 9.90801e-06	6.3 3.59312e-06 7.71401e-05 7.31241e-06	6.3 3.65169e-06 8.40179e-05 7.54749e-06
6.35 3.12514e-06 7.18411e-05 6.64208e-06	6.35 1.60974e-06 6.17943e-05 5.23011e-06	6.35 7.10506e-06 8.39392e-05 8.92269e-06	6.35 3.11481e-06 6.88956e-05 6.55596e-06	6.35 3.16332e-06 7.50207e-05 6.76519e-06


==> anc/TwoPointColorFluc/2PSamePoint/2PSameT09Merged.txt <==
#//------------------------- 	#//------------------------- 	#//------------------------- 	#//------------------------- 	#//------------------------- 
#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  
#//------------------------- 	#//------------------------- 	#//------------------------- 	#//------------------------- 	#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.06	#Short distance cutoff (C0) = 0.04
#Gluon mass (gluonMass) = 0.5	#Gluon mass (gluonMass) = 0.6	#Gluon mass (gluonMass) = 0.4	#Gluon mass (gluonMass) = 0.5	#Gluon mass (gluonMass) = 0.5
#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.29999	#Proper time (tau) = 0.29999	#Proper time (tau) = 0.29999	#Proper time (tau) = 0.29999	#Proper time (tau) = 0.29999
#Moment for the angle weighting (Nmoment) = 2	#Moment for the angle weighting (Nmoment) = 2	#Moment for the angle weighting (Nmoment) = 2	#Moment for the angle weighting (Nmoment) = 2	#Moment for the angle weighting (Nmoment) = 2
#Moment for the radius weighting (PowerOfR) = 2	#Moment for the radius weighting (PowerOfR) = 2	#Moment for the radius weighting (PowerOfR) = 2	#Moment for the radius weighting (PowerOfR) = 2	#Moment for the radius weighting (PowerOfR) = 2
#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2
#1.|x| 2.DCDC 3.ProtonHotSpotFluc 4.ProtonColorFluc 	#1.|x| 2.DCDC 3.ProtonHotSpotFluc 4.ProtonColorFluc 	#1.|x| 2.DCDC 3.ProtonHotSpotFluc 4.ProtonColorFluc 	#1.|x| 2.DCDC 3.ProtonHotSpotFluc 4.ProtonColorFluc 	#1.|x| 2.DCDC 3.ProtonHotSpotFluc 4.ProtonColorFluc 
0 0.1598 0.0599686 0.0137812	0 0.141066 0.0545349 0.0119663	0 0.181562 0.0646232 0.015835	0 0.152427 0.0569043 0.013421	0 0.171111 0.0637572 0.0141973
0.05 0.159846 0.0598812 0.013695	0.05 0.141009 0.0544746 0.0119541	0.05 0.181419 0.0645447 0.0158096	0.05 0.152538 0.056826 0.013285	0.05 0.171003 0.063672 0.0144872
0.1 0.159185 0.0587321 0.013664	0.1 0.140773 0.0543215 0.0119262	0.1 0.180762 0.0643255 0.0157762	0.1 0.152039 0.0555281 0.0132573	0.1 0.170834 0.0639395 0.0144569
0.15 0.158573 0.0584577 0.0136014	0.15 0.140186 0.054047 0.0118708	0.15 0.180177 0.0639584 0.0157263	0.15 0.151554 0.0552632 0.0131926	0.15 0.17017 0.0636474 0.0143947
0.2 0.15773 0.058028 0.0135345	0.2 0.139471 0.0536333 0.0117943	0.2 0.179115 0.0634365 0.0156057	0.2 0.15086 0.0548597 0.0131252	0.2 0.169361 0.0631677 0.0143551
0.25 0.156519 0.0575053 0.0134481	0.25 0.138488 0.053106 0.0117085	0.25 0.177874 0.0628452 0.0155268	0.25 0.149818 0.0543232 0.0130396	0.25 0.168015 0.062578 0.0142603
0.3 0.155307 0.0568408 0.0133266	0.3 0.137301 0.0524594 0.011615	0.3 0.176337 0.0620785 0.0154281	0.3 0.14856 0.0537161 0.0129293	0.3 0.166834 0.0618343 0.0141192
0.35 0.153798 0.0560041 0.0131853	0.35 0.136025 0.0517172 0.0114832	0.35 0.174615 0.0612691 0.0151577	0.35 0.147042 0.0529243 0.0128116	0.35 0.165236 0.0609999 0.0139472
0.4 0.152139 0.0551583 0.0130283	0.4 0.134379 0.0509174 0.0113745	0.4 0.172557 0.0594526 0.0149884	0.4 0.145449 0.0521314 0.0126571	0.4 0.163621 0.060146 0.0137864
0.45 0.150207 0.0542084 0.0128505	0.45 0.132673 0.0500277 0.0112006	0.45 0.170412 0.0584307 0.0147884	0.45 0.143495 0.0512252 0.0124846	0.45 0.161696 0.0591017 0.0136356
0.5 0.148121 0.05317 0.0126593	0.5 0.130778 0.0490103 0.0110373	0.5 0.168022 0.0573454 0.0145716	0.5 0.141526 0.0502517 0.0122944	0.5 0.15942 0.0580124 0.0134159
0.55 0.145758 0.0520427 0.0124606	0.55 0.128622 0.0479811 0.0108526	0.55 0.165287 0.0561454 0.0143364	0.55 0.139244 0.0492053 0.0121056	0.55 0.156927 0.0568067 0.0131992
0.6 0.143248 0.0508538 0.0122465	0.6 0.126328 0.046892 0.0106533	0.6 0.162458 0.0548933 0.0140946	0.6 0.137325 0.0481147 0.0118952	0.6 0.154395 0.0555156 0.0129628
0.65 0.140551 0.0495766 0.0120072	0.65 0.123718 0.04573 0.0104418	0.65 0.159329 0.0535287 0.0138293	0.65 0.134797 0.0469423 0.0116617	0.65 0.151597 0.0541557 0.0127062
0.7 0.137611 0.0482852 0.0117571	0.7 0.121228 0.0444905 0.0102222	0.7 0.156145 0.0521255 0.0135632	0.7 0.131904 0.0457164 0.0114195	0.7 0.148481 0.05272 0.0124346
0.75 0.134555 0.0469839 0.0115082	0.75 0.118752 0.0432718 0.0100065	0.75 0.152817 0.0506971 0.0132681	0.75 0.12904 0.0444896 0.0111736	0.75 0.145228 0.0512466 0.0121604
0.8 0.131362 0.0456311 0.0112325	0.8 0.115888 0.0420968 0.00975541	0.8 0.148727 0.0492138 0.0129607	0.8 0.126008 0.0431984 0.0109156	0.8 0.141811 0.0497567 0.0118721
0.85 0.127978 0.0442277 0.010952	0.85 0.112982 0.040781 0.00950554	0.85 0.145086 0.0477303 0.0126457	0.85 0.122848 0.0419231 0.0106401	0.85 0.138362 0.0482359 0.0115773
0.9 0.124641 0.0428474 0.0106673	0.9 0.109962 0.0395041 0.00925824	0.9 0.141312 0.0461977 0.0123274	0.9 0.119711 0.0406558 0.010367	0.9 0.134656 0.0467183 0.0112724
0.95 0.121232 0.0414399 0.0103753	0.95 0.106901 0.0382059 0.00899592	0.95 0.13755 0.044687 0.0120009	0.95 0.116354 0.0393191 0.0100836	0.95 0.130882 0.0451619 0.0109731
1 0.117717 0.0400298 0.0100772	1 0.103706 0.0369328 0.00873328	1 0.133668 0.043183 0.0116643	1 0.113018 0.0379758 0.00979269	1 0.127024 0.0435943 0.0106439
1.05 0.114175 0.0386118 0.00977669	1.05 0.10051 0.0356453 0.0084633	1.05 0.129591 0.0416742 0.0113241	1.05 0.109613 0.0366474 0.00949862	1.05 0.123169 0.0421066 0.0103196
1.1 0.110525 0.0372256 0.00948629	1.1 0.0972385 0.0343768 0.00819868	1.1 0.12555 0.0402294 0.010979	1.1 0.106137 0.0353343 0.00920611	1.1 0.119192 0.0406212 0.00999454
1.15 0.106946 0.0358514 0.00917189	1.15 0.0940152 0.033113 0.00792542	1.15 0.1214 0.0387707 0.0106322	1.15 0.102795 0.0340316 0.00890209	1.15 0.115388 0.0391244 0.00967038
1.2 0.102664 0.0345491 0.00885965	1.2 0.0907066 0.0318495 0.00765143	1.2 0.117289 0.0373427 0.0102788	1.2 0.0988016 0.0327906 0.00860605	1.2 0.111001 0.0376543 0.00934162
1.25 0.0989168 0.0332506 0.00854998	1.25 0.0873423 0.0306699 0.00737941	1.25 0.113068 0.0359443 0.00992357	1.25 0.0952059 0.0315663 0.00830193	1.25 0.106998 0.0362587 0.00901251
1.3 0.0952424 0.0320103 0.00824213	1.3 0.0840402 0.0295179 0.00711756	1.3 0.10897 0.0345512 0.00956929	1.3 0.0916256 0.0303863 0.00800646	1.3 0.102991 0.0349288 0.00868821
1.35 0.091496 0.0307996 0.00794236	1.35 0.0808768 0.0283921 0.00685521	1.35 0.104758 0.0332627 0.00921929	1.35 0.0880574 0.0292305 0.00771164	1.35 0.0989022 0.0336044 0.00836344
1.4 0.0878723 0.0296422 0.00763273	1.4 0.0775406 0.0273153 0.00658668	1.4 0.100498 0.0320008 0.00887577	1.4 0.084483 0.0281421 0.00741368	1.4 0.0948439 0.0323494 0.00804475
1.45 0.0842832 0.0285141 0.0073361	1.45 0.0741948 0.0262741 0.00632335	1.45 0.0966152 0.0307668 0.00854874	1.45 0.08106 0.0270802 0.00712569	1.45 0.0909336 0.0311392 0.00773279
1.5 0.08059 0.027432 0.00703892	1.5 0.0705276 0.0253109 0.00606826	1.5 0.0924472 0.0295915 0.00821495	1.5 0.0775422 0.0260627 0.00684201	1.5 0.0868591 0.029972 0.00742383
1.55 0.0769404 0.0264109 0.00675231	1.55 0.0672746 0.024368 0.00581895	1.55 0.0883293 0.0284715 0.0078846	1.55 0.0740472 0.0250854 0.00656356	1.55 0.0829559 0.0288449 0.00712107
1.6 0.0733756 0.025439 0.00646398	1.6 0.0642231 0.023471 0.00556454	1.6 0.0843528 0.0274047 0.00756402	1.6 0.0706838 0.0241341 0.00628634	1.6 0.0791113 0.0277776 0.00682489
1.65 0.0699354 0.0245163 0.0061868	1.65 0.0609676 0.0226083 0.00532736	1.65 0.0804986 0.0264256 0.00725628	1.65 0.0672801 0.0232509 0.00601729	1.65 0.0753935 0.0267632 0.00652774
1.7 0.0664126 0.02363 0.0059185	1.7 0.0579213 0.0218034 0.00508889	1.7 0.0766142 0.0254548 0.00695054	1.7 0.0639289 0.0223914 0.00575664	1.7 0.0716308 0.0258205 0.00624545
1.75 0.06308 0.0227853 0.0056598	1.75 0.0549009 0.021031 0.00486033	1.75 0.0728009 0.0245486 0.00664828	1.75 0.0607197 0.0215892 0.00548941	1.75 0.0679537 0.0248915 0.00595985
1.8 0.0598368 0.0219781 0.00540277	1.8 0.052004 0.0202994 0.00464234	1.8 0.069135 0.0236531 0.00634593	1.8 0.0575605 0.0208319 0.00523704	1.8 0.0643872 0.0240183 0.00568318
1.85 0.0566596 0.0212311 0.00515642	1.85 0.049184 0.0196082 0.00442418	1.85 0.065528 0.0228543 0.00606135	1.85 0.0545108 0.0201161 0.0049986	1.85 0.0610558 0.0232171 0.00542043
1.9 0.0535805 0.0205211 0.00491051	1.9 0.0463847 0.0189546 0.00421225	1.9 0.0620152 0.022084 0.00577879	1.9 0.0515375 0.0194537 0.00476245	1.9 0.0577335 0.0224294 0.00516707
1.95 0.0505566 0.0198436 0.00467948	1.95 0.0437786 0.0183647 0.00400863	1.95 0.0586478 0.0213378 0.00550679	1.95 0.0486717 0.0188012 0.00454029	1.95 0.0544762 0.021707 0.00491848
2 0.0476175 0.0192087 0.0044575	2 0.0412622 0.0177744 0.0038119	2 0.0553929 0.0206356 0.00524447	2 0.045886 0.0182007 0.00432162	2 0.051314 0.0210094 0.00468073
2.05 0.0448135 0.0185999 0.00423927	2.05 0.0387935 0.0172398 0.00362395	2.05 0.0520363 0.0199691 0.00499163	2.05 0.0432118 0.0176313 0.00411209	2.05 0.048364 0.0203364 0.00445298
2.1 0.0421067 0.0180194 0.00402919	2.1 0.0363742 0.0167062 0.00344628	2.1 0.0490129 0.0193401 0.0047455	2.1 0.0406201 0.0170791 0.0039098	2.1 0.0454518 0.0196983 0.00423199
2.15 0.0394587 0.0174771 0.00384224	2.15 0.0340731 0.016807 0.00326833	2.15 0.046098 0.0187738 0.00450583	2.15 0.0380996 0.016578 0.00374036	2.15 0.0426591 0.0191141 0.00392471
2.2 0.0369415 0.0169573 0.00364616	2.2 0.0318981 0.0162961 0.0031003	2.2 0.0432658 0.0181877 0.00428249	2.2 0.0356272 0.0160856 0.00355031	2.2 0.0399879 0.0185615 0.00372769
2.25 0.0345999 0.0164562 0.00345813	2.25 0.0297895 0.0158227 0.00293863	2.25 0.0405473 0.0176581 0.00406368	2.25 0.0333601 0.0156101 0.00336727	2.25 0.0374174 0.0179911 0.00353544
2.3 0.0323599 0.0159721 0.00327762	2.3 0.0277973 0.0153572 0.00278416	2.3 0.0380326 0.0171422 0.00385593	2.3 0.0312236 0.0151507 0.00319215	2.3 0.0349823 0.0174383 0.00335134
2.35 0.0301879 0.0155005 0.00310574	2.35 0.0258674 0.0149113 0.00263819	2.35 0.0355115 0.0166312 0.00365337	2.35 0.0291564 0.014701 0.00302521	2.35 0.032594 0.0169294 0.00317642
2.4 0.0281128 0.0150521 0.00294075	2.4 0.0240631 0.0144811 0.00250031	2.4 0.0331207 0.0161728 0.00346388	2.4 0.0271607 0.0142829 0.00286394	2.4 0.0303476 0.016449 0.0030072
2.45 0.0261641 0.0151485 0.0027733	2.45 0.0223682 0.0140547 0.00236588	2.45 0.0308334 0.015733 0.00328044	2.45 0.02528 0.0143697 0.00269199	2.45 0.0283242 0.0159757 0.00292456
2.5 0.0243063 0.0147332 0.00262181	2.5 0.0207698 0.0136438 0.0022349	2.5 0.0286837 0.015279 0.00310495	2.5 0.0234927 0.0139767 0.00254519	2.5 0.0262969 0.0155064 0.00276473
2.55 0.0225222 0.0142952 0.00247885	2.55 0.0192244 0.0132364 0.00211109	2.55 0.0266385 0.0148251 0.00294132	2.55 0.0217798 0.0135709 0.00240604	2.55 0.0243823 0.0150554 0.00259639
2.6 0.0208494 0.0138747 0.00234274	2.6 0.0177733 0.0128555 0.00199405	2.6 0.0247165 0.0143752 0.00278213	2.6 0.0201739 0.0131749 0.00227423	2.6 0.0225905 0.0146142 0.00245297
2.65 0.0192759 0.0134533 0.00221207	2.65 0.0164111 0.0124989 0.00187715	2.65 0.0230261 0.0144224 0.00262925	2.65 0.0186641 0.0127821 0.00214773	2.65 0.020872 0.0141621 0.00231614
2.7 0.0177985 0.0130425 0.00208927	2.7 0.0151226 0.0120908 0.0017691	2.7 0.0213329 0.0139853 0.00248165	2.7 0.0172402 0.0123949 0.00202825	2.7 0.0192577 0.0137474 0.00218598
2.75 0.0164022 0.0126379 0.00196967	2.75 0.013909 0.0116872 0.00166788	2.75 0.0197153 0.0135535 0.00234894	2.75 0.0159047 0.0120158 0.00191209	2.75 0.017748 0.0133345 0.00206245
2.8 0.0151046 0.0122296 0.00185348	2.8 0.012791 0.0113072 0.00157209	2.8 0.0182165 0.0131389 0.00221795	2.8 0.0146392 0.0116283 0.00180166	2.8 0.0163321 0.0129203 0.00194156
2.85 0.0138945 0.0118288 0.00174754	2.85 0.0117578 0.010936 0.00148059	2.85 0.0167989 0.0127042 0.00209179	2.85 0.0134579 0.0112587 0.00169928	2.85 0.0150154 0.0125013 0.00183391
2.9 0.012839 0.0114309 0.00164582	2.9 0.0107735 0.0105626 0.00139601	2.9 0.0154758 0.0122805 0.00197109	2.9 0.0123594 0.0108708 0.00160077	2.9 0.0134884 0.0120803 0.00172781
2.95 0.0117757 0.0110516 0.00154989	2.95 0.00985814 0.0102038 0.00131356	2.95 0.0142379 0.0118652 0.00185744	2.95 0.0113416 0.0105015 0.00150829	2.95 0.0123655 0.0116621 0.00162666
3 0.0107851 0.0106594 0.00145821	3 0.00906655 0.0098512 0.00123611	3 0.0130811 0.0114544 0.00174911	3 0.0103924 0.0101361 0.0014194	3 0.0113199 0.0112537 0.00153036
3.05 0.00986943 0.0100832 0.0013745	3.05 0.0082747 0.00951037 0.00116276	3.05 0.0119837 0.011039 0.00164687	3.05 0.00951067 0.00960294 0.00133608	3.05 0.0103494 0.0107656 0.0014404
3.1 0.00901614 0.00990837 0.00129222	3.1 0.00753339 0.00915543 0.00109298	3.1 0.0109761 0.0106412 0.0015492	3.1 0.00868971 0.00942505 0.00125619	3.1 0.00943997 0.010472 0.00135462
3.15 0.00822766 0.00953141 0.00121458	3.15 0.00685537 0.00881102 0.00102616	3.15 0.0100453 0.0102344 0.0014511	3.15 0.00793324 0.00906337 0.00118029	3.15 0.0086078 0.0100679 0.00127283
3.2 0.00749439 0.00915134 0.0011403	3.2 0.00622879 0.00845717 0.000963334	3.2 0.00918116 0.00984613 0.00136319	3.2 0.0072292 0.00869257 0.00110847	3.2 0.00784252 0.00964537 0.00119535
3.25 0.00681672 0.0087723 0.00106875	3.25 0.00564956 0.00810702 0.000903587	3.25 0.00839581 0.00945641 0.00128255	3.25 0.00658155 0.00834018 0.00103902	3.25 0.00713911 0.00924852 0.00112138
3.3 0.00620446 0.00840388 0.00100215	3.3 0.00512033 0.00776329 0.00084702	3.3 0.00766278 0.00905315 0.00120374	3.3 0.00599303 0.00798212 0.000974151	3.3 0.00651228 0.00886075 0.00105225
3.35 0.00562799 0.00806181 0.000939884	3.35 0.00464206 0.00742085 0.000793898	3.35 0.00697779 0.00853853 0.00112923	3.35 0.00544289 0.00766035 0.000913562	3.35 0.00590732 0.00847921 0.000986753
3.4 0.00509982 0.00770243 0.000880672	3.4 0.00419529 0.00708326 0.000743533	3.4 0.00634735 0.00816324 0.00105881	3.4 0.00493649 0.00731934 0.00085593	3.4 0.0053554 0.0081041 0.000924231
3.45 0.00461652 0.00734894 0.000824452	3.45 0.00378628 0.0067579 0.000696169	3.45 0.00576733 0.00792057 0.000991885	3.45 0.00447109 0.00698289 0.000801128	3.45 0.0048424 0.00771924 0.000865208
3.5 0.0041768 0.00701126 0.000771213	3.5 0.00341259 0.00643817 0.000650649	3.5 0.00523136 0.00756143 0.000929289	3.5 0.00404389 0.00665966 0.000749555	3.5 0.00437702 0.00735709 0.000809445
3.55 0.00377108 0.00667626 0.000721011	3.55 0.0030718 0.0061258 0.000608214	3.55 0.00474026 0.00722323 0.000869688	3.55 0.00365175 0.00633987 0.000700694	3.55 0.00395227 0.00700157 0.000756614
3.6 0.00339879 0.00635114 0.000673917	3.6 0.00276071 0.00581849 0.000567905	3.6 0.00429037 0.00687625 0.000813061	3.6 0.00329252 0.00603044 0.000655039	3.6 0.00356184 0.00665628 0.00070701
3.65 0.00305888 0.00602703 0.000629587	3.65 0.00247847 0.00551993 0.000530115	3.65 0.0038777 0.00653657 0.00076013	3.65 0.00296455 0.00572768 0.00061203	3.65 0.00320575 0.00631776 0.000660183
3.7 0.00274956 0.00571428 0.000587695	3.7 0.00222151 0.00522746 0.000494734	3.7 0.00341432 0.00619949 0.000708956	3.7 0.00266556 0.0054322 0.000571384	3.7 0.00288072 0.00599525 0.000616367
3.75 0.00246932 0.0054241 0.000548337	3.75 0.00198823 0.00495344 0.000461435	3.75 0.0030835 0.00588481 0.000661891	3.75 0.00239538 0.00515501 0.00053315	3.75 0.00258605 0.00567861 0.000574951
3.8 0.002217 0.00513063 0.000511244	3.8 0.00177868 0.00467658 0.000429884	3.8 0.0027852 0.00557386 0.000617666	3.8 0.00215049 0.00487365 0.000497108	3.8 0.00231922 0.00536739 0.000536355
3.85 0.00198666 0.00484705 0.000476176	3.85 0.00158789 0.00441389 0.000400153	3.85 0.0025116 0.00526679 0.000576245	3.85 0.00192704 0.00460821 0.000463174	3.85 0.00207749 0.00507161 0.00049954
3.9 0.00177908 0.0045634 0.000442966	3.9 0.00141606 0.00416195 0.000372354	3.9 0.00226148 0.00496867 0.000536851	3.9 0.0017262 0.00434261 0.000431152	3.9 0.00185662 0.00477499 0.000465147
3.95 0.00158828 0.00429978 0.00041219	3.95 0.00126145 0.00391859 0.000345901	3.95 0.00203479 0.00468632 0.000499831	3.95 0.00154252 0.00408974 0.000401247	3.95 0.00165851 0.00449786 0.000432716
4 0.00141893 0.00403978 0.000383301	4 0.00112337 0.00368249 0.000321397	4 0.0018287 0.00441444 0.000465296	4 0.00137838 0.00384525 0.000373139	4 0.00148104 0.00422883 0.000402265
4.05 0.00126585 0.003796 0.000356088	4.05 0.000998004 0.00345296 0.000298343	4.05 0.00164048 0.00414512 0.000432703	4.05 0.00122961 0.00361277 0.000346639	4.05 0.00132041 0.00396975 0.000373819
4.1 0.00112952 0.00355668 0.000330707	4.1 0.000885587 0.00323539 0.000277683	4.1 0.00147077 0.00389367 0.000402112	4.1 0.00109747 0.003386 0.000322029	4.1 0.0011779 0.00371825 0.000347091
4.15 0.00100609 0.00333418 0.000306558	4.15 0.000784409 0.00302791 0.000257357	4.15 0.0013169 0.00365158 0.0003735	4.15 0.000978246 0.00317547 0.000298738	4.15 0.00104805 0.00348336 0.000321947
4.2 0.000894676 0.00311822 0.000284242	4.2 0.000694182 0.00282864 0.000238341	4.2 0.00117717 0.0034154 0.000346806	4.2 0.000869629 0.00297132 0.000277133	4.2 0.000931443 0.00325876 0.000298388
4.25 0.000778156 0.00291374 0.000263485	4.25 0.000613852 0.00264134 0.000220632	4.25 0.00105231 0.00319457 0.000321612	4.25 0.00076193 0.00277686 0.00025683	4.25 0.000808287 0.00304299 0.000276426
4.3 0.000690434 0.00271955 0.000243934	4.3 0.000541611 0.00246983 0.000204213	4.3 0.000940475 0.00298469 0.000297516	4.3 0.000676178 0.00259521 0.000237697	4.3 0.00071724 0.00283951 0.000255756
4.35 0.00061215 0.00253866 0.000225711	4.35 0.000478091 0.00230321 0.000188794	4.35 0.000839867 0.00278756 0.000275611	4.35 0.000598736 0.00242109 0.000220063	4.35 0.000635212 0.00264884 0.000237401
4.4 0.00054224 0.00236216 0.000208547	4.4 0.000420766 0.00214355 0.000174463	4.4 0.000748614 0.00259771 0.000255227	4.4 0.000530118 0.00225253 0.000203425	4.4 0.000561853 0.00246439 0.000219617
4.45 0.000479511 0.00219694 0.000192583	4.45 0.000369419 0.0019859 0.000161014	4.45 0.00066563 0.00241854 0.000236624	4.45 0.000469151 0.00209577 0.000187916	4.45 0.000496571 0.00229085 0.000202821
4.5 0.000424364 0.00204205 0.000177739	4.5 0.000324661 0.00184233 0.000148504	4.5 0.000592363 0.00225137 0.000218694	4.5 0.000414817 0.00194735 0.000173479	4.5 0.000438631 0.00212761 0.000187148
4.55 0.000374786 0.00189481 0.000164795	4.55 0.000284881 0.00170767 0.000136959	4.55 0.000526628 0.00209042 0.00020197	4.55 0.00036645 0.00180631 0.000161089	4.55 0.000387103 0.00197431 0.000172654
4.6 0.000330353 0.00175496 0.000151829	4.6 0.000249811 0.0015804 0.000126092	4.6 0.000468197 0.00193825 0.000186482	4.6 0.00032359 0.00167321 0.000148461	4.6 0.00034143 0.0018297 0.000159085
4.65 0.000291161 0.00162409 0.000139869	4.65 0.000218916 0.00146076 0.00011596	4.65 0.000416106 0.00179587 0.000171996	4.65 0.000285353 0.00154913 0.000136714	4.65 0.000300589 0.00169226 0.000146464
4.7 0.000256323 0.00150091 0.000128749	4.7 0.000191436 0.00134685 0.000106588	4.7 0.000369512 0.0016613 0.000158594	4.7 0.000251369 0.0014319 0.000125833	4.7 0.000264559 0.00156312 0.00013482
4.75 0.000225483 0.00138656 0.000118389	4.75 0.000165177 0.00124231 9.79181e-05	4.75 0.000327729 0.00153628 0.000146127	4.75 0.000221201 0.00132331 0.000115701	4.75 0.000232431 0.00144343 0.000123967
4.8 0.000198282 0.00127808 0.000108785	4.8 0.000144154 0.00114518 8.98756e-05	4.8 0.000290738 0.00141926 0.000134507	4.8 0.000194426 0.00121975 0.000106323	4.8 0.000204134 0.00133052 0.000113864
4.85 0.000174109 0.00117637 9.98788e-05	4.85 0.000125704 0.00105357 8.24289e-05	4.85 0.00025829 0.00130829 0.000123433	4.85 0.000170797 0.00112389 9.76357e-05	4.85 0.000179216 0.00122493 0.000104634
4.9 0.000152801 0.00108205 9.16332e-05	4.9 0.000109652 0.00096791 7.55345e-05	4.9 0.000228603 0.00120577 0.000113508	4.9 0.000149918 0.00103392 8.95908e-05	4.9 0.000157417 0.00112726 9.59345e-05
4.95 0.000133825 0.000994004 8.40079e-05	4.95 9.54009e-05 0.000888703 6.91336e-05	4.95 0.000202385 0.00110952 0.000104255	4.95 0.000131527 0.000950094 8.21848e-05	4.95 0.000137711 0.00103507 8.78727e-05
5 0.000117289 0.000912552 7.68647e-05	5 8.28593e-05 0.000814316 6.32524e-05	5 0.000179071 0.00101979 9.56795e-05	5 0.000115334 0.000871972 7.51675e-05	5 0.000120551 0.000949872 8.04787e-05
5.05 0.000102651 0.000836997 7.03779e-05	5.05 7.18762e-05 0.000745784 5.77877e-05	5.05 0.00015838 0.000936583 8.77709e-05	5.05 0.000101005 0.000799681 6.87949e-05	5.05 0.000105553 0.000871365 7.36157e-05
5.1 8.96225e-05 0.000766135 6.44068e-05	5.1 6.23491e-05 0.000682407 5.2772e-05	5.1 0.000139992 0.000858681 8.04277e-05	5.1 8.81799e-05 0.000732871 6.29629e-05	5.1 9.21206e-05 0.000797914 6.73372e-05
5.15 7.83047e-05 0.000701196 5.88468e-05	5.15 5.40391e-05 0.000623446 4.81665e-05	5.15 0.000123717 0.00078659 7.36935e-05	5.15 7.70878e-05 0.000671009 5.754e-05	5.15 8.04562e-05 0.000729405 6.14873e-05
5.2 6.84257e-05 0.000640389 5.3738e-05	5.2 4.67979e-05 0.000569096 4.3926e-05	5.2 0.000109469 0.000720509 6.74281e-05	5.2 6.73685e-05 0.000613009 5.25674e-05	5.2 7.02336e-05 0.000666297 5.60719e-05
5.25 5.97213e-05 0.00058463 4.90298e-05	5.25 4.05267e-05 0.000518473 3.99597e-05	5.25 9.66368e-05 0.000658672 6.16594e-05	5.25 5.88621e-05 0.000559556 4.79723e-05	5.25 6.12958e-05 0.000608092 5.11341e-05
5.3 5.21045e-05 0.000533182 4.47026e-05	5.3 3.50589e-05 0.000470474 3.63844e-05	5.3 8.53112e-05 0.000601422 5.63709e-05	5.3 5.13513e-05 0.000510416 4.37521e-05	5.3 5.34616e-05 0.00055443 4.66184e-05
5.35 4.54175e-05 0.000485512 4.07212e-05	5.35 3.02928e-05 0.000427714 3.31013e-05	5.35 7.5413e-05 0.000547885 5.14678e-05	5.35 4.4785e-05 0.000465398 3.98652e-05	5.35 4.66085e-05 0.000505212 4.24809e-05
5.4 3.965e-05 0.000441746 3.70685e-05	5.4 2.61402e-05 0.000388668 3.00933e-05	5.4 6.65034e-05 0.000499084 4.69607e-05	5.4 3.9117e-05 0.000423616 3.62795e-05	5.4 4.06602e-05 0.00045953 3.86687e-05
5.45 3.45391e-05 0.000401631 3.37191e-05	5.45 2.25383e-05 0.000353011 2.73336e-05	5.45 5.86844e-05 0.000454613 4.28426e-05	5.45 3.40804e-05 0.000385038 3.30101e-05	5.45 3.53982e-05 0.000417678 3.51563e-05
5.5 3.00824e-05 0.000363564 3.06404e-05	5.5 1.94453e-05 0.00032033 2.48025e-05	5.5 5.17705e-05 0.000413401 3.90554e-05	5.5 2.97162e-05 0.000348935 2.99928e-05	5.5 3.08198e-05 0.000379325 3.19269e-05
5.55 2.61852e-05 0.000330077 2.78301e-05	5.55 1.67388e-05 0.000290299 2.24772e-05	5.55 4.56753e-05 0.000375707 3.56668e-05	5.55 2.5873e-05 0.000316743 2.72378e-05	5.55 2.68013e-05 0.000343876 2.899e-05
5.6 2.2775e-05 0.000299237 2.52582e-05	5.6 1.44008e-05 0.000262775 2.03569e-05	5.6 4.02713e-05 0.000340905 3.24581e-05	5.6 2.25097e-05 0.000287166 2.47254e-05	5.6 2.33121e-05 0.000311708 2.62099e-05
5.65 1.98482e-05 0.000270873 2.28994e-05	5.65 1.23783e-05 0.000237626 1.84247e-05	5.65 3.55336e-05 0.000308563 2.95287e-05	5.65 1.96312e-05 0.000259873 2.24177e-05	5.65 2.03276e-05 0.000282154 2.37547e-05
5.7 1.72541e-05 0.000244936 2.07463e-05	5.7 1.06087e-05 0.000214962 1.66659e-05	5.7 3.13403e-05 0.000279511 2.68451e-05	5.7 1.70697e-05 0.000235202 2.03151e-05	5.7 1.76668e-05 0.000255391 2.14927e-05
5.75 1.49886e-05 0.000221403 1.87848e-05	5.75 9.10279e-06 0.000194017 1.50541e-05	5.75 2.76581e-05 0.000252994 2.43846e-05	5.75 1.4817e-05 0.000212546 1.83995e-05	5.75 1.53684e-05 0.00023078 1.94469e-05
5.8 1.30281e-05 0.000199846 1.69918e-05	5.8 7.81165e-06 0.00017485 1.35886e-05	5.8 2.44106e-05 0.0002289 2.21284e-05	5.8 1.2874e-05 0.000191926 1.66452e-05	5.8 1.33488e-05 0.000208312 1.75918e-05
5.85 1.13106e-05 0.000180183 1.53657e-05	5.85 6.70146e-06 0.000157564 1.22559e-05	5.85 2.15311e-05 0.000206904 2.0071e-05	5.85 1.11856e-05 0.000173052 1.50524e-05	5.85 1.15828e-05 0.000187636 1.59061e-05
5.9 9.81047e-06 0.000162329 1.3879e-05	5.9 5.74305e-06 0.000141753 1.10461e-05	5.9 1.89758e-05 0.000186819 1.81918e-05	5.9 9.70866e-06 0.00015595 1.35996e-05	5.9 1.00369e-05 0.00016895 1.43684e-05
5.95 8.47064e-06 0.000146513 1.25265e-05	5.95 4.92957e-06 0.000127484 9.94736e-06	5.95 1.67453e-05 0.000168527 1.64824e-05	5.95 8.3879e-06 0.00014068 1.22782e-05	5.95 8.66283e-06 0.000152068 1.29675e-05
6 7.38287e-06 0.000131754 1.13009e-05	6 4.22057e-06 0.000114352 8.95491e-06	6 1.47748e-05 0.00015174 1.49253e-05	6 7.34662e-06 0.000126495 1.10777e-05	6 7.49842e-06 0.000136689 1.17006e-05
6.05 6.40846e-06 0.000118284 1.01857e-05	6.05 3.61091e-06 0.000102536 8.0526e-06	6.05 1.3043e-05 0.000136562 1.3496e-05	6.05 6.37821e-06 0.00011358 9.9855e-06	6.05 6.50375e-06 0.000122747 1.05361e-05
6.1 5.55964e-06 0.000106223 9.17536e-06	6.1 3.08826e-06 9.1869e-05 7.23665e-06	6.1 1.151e-05 0.000122865 1.22199e-05	6.1 5.53366e-06 0.000102024 8.99472e-06	6.1 5.63728e-06 0.000110126 9.49581e-06
6.15 4.8177e-06 9.51866e-05 8.25686e-06	6.15 2.64069e-06 8.22363e-05 6.49615e-06	6.15 1.01706e-05 0.000110415 1.10407e-05	6.15 4.79634e-06 9.15013e-05 8.09866e-06	6.15 4.88847e-06 9.87068e-05 8.54547e-06
6.2 4.17265e-06 8.53007e-05 7.42476e-06	6.2 2.25641e-06 7.353e-05 5.82904e-06	6.2 8.98314e-06 9.92889e-05 9.96957e-06	6.2 4.15618e-06 8.2014e-05 7.28505e-06	6.2 4.23633e-06 8.83977e-05 7.68362e-06
6.25 3.61835e-06 7.63561e-05 6.67299e-06	6.25 1.92476e-06 6.56784e-05 5.22479e-06	6.25 7.93923e-06 8.91063e-05 8.97042e-06	6.25 3.60477e-06 7.34275e-05 6.54728e-06	6.25 3.66787e-06 7.91059e-05 6.90693e-06
6.3 3.14151e-06 6.82565e-05 5.99217e-06	6.3 1.64227e-06 5.86097e-05 4.68047e-06	6.3 7.01713e-06 7.98477e-05 8.09255e-06	6.3 3.12661e-06 6.5626e-05 5.88131e-06	6.3 3.17952e-06 7.0683e-05 6.20142e-06
6.35 2.72494e-06 6.10044e-05 5.3764e-06	6.35 1.40218e-06 5.22536e-05 4.18963e-06	6.35 6.20365e-06 7.1423e-05 7.29568e-06	6.35 2.7123e-06 5.86149e-05 5.27833e-06	6.35 2.7557e-06 6.31601e-05 5.56174e-06


==> anc/TwoPointColorFluc/2PSamePoint/2PSameT0Merged.txt <==
#//------------------------- 	#//------------------------- 	#//------------------------- 	#//------------------------- 	#//------------------------- 
#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  
#//------------------------- 	#//------------------------- 	#//------------------------- 	#//------------------------- 	#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.06	#Short distance cutoff (C0) = 0.04
#Gluon mass (gluonMass) = 0.5	#Gluon mass (gluonMass) = 0.6	#Gluon mass (gluonMass) = 0.4	#Gluon mass (gluonMass) = 0.5	#Gluon mass (gluonMass) = 0.5
#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0	#Proper time (tau) = 0	#Proper time (tau) = 0	#Proper time (tau) = 0	#Proper time (tau) = 0
#Moment for the angle weighting (Nmoment) = 2	#Moment for the angle weighting (Nmoment) = 2	#Moment for the angle weighting (Nmoment) = 2	#Moment for the angle weighting (Nmoment) = 2	#Moment for the angle weighting (Nmoment) = 2
#Moment for the radius weighting (PowerOfR) = 2	#Moment for the radius weighting (PowerOfR) = 2	#Moment for the radius weighting (PowerOfR) = 2	#Moment for the radius weighting (PowerOfR) = 2	#Moment for the radius weighting (PowerOfR) = 2
#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2
#1.|x| 2.DCDC 3.ProtonHotSpotFluc 4.ProtonColorFluc 	#1.|x| 2.DCDC 3.ProtonHotSpotFluc 4.ProtonColorFluc 	#1.|x| 2.DCDC 3.ProtonHotSpotFluc 4.ProtonColorFluc 	#1.|x| 2.DCDC 3.ProtonHotSpotFluc 4.ProtonColorFluc 	#1.|x| 2.DCDC 3.ProtonHotSpotFluc 4.ProtonColorFluc 
0 0.900692 0.403125 0.16326	0 0.833265 0.383889 0.152354	0 0.975715 0.4219 0.175088	0 0.795549 0.350685 0.143565	0 1.03827 0.472485 0.189128
0.05 0.89994 0.402694 0.163116	0.05 0.832561 0.383476 0.152219	0.05 0.974898 0.421453 0.174935	0.05 0.794912 0.350311 0.14344	0.05 1.03743 0.471969 0.18896
0.1 0.897793 0.401409 0.162683	0.1 0.830536 0.382247 0.15181	0.1 0.972582 0.420112 0.174476	0.1 0.792931 0.349193 0.143066	0.1 1.03471 0.470461 0.18847
0.15 0.894179 0.399272 0.161963	0.15 0.827165 0.380216 0.151134	0.15 0.968713 0.417887 0.173713	0.15 0.789757 0.347335 0.142438	0.15 1.03068 0.467956 0.187635
0.2 0.889119 0.396318 0.160964	0.2 0.822474 0.377406 0.150193	0.2 0.963344 0.414789 0.172652	0.2 0.785331 0.34477 0.141563	0.2 1.02486 0.464487 0.186472
0.25 0.882712 0.392566 0.15969	0.25 0.816474 0.373829 0.148994	0.25 0.956477 0.410876 0.1713	0.25 0.779688 0.341505 0.140447	0.25 1.01743 0.460094 0.184989
0.3 0.874951 0.388043 0.158151	0.3 0.809202 0.36952 0.147546	0.3 0.948163 0.406151 0.169667	0.3 0.772885 0.337575 0.139098	0.3 1.00845 0.454788 0.183197
0.35 0.865838 0.382795 0.156355	0.35 0.800695 0.364516 0.145856	0.35 0.938427 0.400667 0.167759	0.35 0.764875 0.333012 0.137524	0.35 0.997843 0.448633 0.181108
0.4 0.855473 0.376868 0.154312	0.4 0.790992 0.358868 0.143934	0.4 0.927331 0.394461 0.165591	0.4 0.75574 0.327857 0.135735	0.4 0.985862 0.441682 0.178735
0.45 0.843841 0.370306 0.152037	0.45 0.780159 0.352613 0.141794	0.45 0.914871 0.387606 0.163175	0.45 0.745515 0.322151 0.133743	0.45 0.972403 0.433991 0.176089
0.5 0.831063 0.363173 0.149541	0.5 0.768205 0.345818 0.139447	0.5 0.901177 0.380147 0.160525	0.5 0.734265 0.315947 0.131556	0.5 0.957583 0.42563 0.173188
0.55 0.817126 0.355523 0.146841	0.55 0.75517 0.338527 0.136907	0.55 0.886279 0.372142 0.157656	0.55 0.722073 0.309292 0.12919	0.55 0.94146 0.416661 0.170048
0.6 0.802138 0.347417 0.14395	0.6 0.741182 0.330804 0.134191	0.6 0.870238 0.363656 0.154584	0.6 0.708904 0.302242 0.126656	0.6 0.924166 0.40716 0.166686
0.65 0.786173 0.338909 0.140888	0.65 0.726283 0.322706 0.131312	0.65 0.853135 0.354764 0.151329	0.65 0.694856 0.294844 0.123973	0.65 0.905683 0.397193 0.163125
0.7 0.76929 0.330075 0.13767	0.7 0.710516 0.314293 0.12829	0.7 0.835049 0.345518 0.147906	0.7 0.680004 0.287156 0.121149	0.7 0.886088 0.386838 0.159383
0.75 0.751592 0.320977 0.13431	0.75 0.693997 0.305637 0.125134	0.75 0.816099 0.335998 0.144335	0.75 0.664396 0.279238 0.118204	0.75 0.865571 0.376172 0.155479
0.8 0.733096 0.311679 0.130831	0.8 0.676756 0.296784 0.121868	0.8 0.796265 0.326259 0.140633	0.8 0.648122 0.271143 0.115153	0.8 0.844188 0.365274 0.151437
0.85 0.713911 0.302234 0.12725	0.85 0.658847 0.287799 0.118504	0.85 0.775669 0.31637 0.136822	0.85 0.631235 0.262926 0.112012	0.85 0.821999 0.354215 0.147275
0.9 0.694084 0.292712 0.12358	0.9 0.640383 0.278735 0.11506	0.9 0.754436 0.306395 0.132916	0.9 0.613808 0.254635 0.108793	0.9 0.799139 0.34306 0.143009
0.95 0.673758 0.283166 0.119843	0.95 0.62143 0.269656 0.111553	0.95 0.732642 0.296395 0.128934	0.95 0.595914 0.246325 0.105513	0.95 0.775621 0.331883 0.138664
1 0.652984 0.273654 0.116053	1 0.602062 0.260606 0.107999	1 0.710323 0.286429 0.124896	1 0.577629 0.238042 0.102188	1 0.75159 0.320744 0.134264
1.05 0.631835 0.264226 0.112226	1.05 0.582354 0.251663 0.10441	1.05 0.687625 0.276543 0.120818	1.05 0.559008 0.22983 0.0988286	1.05 0.72713 0.309705 0.129822
1.1 0.610418 0.254925 0.108379	1.1 0.562382 0.242811 0.100806	1.1 0.664647 0.266788 0.116716	1.1 0.540128 0.221726 0.0954514	1.1 0.70227 0.298824 0.125357
1.15 0.588771 0.245788 0.104529	1.15 0.542218 0.234108 0.0971991	1.15 0.641391 0.257206 0.112607	1.15 0.52106 0.213769 0.0920689	1.15 0.677234 0.288122 0.120889
1.2 0.566983 0.236858 0.100685	1.2 0.521948 0.225622 0.0935999	1.2 0.61797 0.247839 0.108505	1.2 0.501939 0.205992 0.0886938	1.2 0.652049 0.277671 0.11643
1.25 0.545136 0.228168 0.0968641	1.25 0.501614 0.217363 0.0900237	1.25 0.594479 0.238715 0.104424	1.25 0.48262 0.198422 0.0853364	1.25 0.626796 0.267503 0.111999
1.3 0.523293 0.219737 0.0930771	1.3 0.481293 0.209354 0.0864797	1.3 0.571007 0.229866 0.100378	1.3 0.463363 0.191079 0.0820094	1.3 0.601522 0.257636 0.10761
1.35 0.501527 0.211591 0.0893355	1.35 0.461053 0.201621 0.0829805	1.35 0.547586 0.221315 0.0963776	1.35 0.444178 0.183982 0.0787214	1.35 0.576377 0.248102 0.103273
1.4 0.479896 0.203745 0.0856495	1.4 0.440945 0.194173 0.079535	1.4 0.524305 0.213076 0.0924353	1.4 0.42511 0.177143 0.0754807	1.4 0.551415 0.238921 0.0990001
1.45 0.458475 0.196211 0.0820283	1.45 0.421049 0.187022 0.0761514	1.45 0.501234 0.205171 0.0885597	1.45 0.406231 0.170579 0.0722968	1.45 0.526774 0.230109 0.0948052
1.5 0.437322 0.189 0.0784794	1.5 0.401398 0.180176 0.0728375	1.5 0.478441 0.197593 0.0847595	1.5 0.387574 0.164295 0.0691764	1.5 0.502348 0.221674 0.0906942
1.55 0.416483 0.182112 0.075011	1.55 0.382049 0.173637 0.0696001	1.55 0.455973 0.190358 0.0810435	1.55 0.369192 0.158295 0.0661261	1.55 0.4783 0.213613 0.086677
1.6 0.396011 0.175545 0.0716295	1.6 0.363052 0.167404 0.0664447	1.6 0.433885 0.183459 0.0774171	1.6 0.351129 0.152572 0.0631504	1.6 0.454672 0.20593 0.0827604
1.65 0.37595 0.169295 0.0683392	1.65 0.344442 0.161471 0.0633764	1.65 0.412221 0.176891 0.0738862	1.65 0.333434 0.147129 0.0602547	1.65 0.431524 0.198615 0.0789506
1.7 0.356344 0.163354 0.0651435	1.7 0.326268 0.155832 0.0603977	1.7 0.391044 0.170649 0.0704564	1.7 0.31613 0.141954 0.0574423	1.7 0.408907 0.191663 0.0752519
1.75 0.337232 0.157714 0.0620465	1.75 0.308556 0.150475 0.0575131	1.75 0.370388 0.164722 0.067131	1.75 0.299253 0.137041 0.0547161	1.75 0.386862 0.18506 0.0716686
1.8 0.318643 0.152358 0.0590513	1.8 0.291344 0.145379 0.0547237	1.8 0.350281 0.159096 0.0639118	1.8 0.282832 0.132378 0.052079	1.8 0.365427 0.178795 0.0682033
1.85 0.300605 0.147276 0.0561594	1.85 0.274651 0.140561 0.0520318	1.85 0.330752 0.153756 0.0608015	1.85 0.266889 0.127957 0.0495319	1.85 0.344635 0.172838 0.0648584
1.9 0.283136 0.142446 0.0533709	1.9 0.258505 0.135976 0.0494383	1.9 0.311838 0.148688 0.0578006	1.9 0.251457 0.123754 0.0470759	1.9 0.324514 0.167181 0.0616339
1.95 0.266277 0.137853 0.0506871	1.95 0.242918 0.131611 0.0469425	1.95 0.29356 0.143869 0.0549112	1.95 0.23655 0.119761 0.0447108	1.95 0.305087 0.161796 0.0585309
2 0.250028 0.13348 0.0481075	2 0.227907 0.127453 0.044545	2 0.275939 0.139281 0.0521322	2 0.222185 0.115959 0.0424381	2 0.286375 0.156668 0.0555495
2.05 0.234405 0.129307 0.0456308	2.05 0.213484 0.123484 0.0422445	2.05 0.258977 0.134908 0.0494626	2.05 0.208366 0.112334 0.0402555	2.05 0.26839 0.151771 0.0526866
2.1 0.219415 0.125315 0.0432565	2.1 0.199657 0.119685 0.0400395	2.1 0.242692 0.130726 0.0469011	2.1 0.195108 0.108871 0.0381626	2.1 0.25114 0.147089 0.0499427
2.15 0.205068 0.121492 0.0409824	2.15 0.186431 0.116042 0.0379284	2.15 0.227086 0.126719 0.044447	2.15 0.182412 0.105549 0.0361578	2.15 0.23463 0.142596 0.0473144
2.2 0.191368 0.117814 0.0388067	2.2 0.173812 0.112535 0.0359096	2.2 0.212167 0.122872 0.0420978	2.2 0.170282 0.102359 0.0342395	2.2 0.218863 0.138271 0.0448
2.25 0.178298 0.114266 0.0367271	2.25 0.16178 0.109148 0.0339809	2.25 0.197929 0.119161 0.0398513	2.25 0.158712 0.0992772 0.0324058	2.25 0.20384 0.134094 0.0423983
2.3 0.165869 0.110831 0.0347413	2.3 0.150349 0.105867 0.0321393	2.3 0.184373 0.115573 0.0377048	2.3 0.147702 0.0963002 0.0306545	2.3 0.189554 0.130051 0.0401047
2.35 0.154069 0.107492 0.0328463	2.35 0.139507 0.102677 0.0303829	2.35 0.171487 0.11209 0.0356559	2.35 0.137246 0.0934091 0.0289832	2.35 0.175998 0.126124 0.0379157
2.4 0.142892 0.104242 0.0310395	2.4 0.129243 0.0995679 0.0287091	2.4 0.159268 0.108702 0.0337013	2.4 0.127337 0.0905955 0.0273898	2.4 0.163157 0.122295 0.0358294
2.45 0.132322 0.101066 0.0293179	2.45 0.119545 0.0965274 0.0271143	2.45 0.147694 0.105395 0.031838	2.45 0.117963 0.0878469 0.0258711	2.45 0.151021 0.118553 0.0338415
2.5 0.122346 0.0979536 0.0276784	2.5 0.110405 0.0935449 0.0255961	2.5 0.136765 0.102156 0.030063	2.5 0.109114 0.0851521 0.0244251	2.5 0.139573 0.114884 0.0319483
2.55 0.112947 0.094893 0.0261184	2.55 0.1018 0.0906121 0.0241516	2.55 0.126458 0.0989746 0.0283733	2.55 0.100775 0.0825059 0.0230487	2.55 0.128795 0.111276 0.0301471
2.6 0.104114 0.0918827 0.0246346	2.6 0.0937221 0.0877232 0.0227783	2.6 0.116758 0.0958462 0.0267656	2.6 0.0929342 0.0799015 0.0217398	2.6 0.118669 0.107724 0.0284338
2.65 0.0958284 0.0889118 0.0232238	2.65 0.0861499 0.0848725 0.0214727	2.65 0.107646 0.0927621 0.0252365	2.65 0.0855747 0.0773344 0.0204952	2.65 0.109172 0.104221 0.0268047
2.7 0.0880688 0.0859739 0.0218832	2.7 0.0790689 0.0820523 0.0202323	2.7 0.0991033 0.0897158 0.0237832	2.7 0.0786807 0.0747939 0.0193127	2.7 0.100286 0.100755 0.0252569
2.75 0.0808163 0.0830689 0.0206099	2.75 0.0724565 0.079262 0.0190543	2.75 0.091107 0.0867014 0.0224023	2.75 0.0722341 0.0722822 0.0181894	2.75 0.0919826 0.0973285 0.023787
2.8 0.0740503 0.0801943 0.0194011	2.8 0.0662942 0.0764993 0.0179359	2.8 0.0836369 0.0837157 0.0210911	2.8 0.0662176 0.0697966 0.0171228	2.8 0.0842381 0.0939365 0.0223915
2.85 0.067748 0.0773457 0.0182539	2.85 0.0605632 0.0737631 0.0168746	2.85 0.0766686 0.080763 0.0198465	2.85 0.0606126 0.0673348 0.0161106	2.85 0.0770307 0.0905766 0.021067
2.9 0.0618912 0.0745253 0.0171656	2.9 0.055242 0.0710529 0.0158679	2.9 0.0701818 0.0778338 0.0186656	2.9 0.0554003 0.064895 0.0151506	2.9 0.0703338 0.0872522 0.0198105
2.95 0.0564575 0.0717316 0.0161335	2.95 0.0503122 0.0683692 0.0149134	2.95 0.0641547 0.0749382 0.0175454	2.95 0.0505619 0.0624795 0.0142401	2.95 0.0641235 0.0839612 0.0186189
3 0.0514257 0.068967 0.0151553	3 0.0457518 0.0657125 0.0140084	3 0.0585635 0.0720731 0.0164835	3 0.046079 0.060088 0.0133771	3 0.0583697 0.080698 0.0174894
3.05 0.046776 0.0662324 0.0142283	3.05 0.0415435 0.063084 0.0131511	3.05 0.0533875 0.0692405 0.0154771	3.05 0.0419329 0.0577299 0.0125594	3.05 0.0530582 0.0774801 0.0164192
3.1 0.0424813 0.0635317 0.0133503	3.1 0.0376633 0.0604923 0.012339	3.1 0.0486005 0.0664401 0.014524	3.1 0.0381042 0.0553909 0.0117848	3.1 0.048159 0.0742983 0.0154054
3.15 0.038525 0.0608669 0.0125191	3.15 0.0340941 0.0579332 0.0115701	3.15 0.0441825 0.0636774 0.0136213	3.15 0.034576 0.0530746 0.0110515	3.15 0.0436497 0.0711595 0.0144456
3.2 0.0348874 0.0582402 0.0117325	3.2 0.0308162 0.0554123 0.0108426	3.2 0.0401117 0.0609543 0.0127672	3.2 0.031329 0.0507999 0.0103577	3.2 0.0395038 0.0680668 0.0135374
3.25 0.031548 0.0556562 0.0109885	3.25 0.0278118 0.0529318 0.0101544	3.25 0.0363673 0.0582766 0.0119592	3.25 0.0283466 0.0485604 0.00970156	3.25 0.0356997 0.0650235 0.0126782
3.3 0.0284874 0.0531175 0.0102851	3.3 0.0250626 0.0504966 0.00950375	3.3 0.0329284 0.0556445 0.0111953	3.3 0.0256118 0.0463593 0.00908112	3.3 0.0322157 0.0620368 0.0118659
3.35 0.0256871 0.0506294 0.00962045	3.35 0.0225516 0.0481101 0.00888898	3.35 0.0297749 0.053061 0.0104734	3.35 0.0231084 0.0442019 0.0084948	3.35 0.0290298 0.0591081 0.0110983
3.4 0.0231294 0.0481923 0.0089927	3.4 0.0202619 0.0457739 0.00830827	3.4 0.0268885 0.0505316 0.00979166	3.4 0.0208203 0.0420886 0.00794106	3.4 0.0261216 0.0562439 0.0103733
3.45 0.0207973 0.0458105 0.00840014	3.45 0.0181777 0.043491 0.00776012	3.45 0.0242504 0.0480573 0.00914804	3.45 0.0187328 0.040021 0.00741841	3.45 0.0234715 0.0534455 0.00968896
3.5 0.0186742 0.0434882 0.00784115	3.5 0.0162839 0.0412667 0.00724295	3.5 0.0218434 0.0456452 0.00854085	3.5 0.0168314 0.0380045 0.00692538	3.5 0.0210605 0.0507202 0.00904342
3.55 0.016745 0.0412275 0.00731413	3.55 0.0145659 0.0391025 0.00675536	3.55 0.0196505 0.0432949 0.00796846	3.55 0.0151023 0.0360394 0.00646047	3.55 0.0188708 0.0480668 0.00843477
3.6 0.0149942 0.0390312 0.00681756	3.6 0.0130104 0.037001 0.00629593	3.6 0.0176556 0.0410098 0.00742904	3.6 0.0135324 0.0341305 0.00602247	3.6 0.0168853 0.0454926 0.00786131
3.65 0.0134082 0.036902 0.00635001	3.65 0.0116039 0.0349637 0.00586327	3.65 0.0158437 0.0387933 0.00692112	3.65 0.0121094 0.0322802 0.00561007	3.65 0.0150879 0.0429938 0.00732129
3.7 0.0119738 0.0348399 0.00591001	3.7 0.0103346 0.0329945 0.00545621	3.7 0.0142004 0.036645 0.00644313	3.7 0.0108215 0.0304875 0.00522192	3.7 0.0134628 0.0405775 0.00681322
3.75 0.0106786 0.0328495 0.00549633	3.75 0.00919092 0.0310917 0.00507347	3.75 0.0127121 0.0345664 0.00599364	3.75 0.00965761 0.0287552 0.00485704	3.75 0.0119969 0.0382437 0.0063355
3.8 0.00951074 0.0309296 0.00510763	3.8 0.00816213 0.0292595 0.00471386	3.8 0.0113664 0.0325673 0.00557131	3.8 0.00860771 0.0270838 0.0045141	3.8 0.0106763 0.0359959 0.00588655
3.85 0.00845911 0.0290832 0.00474265	3.85 0.00723807 0.0274973 0.00437618	3.85 0.0101513 0.030641 0.00517472	3.85 0.00766181 0.0254757 0.00419205	3.85 0.00948803 0.0338348 0.00546515
3.9 0.00751425 0.0273093 0.00440027	3.9 0.00640969 0.0258058 0.00405941	3.9 0.00905567 0.0287907 0.0048026	3.9 0.00681114 0.0239305 0.00388998	3.9 0.00842106 0.0317604 0.00506987
3.95 0.00666627 0.0256079 0.00407932	3.95 0.00566813 0.0241871 0.00376248	3.95 0.00806885 0.0270142 0.00445375	3.95 0.00604724 0.0224482 0.00360677	3.95 0.0074646 0.0297731 0.00469937
4 0.00590649 0.0239824 0.00377869	4 0.00500538 0.0226378 0.00348434	4 0.00718186 0.0253149 0.00412695	4 0.00536224 0.0210297 0.0033415	4 0.00660811 0.0278727 0.00435232
4.05 0.00522656 0.0224304 0.00349732	4.05 0.004414 0.0211604 0.00322409	4.05 0.0063855 0.0236912 0.00382109	4.05 0.00474889 0.0196753 0.00309316	4.05 0.00584229 0.0260588 0.00402755
4.1 0.00461923 0.0209502 0.0032342	4.1 0.00388715 0.0197526 0.00298074	4.1 0.00567131 0.0221421 0.00353495	4.1 0.00420055 0.0183837 0.00286093	4.1 0.0051587 0.02433 0.00372388
4.15 0.00407741 0.0195424 0.00298837	4.15 0.00341848 0.0184145 0.00275343	4.15 0.00503197 0.0206676 0.00326759	4.15 0.00371115 0.0171539 0.00264395	4.15 0.00454919 0.0226866 0.00344028
4.2 0.00359478 0.0182053 0.00275889	4.2 0.00300228 0.017144 0.00254122	4.2 0.0044599 0.0192667 0.00301796	4.2 0.00327449 0.0159852 0.00244137	4.2 0.00400694 0.0211262 0.00317549
4.25 0.00316525 0.016938 0.00254486	4.25 0.00263317 0.015941 0.00234334	4.25 0.00394859 0.0179379 0.0027851	4.25 0.0028859 0.014878 0.00225238	4.25 0.00352503 0.0196485 0.00292857
4.3 0.00278389 0.0157385 0.00234543	4.3 0.00230629 0.0148037 0.002159	4.3 0.00349253 0.0166794 0.00256807	4.3 0.00254053 0.013829 0.00207629	4.3 0.00309721 0.0182512 0.00269851
4.35 0.00244565 0.0146058 0.00215975	4.35 0.00201736 0.0137295 0.00198738	4.35 0.00308642 0.0154898 0.00236595	4.35 0.00223389 0.0128379 0.00191228	4.35 0.00271816 0.0169312 0.00248437
4.4 0.00214606 0.0135373 0.0019871	4.4 0.00176236 0.0127172 0.00182781	4.4 0.00272506 0.0143669 0.0021779	4.4 0.00196203 0.0119031 0.00175979	4.4 0.00238269 0.015686 0.00228526
4.45 0.00188116 0.0125313 0.00182662	4.45 0.00153773 0.0117646 0.00167954	4.45 0.00240402 0.0133091 0.00200311	4.45 0.00172141 0.0110226 0.00161799	4.45 0.00208628 0.0145155 0.00210021
4.5 0.00164705 0.0115856 0.00167764	4.5 0.00133994 0.01087 0.00154193	4.5 0.00211879 0.012314 0.0018408	4.5 0.00150863 0.0101944 0.00148634	4.5 0.00182469 0.0134148 0.00192847
4.55 0.00144049 0.0106988 0.00153944	4.55 0.00116609 0.0100309 0.00141436	4.55 0.00186582 0.0113795 0.00169018	4.55 0.00132072 0.00941691 0.00136422	4.55 0.0015941 0.0123827 0.00176918
4.6 0.00125848 0.00986743 0.00141136	4.6 0.00101353 0.0092456 0.00129611	4.6 0.00164168 0.0105031 0.00155055	4.6 0.00115496 0.00868807 0.00125106	4.6 0.00139115 0.0114163 0.00162158
4.65 0.00109834 0.00908963 0.00129282	4.65 0.000879848 0.00851105 0.00118671	4.65 0.00144335 0.00968283 0.00142124	4.65 0.00100902 0.00800615 0.00114623	4.65 0.00121272 0.0105129 0.001485
4.7 0.000957588 0.00836302 0.00118319	4.7 0.000762855 0.00782554 0.00108556	4.7 0.00126807 0.00891597 0.00130162	4.7 0.000880609 0.00736897 0.00104931	4.7 0.00105607 0.00966894 0.00135872
4.75 0.000834033 0.00768582 0.00108192	4.75 0.000660635 0.00718663 0.000992148	4.75 0.00111327 0.00820057 0.00119106	4.75 0.000767777 0.00677426 0.000959706	4.75 0.000918728 0.00888253 0.00124209
4.8 0.000725706 0.00705481 0.000988393	4.8 0.000571419 0.00659225 0.000905939	4.8 0.000976711 0.00753371 0.0010889	4.8 0.000668772 0.00622051 0.000876987	4.8 0.000798416 0.00815056 0.0011344
4.85 0.000630851 0.00646837 0.000902163	4.85 0.000493678 0.00603998 0.000826463	4.85 0.000856335 0.00691304 0.000994676	4.85 0.000581988 0.0057055 0.000800694	4.85 0.000693212 0.00747051 0.00103514
4.9 0.000547885 0.00592365 0.000822722	4.9 0.000426022 0.00552757 0.000753276	4.9 0.000750332 0.00633625 0.000907817	4.9 0.000506007 0.00522686 0.000730387	4.9 0.000601297 0.0068387 0.00094372
4.95 0.000475405 0.00541866 0.000749608	4.95 0.000367221 0.00505281 0.000685945	4.95 0.000657075 0.00580098 0.000827826	4.95 0.000439572 0.00478281 0.000665665	4.95 0.00052111 0.00625314 0.000859596
5 0.000412156 0.00495114 0.000682381	5 0.000316184 0.00461353 0.000624061	5 0.000575104 0.00530501 0.000754239	5 0.000381515 0.00437167 0.000606139	5 0.000451202 0.00571151 0.000782273
5.05 0.00035702 0.00451862 0.000620626	5.05 0.000271946 0.00420771 0.00056724	5.05 0.000503107 0.00484588 0.000686603	5.05 0.000330853 0.00399132 0.000551446	5.05 0.000390333 0.00521065 0.000711262
5.1 0.000309013 0.00411937 0.000563954	5.1 0.000233644 0.00383306 0.000515122	5.1 0.000439917 0.00442143 0.000624491	5.1 0.000286695 0.00363987 0.00050124	5.1 0.000337391 0.00474842 0.00064611
5.15 0.000267239 0.00375141 0.000511999	5.15 0.000200523 0.00348803 0.000467365	5.15 0.0003845 0.00403012 0.000567513	5.15 0.000248242 0.00331587 0.000455202	5.15 0.000291393 0.00432266 0.000586401
5.2 0.000230938 0.00341261 0.000464414	5.2 0.000171923 0.00317055 0.000423649	5.2 0.000335937 0.00366939 0.000515291	5.2 0.000214778 0.00301752 0.000413025	5.2 0.000251475 0.0039307 0.000531727
5.25 0.000199425 0.00310077 0.000420879	5.25 0.000147254 0.00287886 0.000383657	5.25 0.000293407 0.00333738 0.00046747	5.25 0.000185702 0.00274278 0.000374422	5.25 0.000216862 0.00357007 0.000481707
5.3 0.00017211 0.00281459 0.000381082	5.3 0.000126002 0.00261111 0.000347133	5.3 0.00025619 0.00303226 0.000423729	5.3 0.000160457 0.00249066 0.000339127	5.3 0.000186888 0.00323936 0.000436012
5.35 0.000148425 0.0025521 0.000344741	5.35 0.000107713 0.00236575 0.000313797	5.35 0.000223631 0.00275214 0.000383756	5.35 0.000138549 0.00225909 0.000306889	5.35 0.000160945 0.00293622 0.000394296
5.4 0.000127913 0.00231159 0.000311588	5.4 9.19845e-05 0.0021411 0.000283403	5.4 0.000195169 0.00249524 0.000347257	5.4 0.000119556 0.00204694 0.000277468	5.4 0.000138511 0.00265849 0.00035625
5.45 0.000110184 0.00209158 0.00028137	5.45 7.8488e-05 0.00193572 0.00025572	5.45 0.0001703 0.00226 0.000313962	5.45 0.000103118 0.00185278 0.000250647	5.45 0.000119132 0.00240448 0.000321584
5.5 9.4857e-05 0.0018905 0.000253857	5.5 6.69114e-05 0.00174821 0.000230529	5.5 0.00014858 0.00204481 0.000283618	5.5 8.88879e-05 0.00167528 0.000226218	5.5 0.000102412 0.00217246 0.00029003
5.55 8.16206e-05 0.00170699 0.000228831	5.55 5.69943e-05 0.00157717 0.000207629	5.55 0.00012962 0.00184822 0.000255993	5.55 7.65855e-05 0.00151324 0.000203991	5.55 8.79891e-05 0.00196076 0.000261338
5.6 7.01984e-05 0.00153969 0.000206089	5.6 4.8507e-05 0.00142143 0.000186832	5.6 0.000113075 0.00166885 0.000230863	5.6 6.59556e-05 0.00136545 0.000183784	5.6 7.55609e-05 0.00176788 0.000235278
5.65 6.03482e-05 0.00138736 0.000185442	5.65 4.12515e-05 0.0012797 0.000167967	5.65 9.86407e-05 0.00150548 0.000208027	5.65 5.67762e-05 0.00123082 0.000165434	5.65 6.48581e-05 0.00159242 0.000211623
5.7 5.18597e-05 0.00124884 0.000166716	5.7 3.50542e-05 0.00115095 0.000150867	5.7 8.60539e-05 0.00135668 0.000187294	5.7 4.88559e-05 0.00110838 0.000148786	5.7 5.56486e-05 0.0014328 0.000190177
5.75 4.45468e-05 0.00112302 0.00014975	5.75 2.97661e-05 0.00103407 0.000135386	5.75 7.50795e-05 0.00122128 0.000168489	5.75 4.20263e-05 0.000997092 0.000133695	5.75 4.77213e-05 0.00128791 0.000170753
5.8 3.82552e-05 0.00100886 0.000134391	5.8 2.5258e-05 0.00092811 0.000121382	5.8 6.55133e-05 0.0010984 0.000151445	5.8 3.61406e-05 0.000896078 0.00012003	5.8 4.09172e-05 0.00115651 0.000153178
5.85 3.28429e-05 0.00090539 0.0001205	5.85 2.14183e-05 0.000832078 0.000108727	5.85 5.71762e-05 0.000986923 0.000136015	5.85 3.10708e-05 0.000804482 0.000107668	5.85 3.50724e-05 0.00103747 0.000137291
5.9 2.81897e-05 0.000811613 0.000107951	5.9 1.81508e-05 0.000745293 9.73029e-05	5.9 4.9911e-05 0.000885878 0.000122059	5.9 2.67061e-05 0.000721536 9.64946e-05	5.9 3.00552e-05 0.000929622 0.00012294
5.95 2.41911e-05 0.000726938 9.66257e-05	5.95 1.53725e-05 0.000666908 8.70024e-05	5.95 4.35802e-05 0.000794438 0.000109443	5.95 2.29504e-05 0.000646414 8.64061e-05	5.95 2.57505e-05 0.000832277 0.000109992
6 2.07566e-05 0.00065045 8.64116e-05	6 1.3012e-05 0.000596171 7.77197e-05	6 3.80641e-05 0.000711617 9.80535e-05	6 1.97193e-05 0.000578635 7.73067e-05	6 2.20594e-05 0.000744391 9.83193e-05
6.05 1.78077e-05 0.000581447 7.72084e-05	6.05 1.10082e-05 0.000532407 6.93634e-05	6.05 3.3257e-05 0.000637066 8.77756e-05	6.05 1.69414e-05 0.000517552 6.91038e-05	6.05 1.88948e-05 0.000665136 8.78074e-05
6.1 1.52768e-05 0.000519347 6.89266e-05	6.1 9.30838e-06 0.00047507 6.18517e-05	6.1 2.90679e-05 0.000569686 7.8515e-05	6.1 1.45538e-05 0.00046239 6.17182e-05	6.1 1.61832e-05 0.000593825 7.83518e-05
6.15 1.31052e-05 0.000463346 6.14805e-05	6.15 7.8674e-06 0.000423447 5.5103e-05	6.15 2.54171e-05 0.000508972 7.0175e-05	6.15 1.25023e-05 0.000412696 5.50752e-05	6.15 1.386e-05 0.000529558 6.98528e-05
6.2 1.12425e-05 0.000412995 5.47906e-05	6.2 6.6467e-06 0.000377032 4.90455e-05	6.2 2.22351e-05 0.000454294 6.26721e-05	6.2 1.07402e-05 0.000368002 4.91051e-05	6.2 1.18705e-05 0.000471805 6.22218e-05
6.25 9.64506e-06 0.000367764 4.8787e-05	6.25 5.61307e-06 0.000335398 4.36154e-05	6.25 1.94604e-05 0.000405116 5.59282e-05	6.25 9.22696e-06 0.000327836 4.37449e-05	6.25 1.01672e-05 0.000419943 5.53762e-05
6.3 8.27544e-06 0.00032718 4.34039e-05	6.3 4.73871e-06 0.000298067 3.87513e-05	6.3 1.70411e-05 0.000360941 4.98716e-05	6.3 7.92788e-06 0.000291783 3.89368e-05	6.3 8.70902e-06 0.000373429 4.92408e-05
6.35 7.1013e-06 0.000290801 3.85817e-05	6.35 3.99938e-06 0.000264633 3.4399e-05	6.35 1.4931e-05 0.000321287 4.44369e-05	6.35 6.81253e-06 0.000259445 3.46278e-05	6.35 7.46118e-06 0.000331751 4.37475e-05


==> anc/TwoPointColorFluc/2PSamePoint/2PSameT1Merged.txt <==
#//------------------------- 	#//------------------------- 	#//------------------------- 	#//------------------------- 	#//------------------------- 
#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  
#//------------------------- 	#//------------------------- 	#//------------------------- 	#//------------------------- 	#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.06	#Short distance cutoff (C0) = 0.04
#Gluon mass (gluonMass) = 0.5	#Gluon mass (gluonMass) = 0.6	#Gluon mass (gluonMass) = 0.4	#Gluon mass (gluonMass) = 0.5	#Gluon mass (gluonMass) = 0.5
#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.33333	#Proper time (tau) = 0.33333	#Proper time (tau) = 0.33333	#Proper time (tau) = 0.33333	#Proper time (tau) = 0.33333
#Moment for the angle weighting (Nmoment) = 2	#Moment for the angle weighting (Nmoment) = 2	#Moment for the angle weighting (Nmoment) = 2	#Moment for the angle weighting (Nmoment) = 2	#Moment for the angle weighting (Nmoment) = 2
#Moment for the radius weighting (PowerOfR) = 2	#Moment for the radius weighting (PowerOfR) = 2	#Moment for the radius weighting (PowerOfR) = 2	#Moment for the radius weighting (PowerOfR) = 2	#Moment for the radius weighting (PowerOfR) = 2
#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2
#1.|x| 2.DCDC 3.ProtonHotSpotFluc 4.ProtonColorFluc 	#1.|x| 2.DCDC 3.ProtonHotSpotFluc 4.ProtonColorFluc 	#1.|x| 2.DCDC 3.ProtonHotSpotFluc 4.ProtonColorFluc 	#1.|x| 2.DCDC 3.ProtonHotSpotFluc 4.ProtonColorFluc 	#1.|x| 2.DCDC 3.ProtonHotSpotFluc 4.ProtonColorFluc 
0 0.1374 0.050334 0.0106738	0 0.121153 0.0468031 0.0092751	0 0.155102 0.0540973 0.0122862	0 0.130841 0.0475206 0.0103524	0 0.141299 0.0520645 0.0111343
0.05 0.137119 0.0502503 0.0106672	0.05 0.121029 0.0466377 0.00926805	0.05 0.154953 0.0540436 0.0122704	0.05 0.130793 0.0474903 0.0103452	0.05 0.140774 0.0519855 0.0111273
0.1 0.136543 0.0501012 0.0106332	0.1 0.120695 0.0465122 0.0092547	0.1 0.154523 0.0538626 0.0122396	0.1 0.130382 0.0473426 0.0103209	0.1 0.140337 0.0517981 0.0111006
0.15 0.136029 0.0498479 0.0105952	0.15 0.120279 0.0462393 0.00919624	0.15 0.153824 0.0535687 0.0122105	0.15 0.12988 0.0471071 0.0102866	0.15 0.139816 0.0515378 0.0110577
0.2 0.135136 0.0495061 0.0105373	0.2 0.119762 0.0458877 0.00914415	0.2 0.153172 0.053188 0.0121363	0.2 0.129123 0.0467503 0.0102378	0.2 0.139016 0.0512365 0.010998
0.25 0.134346 0.049012 0.0104554	0.25 0.118879 0.045425 0.00907138	0.25 0.152245 0.0526843 0.0120563	0.25 0.128249 0.0463453 0.0101646	0.25 0.137951 0.0507175 0.0109185
0.3 0.133381 0.0484254 0.0103614	0.3 0.118078 0.0449619 0.00898583	0.3 0.150995 0.0520965 0.0119643	0.3 0.127341 0.0458511 0.0100712	0.3 0.136853 0.050474 0.010821
0.35 0.132001 0.0477562 0.0102647	0.35 0.116849 0.0445351 0.00890999	0.35 0.149572 0.0514429 0.0118483	0.35 0.12624 0.0452115 0.009972	0.35 0.13537 0.0497926 0.01068
0.4 0.130589 0.0470625 0.0101497	0.4 0.11555 0.0436374 0.00880811	0.4 0.147654 0.0506761 0.0117307	0.4 0.124741 0.0445065 0.00986538	0.4 0.13393 0.049025 0.0105543
0.45 0.128771 0.0463474 0.0100236	0.45 0.114025 0.0428323 0.00869803	0.45 0.145828 0.0497877 0.0115582	0.45 0.123091 0.0437353 0.00973281	0.45 0.132072 0.0481857 0.0104222
0.5 0.126969 0.0454706 0.00987449	0.5 0.112396 0.0420069 0.00855458	0.5 0.143797 0.0488012 0.0113977	0.5 0.121059 0.0428683 0.00959175	0.5 0.130485 0.0472566 0.0102678
0.55 0.124989 0.0445416 0.00971731	0.55 0.110451 0.0411385 0.00841071	0.55 0.14153 0.0477694 0.0112247	0.55 0.119191 0.0419838 0.00944293	0.55 0.128439 0.0462797 0.0100997
0.6 0.122878 0.0435697 0.00954389	0.6 0.108581 0.0402416 0.00826594	0.6 0.139217 0.0467297 0.0110435	0.6 0.117262 0.0410432 0.00927252	0.6 0.126394 0.0452675 0.00992697
0.65 0.120531 0.0425127 0.0093614	0.65 0.106539 0.0392849 0.00809461	0.65 0.136743 0.0455859 0.0108415	0.65 0.115141 0.0400368 0.00909362	0.65 0.124107 0.0441767 0.00973678
0.7 0.118136 0.0414206 0.00917316	0.7 0.104321 0.038262 0.00793736	0.7 0.133866 0.0444132 0.0106232	0.7 0.112883 0.0389993 0.00890641	0.7 0.121672 0.0430255 0.00953019
0.75 0.11547 0.0402637 0.00897413	0.75 0.101966 0.0372816 0.00775525	0.75 0.131051 0.0431659 0.0103877	0.75 0.110458 0.0379016 0.00873745	0.75 0.119025 0.0418463 0.00932646
0.8 0.112832 0.0391023 0.0087834	0.8 0.0996079 0.0361358 0.00757468	0.8 0.128216 0.0419254 0.0101462	0.8 0.107934 0.0368242 0.00853283	0.8 0.116192 0.0406571 0.0091225
0.85 0.110001 0.0378711 0.00856237	0.85 0.0969835 0.0349955 0.0073841	0.85 0.125115 0.0406718 0.00989743	0.85 0.10521 0.0356415 0.00832347	0.85 0.113319 0.0394412 0.00889116
0.9 0.107216 0.0366452 0.00835096	0.9 0.0944298 0.033884 0.00719049	0.9 0.121904 0.0393649 0.00964413	0.9 0.102514 0.0344753 0.0081133	0.9 0.110337 0.0381765 0.00865345
0.95 0.104238 0.0354472 0.00810415	0.95 0.0917979 0.0327707 0.00699193	0.95 0.118566 0.0380392 0.00937813	0.95 0.0996855 0.0333408 0.00788171	0.95 0.107239 0.0369027 0.0084132
1 0.101217 0.0342428 0.00786601	1 0.0890593 0.0316726 0.00679685	1 0.115188 0.0367693 0.00912142	1 0.0967952 0.0321798 0.00765166	1 0.104191 0.0356377 0.00816619
1.05 0.0980693 0.0329948 0.00762834	1.05 0.0862931 0.030516 0.00658651	1.05 0.111632 0.0355274 0.00885741	1.05 0.0938309 0.0310452 0.00742275	1.05 0.100991 0.0343936 0.00792337
1.1 0.094934 0.0318342 0.00738844	1.1 0.083496 0.0294588 0.00638298	1.1 0.108113 0.0342019 0.00858805	1.1 0.090872 0.0299451 0.00718688	1.1 0.0976783 0.0331705 0.00767641
1.15 0.09177 0.0307384 0.00714777	1.15 0.0806251 0.028391 0.00615764	1.15 0.104539 0.0329419 0.00832633	1.15 0.0878337 0.0288634 0.00695572	1.15 0.0944212 0.0319542 0.00743149
1.2 0.088549 0.0295963 0.0069055	1.2 0.0777945 0.0273434 0.00594714	1.2 0.100952 0.0317006 0.00806137	1.2 0.0847605 0.0277898 0.00672364	1.2 0.0911719 0.0307743 0.00718573
1.25 0.0853595 0.0284363 0.00666798	1.25 0.0749547 0.0263189 0.00574445	1.25 0.0973663 0.0305131 0.00781405	1.25 0.0815804 0.0267725 0.00649286	1.25 0.0878339 0.0296036 0.0069399
1.3 0.0821408 0.0273692 0.00643877	1.3 0.072072 0.0253252 0.00553146	1.3 0.0938057 0.0293525 0.00754071	1.3 0.0785113 0.0257586 0.00626833	1.3 0.0843864 0.0285117 0.00669767
1.35 0.0789037 0.0263278 0.00620556	1.35 0.069158 0.0243615 0.00532289	1.35 0.0901962 0.0282341 0.00726822	1.35 0.0754459 0.0247924 0.00604183	1.35 0.0811039 0.0274519 0.00645933
1.4 0.075615 0.0253232 0.00598865	1.4 0.0662963 0.0234316 0.00511589	1.4 0.0866129 0.0271652 0.00699528	1.4 0.0723728 0.023854 0.00582022	1.4 0.0777731 0.026392 0.0062203
1.45 0.0724326 0.0243519 0.00575341	1.45 0.0634836 0.0225493 0.00491308	1.45 0.0830371 0.0261088 0.00672867	1.45 0.0693363 0.022938 0.00559209	1.45 0.0745611 0.0253857 0.00597403
1.5 0.0692701 0.0234283 0.0055254	1.5 0.0606798 0.0216988 0.00472875	1.5 0.079393 0.0251338 0.00647775	1.5 0.0663162 0.0220652 0.00537104	1.5 0.0713375 0.0244451 0.00573427
1.55 0.0661213 0.0225906 0.00530346	1.55 0.0578733 0.0208731 0.00453478	1.55 0.0758728 0.0241923 0.00622446	1.55 0.0633653 0.0212335 0.00515227	1.55 0.068057 0.0235334 0.00549992
1.6 0.0630948 0.0217555 0.00508867	1.6 0.0551848 0.0201084 0.00435479	1.6 0.0724496 0.023287 0.00597199	1.6 0.0604744 0.0204485 0.00493991	1.6 0.0648853 0.0226595 0.00527115
1.65 0.0600882 0.0209326 0.00486776	1.65 0.052492 0.0193609 0.00416658	1.65 0.0690452 0.0224098 0.00571693	1.65 0.0575906 0.0196821 0.00472603	1.65 0.0617096 0.0218243 0.00504442
1.7 0.0571274 0.0201508 0.00465573	1.7 0.0498824 0.0186703 0.00397474	1.7 0.0657742 0.02161 0.00547377	1.7 0.0547669 0.018971 0.00452049	1.7 0.0586672 0.0210632 0.00482293
1.75 0.0542651 0.0194459 0.00445262	1.75 0.0473198 0.0180294 0.00379875	1.75 0.0625169 0.0208252 0.00523901	1.75 0.0520307 0.0183177 0.00432509	1.75 0.0557433 0.0203376 0.00461083
1.8 0.051444 0.0187238 0.00425435	1.8 0.0448407 0.0173955 0.00362618	1.8 0.0593238 0.020081 0.00500978	1.8 0.0493046 0.0176594 0.00413674	1.8 0.0528999 0.0196091 0.00440636
1.85 0.0486785 0.0180726 0.00406235	1.85 0.0419358 0.0168081 0.00345869	1.85 0.0562405 0.0193813 0.00478407	1.85 0.0466595 0.0170396 0.00394293	1.85 0.0500989 0.0189229 0.00420811
1.9 0.0456785 0.017469 0.00387185	1.9 0.0395372 0.0162455 0.00329669	1.9 0.0528039 0.018725 0.00456471	1.9 0.0438177 0.0164676 0.00375924	1.9 0.0473839 0.0182977 0.00401097
1.95 0.0431797 0.016902 0.00369056	1.95 0.037341 0.0157048 0.00313835	1.95 0.049965 0.0181229 0.00435486	1.95 0.0414188 0.01592 0.00358488	1.95 0.0447774 0.0177118 0.00381921
2 0.0406797 0.0163728 0.00351363	2 0.0351527 0.0152291 0.00298496	2 0.0471205 0.0175449 0.00414453	2 0.0390363 0.0154141 0.00341412	2 0.0422461 0.0171432 0.00363511
2.05 0.0382338 0.0158577 0.003343	2.05 0.0330115 0.0147632 0.00283478	2.05 0.0444313 0.0169864 0.00394721	2.05 0.0367612 0.0149257 0.00324861	2.05 0.0397463 0.0165953 0.00345813
2.1 0.0360077 0.0153666 0.0031759	2.1 0.0310008 0.0143267 0.00269254	2.1 0.0418708 0.0164606 0.00375874	2.1 0.0346469 0.014468 0.0030865	2.1 0.0372865 0.0160717 0.00328751
2.15 0.0337049 0.0149119 0.00301667	2.15 0.0290504 0.0138923 0.00255855	2.15 0.0394576 0.0159974 0.00357344	2.15 0.0324408 0.0140468 0.00293292	2.15 0.0349599 0.0155952 0.00312369
2.2 0.0315838 0.0144482 0.00286477	2.2 0.0271539 0.0134905 0.0024274	2.2 0.0369276 0.0154514 0.00339452	2.2 0.0304005 0.013611 0.00278255	2.2 0.0327602 0.0151184 0.00296651
2.25 0.0295595 0.0140244 0.0027178	2.25 0.0253929 0.0130765 0.00230861	2.25 0.0346161 0.0149986 0.00322442	2.25 0.0284445 0.0132117 0.00263995	2.25 0.0306832 0.0146775 0.00281425
2.3 0.0276186 0.0136493 0.00257729	2.3 0.0237006 0.0126801 0.00218885	2.3 0.0324779 0.0145908 0.00305935	2.3 0.0265744 0.0128398 0.00250328	2.3 0.0286712 0.0142492 0.00266927
2.35 0.0258231 0.0132571 0.00244239	2.35 0.0220855 0.0123392 0.00207252	2.35 0.0302977 0.0141701 0.00290312	2.35 0.024847 0.0124714 0.00237194	2.35 0.0268156 0.0138309 0.00252784
2.4 0.0240167 0.0128768 0.00231397	2.4 0.0205738 0.0119887 0.00196208	2.4 0.0282846 0.0137532 0.00275154	2.4 0.0230963 0.0121137 0.0022474	2.4 0.0249735 0.013439 0.00239461
2.45 0.0223463 0.0124983 0.00219016	2.45 0.0191585 0.0116355 0.00185734	2.45 0.026365 0.0133668 0.0026075	2.45 0.0214889 0.0117679 0.00212657	2.45 0.0232156 0.0130577 0.0022671
2.5 0.0207574 0.0121382 0.00207266	2.5 0.0177556 0.0113014 0.00175593	2.5 0.0244753 0.0129932 0.0024694	2.5 0.0199609 0.0114248 0.00201323	2.5 0.0215632 0.0126721 0.0021452
2.55 0.0192413 0.0118063 0.00196075	2.55 0.0164386 0.0109746 0.00165977	2.55 0.0227568 0.0126144 0.00233633	2.55 0.0185189 0.0110999 0.00190433	2.55 0.0200035 0.0123057 0.00202812
2.6 0.0178236 0.0114602 0.00185295	2.6 0.0152054 0.0106477 0.00156805	2.6 0.0211392 0.0122612 0.00221011	2.6 0.0171653 0.0107852 0.00179977	2.6 0.0185385 0.0119513 0.0019176
2.65 0.0164954 0.0111224 0.00175063	2.65 0.0140375 0.010325 0.0014803	2.65 0.0195873 0.0118943 0.00208879	2.65 0.0158826 0.0104673 0.00170059	2.65 0.0171487 0.0116004 0.00181263
2.7 0.0152379 0.0107727 0.00165099	2.7 0.0129395 0.0100045 0.0013971	2.7 0.0181399 0.0115217 0.00197344	2.7 0.0146835 0.0101501 0.00160331	2.7 0.0158498 0.0112455 0.00171172
2.75 0.0140573 0.0104425 0.00155812	2.75 0.0119147 0.00969585 0.00131784	2.75 0.0167676 0.0111774 0.00186336	2.75 0.0135568 0.00984624 0.00151457	2.75 0.0146243 0.0108988 0.00161516
2.8 0.0129553 0.0101162 0.00146923	2.8 0.0109592 0.00938869 0.00124217	2.8 0.0154873 0.0108225 0.00175974	2.8 0.0124933 0.00954285 0.00142847	2.8 0.0135114 0.0105506 0.00152177
2.85 0.0119151 0.00979086 0.00138491	2.85 0.0100597 0.00908581 0.00117075	2.85 0.0142787 0.0104822 0.00165949	2.85 0.0114957 0.00923965 0.00134734	2.85 0.0124307 0.0102116 0.00143281
2.9 0.0109443 0.00947055 0.0013051	2.9 0.00922479 0.00878244 0.00110326	2.9 0.0131694 0.0101481 0.00156536	2.9 0.0105663 0.00893489 0.001269	2.9 0.0114219 0.00987406 0.00135145
2.95 0.0100428 0.00915458 0.00122954	2.95 0.00844567 0.00847358 0.00104088	2.95 0.0121142 0.00980198 0.00147515	2.95 0.00970031 0.00863798 0.00119502	2.95 0.0104749 0.00953058 0.0012729
3 0.00920423 0.00883136 0.00115742	3 0.00773377 0.00817421 0.000979398	3 0.011142 0.00946815 0.00138981	3 0.00889379 0.00832826 0.00112508	3 0.00959577 0.00919105 0.00119794
3.05 0.0084175 0.00850989 0.00108851	3.05 0.0070633 0.0078794 0.000920984	3.05 0.0102264 0.00912329 0.00131011	3.05 0.00813367 0.00803144 0.00105849	3.05 0.0087756 0.00886823 0.00112604
3.1 0.00769172 0.00819846 0.0010239	3.1 0.00642986 0.00758384 0.000863798	3.1 0.00937002 0.00878574 0.00123227	3.1 0.00743599 0.00773705 0.000995183	3.1 0.00802291 0.00854401 0.00105818
3.15 0.00703174 0.00788061 0.000962715	3.15 0.00585407 0.00736003 0.000811447	3.15 0.00856772 0.00845164 0.00115902	3.15 0.00678827 0.00744265 0.000935659	3.15 0.00731724 0.00821972 0.000994512
3.2 0.00641083 0.00756434 0.000904795	3.2 0.00532299 0.00708269 0.000761813	3.2 0.00783549 0.00811759 0.00108788	3.2 0.00619281 0.00714491 0.000879221	3.2 0.00666203 0.00790117 0.000934681
3.25 0.00582708 0.00725396 0.000849111	3.25 0.00483396 0.00679223 0.000714696	3.25 0.00715441 0.00779076 0.00102192	3.25 0.00563534 0.00685982 0.000825224	3.25 0.00604951 0.00758133 0.000877372
3.3 0.00529139 0.00695405 0.000796542	3.3 0.00438166 0.00647375 0.000669933	3.3 0.00653542 0.00747171 0.000959379	3.3 0.00511952 0.00657472 0.000774406	3.3 0.00548936 0.00726501 0.000823161
3.35 0.00480385 0.00665594 0.000746673	3.35 0.00396713 0.00619333 0.000628465	3.35 0.00595341 0.00716336 0.000900582	3.35 0.00464991 0.00629395 0.000725802	3.35 0.00498516 0.00696485 0.000772162
3.4 0.00435742 0.00636358 0.000700019	3.4 0.00358791 0.00591721 0.000588881	3.4 0.00541767 0.00684936 0.000845005	3.4 0.00421821 0.00601978 0.000680464	3.4 0.00452075 0.00666023 0.00072371
3.45 0.00394652 0.00607869 0.00065545	3.45 0.00324128 0.00564718 0.00055168	3.45 0.00492281 0.00655196 0.000791768	3.45 0.00382055 0.00575101 0.000637294	3.45 0.00409046 0.00636042 0.000677729
3.5 0.0035759 0.0057982 0.000614948	3.5 0.00292542 0.00537797 0.000516086	3.5 0.00447259 0.00625542 0.000741913	3.5 0.00346348 0.0054845 0.000597162	3.5 0.00370339 0.00606529 0.000635552
3.55 0.00323273 0.00551633 0.00057551	3.55 0.00263439 0.00511469 0.000482673	3.55 0.00405609 0.00596165 0.000694988	3.55 0.00313102 0.00522732 0.000558903	3.55 0.00334441 0.00577602 0.000594897
3.6 0.00291554 0.00524569 0.000538055	3.6 0.00236623 0.00485687 0.000451211	3.6 0.00367673 0.00567334 0.000650345	3.6 0.00282576 0.00497057 0.000522469	3.6 0.0030184 0.00549092 0.000555695
3.65 0.00262617 0.00498583 0.000502092	3.65 0.00212513 0.0046135 0.000421428	3.65 0.00332444 0.00538789 0.000607848	3.65 0.00254627 0.00472469 0.000487914	3.65 0.00271844 0.00521478 0.00051864
3.7 0.00236208 0.00472342 0.000468985	3.7 0.00190635 0.00437195 0.000393363	3.7 0.00300412 0.00510903 0.00056837	3.7 0.00229243 0.00447514 0.00045566	3.7 0.00244595 0.00494256 0.000484116
3.75 0.00212439 0.00447003 0.000437503	3.75 0.00170409 0.0041421 0.000366911	3.75 0.00271091 0.00484937 0.000530845	3.75 0.00206157 0.00424613 0.000425343	3.75 0.00219867 0.00466058 0.000451682
3.8 0.00190616 0.00422629 0.000408178	3.8 0.00152314 0.00391233 0.000341882	3.8 0.00244839 0.00459464 0.000495155	3.8 0.00185039 0.00401506 0.000396836	3.8 0.00197201 0.0044076 0.000421207
3.85 0.00170912 0.0039896 0.000380497	3.85 0.00136056 0.00368858 0.000318529	3.85 0.00220836 0.00434244 0.000461925	3.85 0.00165987 0.00379292 0.000369863	3.85 0.00176688 0.00416207 0.000392516
3.9 0.00153074 0.00377726 0.000354236	3.9 0.00121661 0.0034767 0.000296581	3.9 0.00198382 0.00410236 0.000430609	3.9 0.00148613 0.0035821 0.00034441	3.9 0.0015808 0.00395371 0.000365451
3.95 0.0013682 0.00355596 0.00032965	3.95 0.00108052 0.0032664 0.000275889	3.95 0.00178282 0.00386757 0.000401917	3.95 0.0013291 0.00337318 0.000320618	3.95 0.001412 0.00371919 0.00034034
4 0.00122272 0.0033462 0.000306561	4 0.00096059 0.00306471 0.000256334	4 0.0016008 0.00364063 0.000374175	4 0.00118848 0.00317706 0.000298344	4 0.00126052 0.00350131 0.000316432
4.05 0.001092 0.003145 0.000284987	4.05 0.000854126 0.00287848 0.000238138	4.05 0.00143518 0.00342171 0.000348141	4.05 0.00106025 0.00298507 0.000277388	4.05 0.00112454 0.00328978 0.000294082
4.1 0.000972702 0.00294988 0.000264683	4.1 0.000758134 0.00270388 0.000220987	4.1 0.00128585 0.00323002 0.000323803	4.1 0.000945505 0.00280039 0.000257666	4.1 0.00100227 0.00308302 0.00027304
4.15 0.000865555 0.00276368 0.000245626	4.15 0.000672435 0.0025308 0.000204932	4.15 0.00115135 0.00302697 0.000300873	4.15 0.000841534 0.00262451 0.000239265	4.15 0.000892181 0.00289135 0.000253346
4.2 0.000769278 0.00258673 0.000227853	4.2 0.000595015 0.00236148 0.000189757	4.2 0.00102963 0.00283549 0.000278962	4.2 0.00074836 0.00245821 0.000221972	4.2 0.000793402 0.00270406 0.000234831
4.25 0.000683095 0.00241794 0.000211157	4.25 0.000526146 0.00220466 0.000175825	4.25 0.000920616 0.00265294 0.000258821	4.25 0.000664652 0.00229753 0.000205879	4.25 0.00070407 0.00252748 0.000217608
4.3 0.000607676 0.00225354 0.000195556	4.3 0.000464732 0.00205725 0.000162677	4.3 0.000822402 0.00248033 0.000240008	4.3 0.000589995 0.00214333 0.000190868	4.3 0.000640694 0.00236257 0.000201299
4.35 0.000538032 0.00210409 0.000181019	4.35 0.000409689 0.00191446 0.000150436	4.35 0.000733868 0.0023159 0.000222437	4.35 0.00052346 0.00199888 0.000176493	4.35 0.000567496 0.00220787 0.000186563
4.4 0.000476438 0.0019614 0.000167396	4.4 0.000361147 0.00178052 0.000138994	4.4 0.000654057 0.00215947 0.000206104	4.4 0.000463862 0.00186205 0.000163251	4.4 0.000502269 0.0020575 0.00017247
4.45 0.000421178 0.0018236 0.000154688	4.45 0.000317771 0.00165465 0.000128328	4.45 0.000583691 0.00200366 0.000190728	4.45 0.000410407 0.00173352 0.000150835	4.45 0.00044382 0.00191363 0.000159334
4.5 0.000372222 0.00169466 0.000142839	4.5 0.000279307 0.00153545 0.000118364	4.5 0.000519637 0.0018636 0.000176456	4.5 0.000363119 0.00161057 0.000139295	4.5 0.000391917 0.00177685 0.000147129
4.55 0.000328576 0.00157278 0.000131841	4.55 0.000245192 0.00142223 0.000109169	4.55 0.000462706 0.00173112 0.000163188	4.55 0.000320755 0.00149528 0.000128609	4.55 0.000345714 0.00164899 0.000135723
4.6 0.000290315 0.00145695 0.000121546	4.6 0.000215215 0.00131562 0.000100495	4.6 0.000411404 0.00160496 0.00015066	4.6 0.000282973 0.00138602 0.000118598	4.6 0.000304636 0.00152539 0.000125133
4.65 0.000255906 0.00134723 0.000111973	4.65 0.000188646 0.00121654 9.25148e-05	4.65 0.000365528 0.0014865 0.000139021	4.65 0.000249509 0.00128289 0.000109318	4.65 0.000268299 0.00141107 0.000115321
4.7 0.000225376 0.00125163 0.000103171	4.7 0.000165079 0.00112284 8.50649e-05	4.7 0.00032461 0.00137638 0.000128298	4.7 0.00021984 0.00119275 0.000100719	4.7 0.000236081 0.00131008 0.000106178
4.75 0.000198283 0.00115487 9.49313e-05	4.75 0.000144268 0.00103559 7.81798e-05	4.75 0.000288309 0.00127273 0.000118208	4.75 0.000193675 0.00109588 9.2673e-05	4.75 0.000207528 0.00121013 9.76448e-05
4.8 0.000174228 0.00106071 8.7259e-05	4.8 0.000125997 0.000954271 7.18088e-05	4.8 0.000256012 0.00117598 0.000108854	4.8 0.000170353 0.00101139 8.52242e-05	4.8 0.000182247 0.00111106 8.97819e-05
4.85 0.000153209 0.000977209 8.01417e-05	4.85 0.000110229 0.000877479 6.58663e-05	4.85 0.000226973 0.0010842 0.000100162	4.85 0.0001497 0.000931474 7.82802e-05	4.85 0.000159308 0.00102324 8.24249e-05
4.9 0.000134572 0.000898373 7.35338e-05	4.9 9.60252e-05 0.000806884 6.03688e-05	4.9 0.000201053 0.000998175 9.20767e-05	4.9 0.000131375 0.000856695 7.18359e-05	4.9 0.000139716 0.000941675 7.56064e-05
4.95 0.000117978 0.000826104 6.74568e-05	4.95 8.34822e-05 0.000741228 5.52941e-05	4.95 0.000177942 0.000918331 8.4629e-05	4.95 0.000115262 0.00078752 6.59106e-05	4.95 0.000122349 0.000866677 6.93511e-05
5 0.000103368 0.000758641 6.18352e-05	5 7.25975e-05 0.000679926 5.06028e-05	5 0.000157431 0.000844539 7.77207e-05	5 0.000100988 0.000723622 6.04439e-05	5 0.000107135 0.000795628 6.35501e-05
5.05 9.04913e-05 0.000695397 5.65844e-05	5.05 6.30924e-05 0.000622777 4.62919e-05	5.05 0.000138965 0.000775975 7.13297e-05	5.05 8.84383e-05 0.000663473 5.53297e-05	5.05 9.37154e-05 0.000728715 5.81538e-05
5.1 7.91909e-05 0.000637144 5.1808e-05	5.1 5.47722e-05 0.000569716 4.23261e-05	5.1 0.000122937 0.000711892 6.54188e-05	5.1 7.73912e-05 0.000608327 5.06623e-05	5.1 8.19299e-05 0.000667818 5.32324e-05
5.15 6.92004e-05 0.000583707 4.73786e-05	5.15 4.75434e-05 0.000520658 3.86526e-05	5.15 0.000108652 0.000652233 5.99575e-05	5.15 6.76913e-05 0.000556503 4.63374e-05	5.15 7.15746e-05 0.00061069 4.86773e-05
5.2 6.04468e-05 0.00053327 4.32724e-05	5.2 4.11714e-05 0.000474967 3.52589e-05	5.2 9.59928e-05 0.000596908 5.49421e-05	5.2 5.91417e-05 0.000508582 4.23253e-05	5.2 6.24417e-05 0.000557766 4.4449e-05
5.25 5.27309e-05 0.000487033 3.95096e-05	5.25 3.56368e-05 0.000433063 3.21008e-05	5.25 8.48065e-05 0.000545744 5.03297e-05	5.25 5.16539e-05 0.000464668 3.86624e-05	5.25 5.44349e-05 0.000509283 4.05853e-05
5.3 4.60092e-05 0.000444212 3.60416e-05	5.3 3.07887e-05 0.000394737 2.92535e-05	5.3 7.48652e-05 0.000498592 4.60165e-05	5.3 4.50765e-05 0.000424088 3.52679e-05	5.3 4.74584e-05 0.000464785 3.70154e-05
5.35 4.01158e-05 0.000404681 3.28593e-05	5.35 2.65881e-05 0.00035926 2.66288e-05	5.35 6.61653e-05 0.000455062 4.20549e-05	5.35 3.93183e-05 0.00038649 3.21721e-05	5.35 4.1338e-05 0.000423403 3.37413e-05
5.4 3.49615e-05 0.000368394 2.99402e-05	5.4 2.29416e-05 0.000326395 2.42105e-05	5.4 5.84483e-05 0.000414792 3.84018e-05	5.4 3.43051e-05 0.000351913 2.93197e-05	5.4 3.59852e-05 0.000385203 3.07404e-05
5.45 3.04524e-05 0.000334413 2.72574e-05	5.45 1.97989e-05 0.000297535 2.20073e-05	5.45 5.14075e-05 0.000377858 3.50425e-05	5.45 2.98866e-05 0.000319174 2.66987e-05	5.45 3.13494e-05 0.000348908 2.7973e-05
5.5 2.65116e-05 0.000303862 2.47891e-05	5.5 1.70674e-05 0.000269815 1.99767e-05	5.5 4.53176e-05 0.000343725 3.19601e-05	5.5 2.60293e-05 0.000289947 2.42873e-05	5.5 2.72602e-05 0.000316972 2.54372e-05
5.55 2.30654e-05 0.000275987 2.25331e-05	5.55 1.47037e-05 0.00024472 1.81091e-05	5.55 3.99509e-05 0.000312489 2.91229e-05	5.55 2.26401e-05 0.000263483 2.20788e-05	5.55 2.36885e-05 0.000287876 2.31285e-05
5.6 2.00621e-05 0.000250212 2.04566e-05	5.6 1.26463e-05 0.000221508 1.64141e-05	5.6 3.52451e-05 0.000283377 2.65254e-05	5.6 1.97019e-05 0.000238807 2.00535e-05	5.6 2.05817e-05 0.000260881 2.0988e-05
5.65 1.74326e-05 0.000228079 1.85689e-05	5.65 1.08624e-05 0.00020018 1.4866e-05	5.65 3.10909e-05 0.000257233 2.41437e-05	5.65 1.71347e-05 0.000216854 1.82268e-05	5.65 1.78855e-05 0.000236478 1.90118e-05
5.7 1.51503e-05 0.000206531 1.68278e-05	5.7 9.33153e-06 0.000180843 1.34469e-05	5.7 2.74256e-05 0.000233172 2.19646e-05	5.7 1.48966e-05 0.00019637 1.65087e-05	5.7 1.55353e-05 0.000214038 1.72517e-05
5.75 1.31593e-05 0.000186606 1.52445e-05	5.75 8.01553e-06 0.000163226 1.21567e-05	5.75 2.42439e-05 0.000210948 1.99564e-05	5.75 1.29511e-05 0.000177474 1.49653e-05	5.75 1.34844e-05 0.00019326 1.56353e-05
5.8 1.14299e-05 0.000168521 1.38053e-05	5.8 6.87221e-06 0.000147176 1.09836e-05	5.8 2.13267e-05 0.000191111 1.8128e-05	5.8 1.12499e-05 0.000160314 1.35549e-05	5.8 1.17081e-05 0.000174481 1.41532e-05
5.85 9.91263e-06 0.000151966 1.24938e-05	5.85 5.89469e-06 0.000132466 9.92023e-06	5.85 1.87981e-05 0.000172727 1.64611e-05	5.85 9.73973e-06 0.000144624 1.22703e-05	5.85 1.01448e-05 0.000157334 1.28019e-05
5.9 8.60531e-06 0.000136927 1.12944e-05	5.9 5.0464e-06 0.000119131 8.94929e-06	5.9 1.65873e-05 0.000157607 1.49304e-05	5.9 8.45694e-06 0.000130331 1.10948e-05	5.9 8.80027e-06 0.000141736 1.15741e-05
5.95 7.46741e-06 0.00012328 1.0203e-05	5.95 4.32362e-06 0.000107141 8.06299e-06	5.95 1.46384e-05 0.000142242 1.35422e-05	5.95 7.34315e-06 0.000117358 1.00235e-05	5.95 7.63253e-06 0.000127511 1.04539e-05
6 6.48023e-06 0.000110861 9.21149e-06	6 3.70055e-06 9.62242e-05 7.26333e-06	6 1.29166e-05 0.000128217 1.22685e-05	6 6.37578e-06 0.000105616 9.05176e-06	6 6.62124e-06 0.000114651 9.4341e-06
6.05 5.61897e-06 9.9601e-05 8.31633e-06	6.05 3.16443e-06 8.63407e-05 6.53412e-06	6.05 1.14016e-05 0.000115471 1.11054e-05	6.05 5.54841e-06 9.5002e-05 8.17514e-06	6.05 5.73194e-06 0.000103063 8.49901e-06
6.1 4.87446e-06 8.93854e-05 7.49373e-06	6.1 2.7008e-06 7.73586e-05 5.87565e-06	6.1 1.00685e-05 0.000103875 1.00516e-05	6.1 4.81489e-06 8.53076e-05 7.36286e-06	6.1 4.96894e-06 9.25041e-05 7.66568e-06
6.15 4.23365e-06 8.01823e-05 6.74998e-06	6.15 2.31459e-06 6.91425e-05 5.27674e-06	6.15 8.89802e-06 9.33682e-05 9.09083e-06	6.15 4.17936e-06 7.65417e-05 6.63453e-06	6.15 4.3145e-06 8.29345e-05 6.90402e-06
6.2 3.67126e-06 7.18509e-05 6.07618e-06	6.2 1.97765e-06 6.19703e-05 4.7383e-06	6.2 7.85142e-06 8.38363e-05 8.21692e-06	6.2 3.62515e-06 6.86147e-05 5.97299e-06	6.2 3.73838e-06 7.42706e-05 6.2126e-06
6.25 3.18268e-06 6.43327e-05 5.46513e-06	6.25 1.68977e-06 5.53549e-05 4.24686e-06	6.25 6.93838e-06 7.52367e-05 7.42355e-06	6.25 3.14609e-06 6.14279e-05 5.37475e-06	6.25 3.23894e-06 6.64905e-05 5.58695e-06
6.3 2.76679e-06 5.75355e-05 4.91044e-06	6.3 1.44305e-06 4.94779e-05 3.81123e-06	6.3 6.13141e-06 6.74486e-05 6.70417e-06	6.3 2.72859e-06 5.49672e-05 4.83057e-06	6.3 2.81556e-06 5.94491e-05 5.0182e-06
6.35 2.39634e-06 5.14344e-05 4.40928e-06	6.35 1.23224e-06 4.4159e-05 3.40859e-06	6.35 5.42159e-06 6.04276e-05 6.04705e-06	6.35 2.36618e-06 4.91524e-05 4.33853e-06	6.35 2.43699e-06 5.31538e-05 4.50442e-06


==> anc/TwoPointColorFluc/2PSamePoint/plot2PSameColorAndHSFlucT0C0.txt <==
set multiplot layout 2,1
set tmargin 4
set bmargin 0
set lmargin 20
set rmargin 90

set key font "Times-Roman, 16"

set title "τQ_{s,A}=0" font "Times-Roman, 16"

set ylabel "<{/Symbol e}(x)^{2}> / ~{/Symbol m}{1\\~}_{} ^4 Q_{s,A}^4 [GeV^{4}]" font "Times-Roman, 16" offset char -1,0
set xtics 0,0.5,3.5
set ytics 0,0.004,0.013
set yrange [0:0.013]
set xrange [0:3.5]

set style fill transparent solid 0.2 noborder

set xtics format "" font "Times-Roman, 14"
set ytics font "Times-Roman, 14"

plot "2PSameT0Merged.txt" using ($1/sqrt(3.3)):($14/(81)):($18/(81)) with filledcurves lt 1 notitle, \
"2PSameT0Merged.txt" using ($1/sqrt(3.3)):($2/(81)) with lines lt 1 lw 2 title "DC-DC", \
"2PSameT0Merged.txt" using ($1/sqrt(3.3)):(($15+$16)/(81)):(($19+$20)/(81)) with filledcurves lt 2 notitle, \
"2PSameT0Merged.txt" using ($1/sqrt(3.3)):(($3+$4)/(81)) with lines lt 2 lw 2 title "Total proton fluc", \
"2PSameT0Merged.txt" using ($1/sqrt(3.3)):(($15)/(81)):(($19)/(81)) with filledcurves lt 6 notitle, \
"2PSameT0Merged.txt" using ($1/sqrt(3.3)):(($3)/(81)) with lines lt 6 lw 2 title "Proton HS fluc", \
"2PSameT0Merged.txt" using ($1/sqrt(3.3)):(($16)/(81)):(($20)/(81)) with filledcurves lt 7 notitle, \
"2PSameT0Merged.txt" using ($1/sqrt(3.3)):(($4)/(81)) with lines lt 7 lw 2 title "Proton color fluc"

set tmargin 0
set bmargin 4
set xlabel "|x|/R" font "Times-Roman, 16"
set ylabel "<{/Symbol e}(x)^{2}>/Sum" font "Times-Roman, 16"
set yrange [0:1]
set ytics 0,0.1,0.9

set notitle

set xtics format "%g" font "Times-Roman, 14"

plot "2PSameT0Merged.txt" using ($1/sqrt(3.3)):($2/($2+$3+$4)) with lines lt 1 lw 2 notitle, \
"2PSameT0Merged.txt" using ($1/sqrt(3.3)):(($3)/($2+$3+$4)) with lines lt 6 lw 2 notitle, \
"2PSameT0Merged.txt" using ($1/sqrt(3.3)):(($4)/($2+$3+$4)) with lines lt 7 lw 2 notitle

unset multiplot

reset
reset session

==> anc/TwoPointColorFluc/2PSamePoint/plot2PSameColorAndHSFlucT1C0.txt <==
set multiplot layout 2,1
set tmargin 4
set bmargin 0
set lmargin 20
set rmargin 90

set key font "Times-Roman, 16"

set title "τQ_{s,A}=1" font "Times-Roman, 16"

set ylabel "<{/Symbol e}(x)^{2}> / ~{/Symbol m}{1\\~}_{} ^4 Q_{s,A}^4 [GeV^{4}]" font "Times-Roman, 16" offset char -1,0
set xtics 0,0.5,3.5
set ytics 0,0.0005,0.0018
set yrange [0:0.0018]
set xrange [0:3.5]

set style fill transparent solid 0.2 noborder

set xtics format "" font "Times-Roman, 14"
set ytics font "Times-Roman, 14"

plot "2PSameT1Merged.txt" using ($1/sqrt(3.3)):($14/(81)):($18/(81)) with filledcurves lt 1 notitle, \
"2PSameT1Merged.txt" using ($1/sqrt(3.3)):($2/(81)) with lines lt 1 lw 2 title "DC-DC", \
"2PSameT1Merged.txt" using ($1/sqrt(3.3)):(($15+$16)/(81)):(($19+$20)/(81)) with filledcurves lt 2 notitle, \
"2PSameT1Merged.txt" using ($1/sqrt(3.3)):(($3+$4)/(81)) with lines lt 2 lw 2 title "Total proton fluc", \
"2PSameT1Merged.txt" using ($1/sqrt(3.3)):(($15)/(81)):(($19)/(81)) with filledcurves lt 6 notitle, \
"2PSameT1Merged.txt" using ($1/sqrt(3.3)):(($3)/(81)) with lines lt 6 lw 2 title "Proton HS fluc", \
"2PSameT1Merged.txt" using ($1/sqrt(3.3)):(($16)/(81)):(($20)/(81)) with filledcurves lt 7 notitle, \
"2PSameT1Merged.txt" using ($1/sqrt(3.3)):(($4)/(81)) with lines lt 7 lw 2 title "Proton color fluc"

set tmargin 0
set bmargin 4
set xlabel "|x|/R" font "Times-Roman, 16"
set ylabel "<{/Symbol e}(x)^{2}>/Sum" font "Times-Roman, 16"
set yrange [0:1]
set ytics 0,0.1,0.9

set notitle

set xtics format "%g" font "Times-Roman, 14"

plot "2PSameT1Merged.txt" using ($1/sqrt(3.3)):($2/($2+$3+$4)) with lines lt 1 lw 2 notitle, \
"2PSameT1Merged.txt" using ($1/sqrt(3.3)):(($3)/($2+$3+$4)) with lines lt 6 lw 2 notitle, \
"2PSameT1Merged.txt" using ($1/sqrt(3.3)):(($4)/($2+$3+$4)) with lines lt 7 lw 2 notitle

unset multiplot

reset
reset session

==> anc/TwoPointColorFluc/2PSepPoint/2PSepT01Merged.txt <==
#//------------------------- 	#//------------------------- 	#//------------------------- 	#//------------------------- 	#//------------------------- 
#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  
#//------------------------- 	#//------------------------- 	#//------------------------- 	#//------------------------- 	#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.06	#Short distance cutoff (C0) = 0.04
#Gluon mass (gluonMass) = 0.5	#Gluon mass (gluonMass) = 0.6	#Gluon mass (gluonMass) = 0.4	#Gluon mass (gluonMass) = 0.5	#Gluon mass (gluonMass) = 0.5
#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.03333	#Proper time (tau) = 0.03333	#Proper time (tau) = 0.03333	#Proper time (tau) = 0.03333	#Proper time (tau) = 0.03333
#Moment for the angle weighting (Nmoment) = 2	#Moment for the angle weighting (Nmoment) = 2	#Moment for the angle weighting (Nmoment) = 2	#Moment for the angle weighting (Nmoment) = 2	#Moment for the angle weighting (Nmoment) = 2
#Moment for the radius weighting (PowerOfR) = 2	#Moment for the radius weighting (PowerOfR) = 2	#Moment for the radius weighting (PowerOfR) = 2	#Moment for the radius weighting (PowerOfR) = 2	#Moment for the radius weighting (PowerOfR) = 2
#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2
#1.|x-y| 2.DCDC 3.ProtonHotSpotFluc 4.ProtonColorFluc 	#1.|x-y| 2.DCDC 3.ProtonHotSpotFluc 4.ProtonColorFluc 	#1.|x-y| 2.DCDC 3.ProtonHotSpotFluc 4.ProtonColorFluc 	#1.|x-y| 2.DCDC 3.ProtonHotSpotFluc 4.ProtonColorFluc 	#1.|x-y| 2.DCDC 3.ProtonHotSpotFluc 4.ProtonColorFluc 
0 0.792119 0.349503 0.133168	0 0.729408 0.331796 0.123374	0 0.862458 0.366802 0.143785	0 0.704424 0.305869 0.119637	0 0.888163 0.397625 0.148018
0.1 0.791552 0.347842 0.0896887	0.1 0.728837 0.330184 0.0817967	0.1 0.861778 0.365152 0.0983741	0.1 0.703848 0.304709 0.0860941	0.1 0.887431 0.396567 0.092065
0.2 0.789553 0.344022 0.0481833	0.2 0.727016 0.326513 0.0427347	0.2 0.859683 0.361308 0.0543415	0.2 0.702249 0.301349 0.047776	0.2 0.885357 0.392106 0.0484651
0.3 0.786351 0.337737 0.0290901	0.3 0.724014 0.320356 0.0251819	0.3 0.856105 0.354713 0.0335859	0.3 0.699391 0.29584 0.0288658	0.3 0.881807 0.384021 0.0292116
0.4 0.781839 0.329006 0.0190009	0.4 0.719812 0.311724 0.0161119	0.4 0.851202 0.345694 0.0224353	0.4 0.695451 0.288308 0.0188499	0.4 0.876887 0.373869 0.0190701
0.5 0.776286 0.318113 0.012957	0.5 0.714693 0.301289 0.0107979	0.5 0.845217 0.334321 0.0156093	0.5 0.690464 0.278891 0.01291	0.5 0.870643 0.361232 0.0129983
0.6 0.769608 0.305014 0.00916196	0.6 0.708392 0.288913 0.00752424	0.6 0.837971 0.321013 0.0111939	0.6 0.684351 0.267803 0.00910972	0.6 0.863079 0.347447 0.00919396
0.7 0.761678 0.290488 0.00667518	0.7 0.700987 0.275045 0.00543036	0.7 0.829455 0.305689 0.00825163	0.7 0.677343 0.255248 0.0066448	0.7 0.854084 0.33078 0.00667835
0.8 0.752676 0.274498 0.00496747	0.8 0.692522 0.259691 0.00401826	0.8 0.819623 0.289076 0.0062037	0.8 0.669237 0.2413 0.0049488	0.8 0.84386 0.31247 0.00498175
0.9 0.742497 0.257328 0.00377327	0.9 0.683094 0.243288 0.00303983	0.9 0.80865 0.271298 0.00473844	0.9 0.660199 0.226535 0.00375262	0.9 0.832462 0.292666 0.0037836
1 0.73131 0.239437 0.00289986	1 0.672704 0.226124 0.00233486	1 0.796592 0.252698 0.00365226	1 0.650316 0.211037 0.00288683	1 0.819911 0.272043 0.00290261
1.1 0.71915 0.221011 0.00225598	1.1 0.661385 0.208457 0.00181804	1.1 0.783475 0.233551 0.00284674	1.1 0.639586 0.194919 0.00224451	1.1 0.806186 0.25098 0.00225591
1.2 0.706055 0.202321 0.00176172	1.2 0.649182 0.190537 0.00142317	1.2 0.769363 0.214065 0.00222137	1.2 0.627962 0.178604 0.00175773	1.2 0.791443 0.229619 0.00176671
1.3 0.692028 0.183627 0.0013836	1.3 0.636177 0.172693 0.00112361	1.3 0.754275 0.194777 0.00173832	1.3 0.615589 0.162267 0.00138011	1.3 0.77566 0.20822 0.00138813
1.4 0.677048 0.16547 0.00109148	1.4 0.622425 0.155345 0.000889612	1.4 0.738472 0.17569 0.00137055	1.4 0.602542 0.146156 0.00108743	1.4 0.75902 0.187179 0.00109099
1.5 0.661523 0.147596 0.000860384	1.5 0.60789 0.138288 0.000703267	1.5 0.721739 0.157025 0.00106343	1.5 0.588759 0.130608 0.000855458	1.5 0.741665 0.166843 0.000860089
1.6 0.645278 0.130582 0.000672	1.6 0.592786 0.1221 0.000553455	1.6 0.704271 0.139246 0.000827393	1.6 0.574273 0.115676 0.000669667	1.6 0.723399 0.147456 0.000672723
1.7 0.628481 0.114527 0.00052267	1.7 0.577207 0.10681 0.000435452	1.7 0.686163 0.122443 0.000634098	1.7 0.559298 0.101595 0.000520035	1.7 0.704427 0.129114 0.000526182
1.8 0.61109 0.0995253 0.000403484	1.8 0.561064 0.0925365 0.000340481	1.8 0.66752 0.106737 0.000478827	1.8 0.543902 0.0884566 0.000401445	1.8 0.684863 0.112037 0.000404765
1.9 0.593175 0.0857344 0.000307654	1.9 0.544578 0.0794699 0.000264607	1.9 0.648237 0.092244 0.000354835	1.9 0.527767 0.0763366 0.00030733	1.9 0.664721 0.0963481 0.00030864
2 0.574875 0.0731925 0.000232491	2 0.527551 0.0676188 0.000204681	2 0.628606 0.0790703 0.00025629	2 0.511626 0.0653062 0.000232769	2 0.644172 0.0820739 0.000232768
2.1 0.556374 0.061987 0.000171611	2.1 0.510374 0.0570014 0.000156446	2.1 0.608618 0.0672602 0.000176649	2.1 0.495185 0.0554236 0.000171876	2.1 0.62327 0.069356 0.000171894
2.2 0.537564 0.0521012 0.000123636	2.2 0.492926 0.047691 0.000118141	2.2 0.588325 0.0567884 0.000115161	2.2 0.478525 0.0466534 0.000123765	2.2 0.602061 0.0581037 0.000124148
2.3 0.518517 0.043504 8.5945e-05	2.3 0.475259 0.0396413 8.7936e-05	2.3 0.567708 0.0476521 6.52909e-05	2.3 0.461755 0.0390304 8.59873e-05	2.3 0.580674 0.0483424 8.61519e-05
2.4 0.499416 0.0361291 5.63907e-05	2.4 0.457565 0.0327582 6.40243e-05	2.4 0.547069 0.0398132 2.70583e-05	2.4 0.444844 0.0325137 5.60505e-05	2.4 0.559153 0.0399996 5.65217e-05
2.5 0.480281 0.0299885 3.38532e-05	2.5 0.439784 0.0270386 4.57727e-05	2.5 0.526376 0.0332524 -2.04473e-06	2.5 0.427984 0.0270321 3.36848e-05	2.5 0.53759 0.0331708 3.39139e-05
2.6 0.461071 0.0249499 1.65021e-05	2.6 0.422033 0.0224033 3.18602e-05	2.6 0.505592 0.0278468 -2.46627e-05	2.6 0.411048 0.0225538 1.63239e-05	2.6 0.516031 0.0275514 1.63338e-05
2.7 0.442001 0.0210116 3.1921e-06	2.7 0.404324 0.0187802 2.07672e-05	2.7 0.484952 0.0235121 -4.10872e-05	2.7 0.394104 0.0190008 3.1847e-06	2.7 0.49459 0.0231734 3.00587e-06
2.8 0.423042 0.0180026 -6.4895e-06	2.8 0.386789 0.0160565 1.24685e-05	2.8 0.46443 0.0202016 -5.32803e-05	2.8 0.377272 0.0162595 -6.57416e-06	2.8 0.473268 0.0198489 -6.69039e-06
2.9 0.40426 0.0158563 -1.35615e-05	2.9 0.36942 0.0141669 6.25383e-06	2.9 0.444126 0.0177773 -6.12701e-05	2.9 0.360591 0.0142858 -1.3594e-05	2.9 0.452137 0.0175081 -1.36377e-05
3 0.385708 0.0144453 -1.82808e-05	3 0.352242 0.0129628 1.73777e-06	3 0.424018 0.0161617 -6.62501e-05	3 0.344097 0.012984 -1.82362e-05	3 0.431234 0.0160197 -1.83776e-05
3.1 0.367426 0.0137152 -2.13983e-05	3.1 0.335355 0.0123768 -1.42896e-06	3.1 0.404238 0.0152445 -6.894e-05	3.1 0.327859 0.0122578 -2.14121e-05	3.1 0.410722 0.015248 -2.14342e-05
3.2 0.349477 0.0134897 -2.32894e-05	3.2 0.318784 0.0122773 -3.72141e-06	3.2 0.38453 0.0149135 -7.00447e-05	3.2 0.311871 0.0120208 -2.31987e-05	3.2 0.390539 0.0151248 -2.32742e-05
3.3 0.331649 0.0137638 -2.41376e-05	3.3 0.302488 0.0126477 -5.07693e-06	3.3 0.365451 0.0150336 -6.95868e-05	3.3 0.29621 0.0122112 -2.40619e-05	3.3 0.370775 0.0155007 -2.40715e-05
3.4 0.314419 0.0144066 -2.41513e-05	3.4 0.286378 0.0133604 -6.09514e-06	3.4 0.34689 0.0155823 -6.78873e-05	3.4 0.280898 0.0127186 -2.41328e-05	3.4 0.351455 0.0162805 -2.41835e-05
3.5 0.29762 0.0153421 -2.36679e-05	3.5 0.270889 0.0143351 -6.54212e-06	3.5 0.328715 0.0164713 -6.55341e-05	3.5 0.265974 0.0135047 -2.36806e-05	3.5 0.332614 0.0173821 -2.37202e-05
3.6 0.281348 0.0165215 -2.28661e-05	3.6 0.255889 0.0155046 -6.68368e-06	3.6 0.311016 0.0175919 -6.27299e-05	3.6 0.251443 0.0144719 -2.28609e-05	3.6 0.314288 0.0188054 -2.2885e-05
3.7 0.265536 0.0177824 -2.17595e-05	3.7 0.241309 0.0168033 -6.62078e-06	3.7 0.293718 0.018854 -5.95199e-05	3.7 0.237391 0.0155741 -2.17658e-05	3.7 0.296523 0.0202897 -2.17658e-05
3.8 0.250161 0.0191747 -2.04863e-05	3.8 0.227187 0.0181783 -6.40069e-06	3.8 0.277028 0.0202061 -5.60439e-05	3.8 0.223685 0.0167774 -2.04888e-05	3.8 0.279217 0.021811 -2.04826e-05
3.9 0.235338 0.0205971 -1.90913e-05	3.9 0.21351 0.0195744 -6.05399e-06	3.9 0.26088 0.0216324 -5.24757e-05	3.9 0.210462 0.0180094 -1.91057e-05	3.9 0.262581 0.0234504 -1.91174e-05
4 0.221038 0.0220183 -1.76877e-05	4 0.200309 0.020974 -5.66415e-06	4 0.245315 0.0230691 -4.8904e-05	4 0.197747 0.019237 -1.76925e-05	4 0.246566 0.025087 -1.77009e-05
4.1 0.207309 0.0234092 -1.62727e-05	4.1 0.187677 0.0223074 -5.23458e-06	4.1 0.230319 0.0244688 -4.5362e-05	4.1 0.185526 0.0204317 -1.6287e-05	4.1 0.231134 0.0267278 -1.62899e-05
4.2 0.194117 0.0247123 -1.49019e-05	4.2 0.175624 0.0235746 -4.79888e-06	4.2 0.215921 0.0258226 -4.1928e-05	4.2 0.173771 0.0215727 -1.4895e-05	4.2 0.216328 0.0282025 -1.4922e-05
4.3 0.181472 0.0258999 -1.35831e-05	4.3 0.164038 0.0247295 -4.35944e-06	4.3 0.202109 0.0270483 -3.85961e-05	4.3 0.162506 0.0226224 -1.35704e-05	4.3 0.202236 0.0294915 -1.35738e-05
4.4 0.169395 0.0269806 -1.23109e-05	4.4 0.152988 0.0257653 -3.93148e-06	4.4 0.188891 0.0281792 -3.54165e-05	4.4 0.151719 0.0235797 -1.2287e-05	4.4 0.188725 0.0306967 -1.23165e-05
4.5 0.157893 0.0279278 -1.11254e-05	4.5 0.142438 0.0266632 -3.53077e-06	4.5 0.176291 0.0291665 -3.24129e-05	4.5 0.14146 0.0244243 -1.1109e-05	4.5 0.175855 0.0317555 -1.11277e-05
4.6 0.146941 0.028735 -1.00051e-05	4.6 0.132421 0.0274249 -3.15348e-06	4.6 0.164285 0.0300183 -2.95619e-05	4.6 0.131754 0.0251414 -1.00016e-05	4.6 0.163588 0.0326958 -1.00213e-05
4.7 0.13653 0.0294107 -8.98189e-06	4.7 0.122919 0.0280181 -2.80288e-06	4.7 0.152882 0.0307384 -2.69359e-05	4.7 0.122477 0.0257486 -8.98496e-06	4.7 0.151995 0.033342 -8.99234e-06
4.8 0.126683 0.0299182 -8.04206e-06	4.8 0.113909 0.028485 -2.48253e-06	4.8 0.142042 0.0312804 -2.4482e-05	4.8 0.113683 0.0262056 -8.04295e-06	4.8 0.140994 0.0339505 -8.04706e-06
4.9 0.117354 0.0302708 -7.18061e-06	4.9 0.105413 0.0288007 -2.18947e-06	4.9 0.131789 0.0316682 -2.22081e-05	4.9 0.105358 0.0265339 -7.1797e-06	4.9 0.130572 0.0343837 -7.18549e-06
5 0.108553 0.0304926 -6.39859e-06	5 0.0973906 0.0289875 -1.92536e-06	5 0.122091 0.0319223 -2.0098e-05	5 0.0975011 0.0267476 -6.39519e-06	5 0.120736 0.0345379 -6.40464e-06
5.1 0.100263 0.0305614 -5.68137e-06	5.1 0.0898356 0.0290287 -1.68884e-06	5.1 0.112916 0.0320195 -1.81547e-05	5.1 0.090086 0.0268235 -5.6829e-06	5.1 0.111457 0.0346483 -5.68915e-06
5.2 0.0924512 0.0305076 -5.04345e-06	5.2 0.0827266 0.0289487 -1.47716e-06	5.2 0.104283 0.0319862 -1.63879e-05	5.2 0.0831079 0.026795 -5.04203e-06	5.2 0.102747 0.0345183 -5.04782e-06
5.3 0.0851403 0.0303184 -4.46753e-06	5.3 0.0760862 0.0287479 -1.28914e-06	5.3 0.0961988 0.031819 -1.47687e-05	5.3 0.0765676 0.026669 -4.46677e-06	5.3 0.0945784 0.0344376 -4.4701e-06
5.4 0.0782745 0.0300098 -3.94937e-06	5.4 0.0698686 0.0284264 -1.12205e-06	5.4 0.0886021 0.031524 -1.32885e-05	5.4 0.0704146 0.0264129 -3.948e-06	5.4 0.0869055 0.0340652 -3.95027e-06
5.5 0.0718299 0.0295906 -3.48624e-06	5.5 0.0640175 0.0279981 -9.74485e-07	5.5 0.0815031 0.0311045 -1.19348e-05	5.5 0.0646526 0.0260617 -3.4835e-06	5.5 0.0797271 0.0335696 -3.48837e-06
5.6 0.0658612 0.0290713 -3.07188e-06	5.6 0.0586309 0.027482 -8.45395e-07	5.6 0.074871 0.0305898 -1.07107e-05	5.6 0.0592978 0.0256222 -3.07027e-06	5.6 0.0730758 0.0329656 -3.07376e-06
5.7 0.0602847 0.0284708 -2.70348e-06	5.7 0.0535635 0.0268901 -7.3171e-07	5.7 0.0686646 0.0299895 -9.60242e-06	5.7 0.0542978 0.0251047 -2.70202e-06	5.7 0.0668555 0.0322624 -2.70453e-06
5.8 0.0551026 0.0277946 -2.37472e-06	5.8 0.0488679 0.0262256 -6.3199e-07	5.8 0.0628898 0.0293119 -8.59662e-06	5.8 0.0496507 0.0245202 -2.37369e-06	5.8 0.0610676 0.0314654 -2.37564e-06
5.9 0.0502915 0.0270418 -2.08372e-06	5.9 0.044523 0.0254904 -5.45308e-07	5.9 0.0575267 0.0285448 -7.68941e-06	5.9 0.0453371 0.0238751 -2.08282e-06	5.9 0.0557044 0.0305886 -2.08465e-06
6 0.0458299 0.0262348 -1.82628e-06	6 0.0405075 0.0247065 -4.69544e-07	6 0.052545 0.0277217 -6.86927e-06	6 0.0413359 0.0231667 -1.8254e-06	6 0.0507265 0.0296657 -1.82699e-06
6.1 0.0417022 0.0253744 -1.59814e-06	6.1 0.0367935 0.0238681 -4.03766e-07	6.1 0.0479223 0.0268391 -6.13058e-06	6.1 0.0376397 0.0224214 -1.59772e-06	6.1 0.0461346 0.0286745 -1.59924e-06
6.2 0.0378959 0.024472 -1.39783e-06	6.2 0.0333677 0.0229985 -3.46751e-07	6.2 0.0436506 0.0259157 -5.46595e-06	6.2 0.0342209 0.0216405 -1.39734e-06	6.2 0.0419025 0.0276372 -1.39898e-06
6.3 0.034384 0.0235389 -1.22167e-06	6.3 0.0302194 0.022101 -2.97439e-07	6.3 0.0397081 0.0249525 -4.87162e-06	6.3 0.031068 0.0208304 -1.22106e-06	6.3 0.0380017 0.0265774 -1.22164e-06
6.4 0.0311522 0.022579 -1.06599e-06	6.4 0.0273278 0.02118 -2.54813e-07	6.4 0.036069 0.0239664 -4.33584e-06	6.4 0.0281658 0.0199948 -1.06545e-06	6.4 0.0344137 0.0254751 -1.06615e-06
6.5 0.0281819 0.0216075 -9.29334e-07	6.5 0.024675 0.0202453 -2.17998e-07	6.5 0.0327201 0.02296 -3.85628e-06	6.5 0.0254974 0.0191412 -9.29085e-07	6.5 0.0311249 0.0243634 -9.29721e-07
6.6 0.0254616 0.0206245 -8.09519e-07	6.6 0.0222443 0.0193052 -1.86306e-07	6.6 0.0296429 0.0219405 -3.42695e-06	6.6 0.0230516 0.018278 -8.09154e-07	6.6 0.0281095 0.0232465 -8.09818e-07
6.7 0.0229715 0.0196391 -7.04436e-07	6.7 0.0200258 0.0183628 -1.59018e-07	6.7 0.0268232 0.0209142 -3.04326e-06	6.7 0.0208121 0.0174126 -7.0397e-07	6.7 0.0253462 0.0221236 -7.04619e-07
6.8 0.0206986 0.018656 -6.12338e-07	6.8 0.0180053 0.0174238 -1.35572e-07	6.8 0.0242412 0.0198871 -2.7002e-06	6.8 0.0187632 0.0165543 -6.12076e-07	6.8 0.0228206 0.0210107 -6.12564e-07
6.9 0.0186214 0.017677 -5.31825e-07	6.9 0.016162 0.0164943 -1.15503e-07	6.9 0.0218753 0.0188737 -2.39419e-06	6.9 0.0168921 0.0157012 -5.31609e-07	6.9 0.020521 0.0199093 -5.32064e-07
7 0.0167314 0.0167162 -4.61416e-07	7 0.0144835 0.0155805 -9.82325e-08	7 0.0197174 0.0178703 -2.1205e-06	7 0.0151851 0.014855 -4.6123e-07	7 0.0184247 0.0188236 -4.61561e-07
7.1 0.0150061 0.0157743 -4.0018e-07	7.1 0.0129611 0.0146815 -8.35496e-08	7.1 0.0177514 0.016883 -1.87763e-06	7.1 0.013634 0.0140253 -3.99985e-07	7.1 0.0164995 0.0177495 -4.00257e-07
7.2 0.013446 0.0148535 -3.46797e-07	7.2 0.0115829 0.0138103 -7.09522e-08	7.2 0.0159634 0.0159109 -1.66207e-06	7.2 0.0122249 0.0132154 -3.46652e-07	7.2 0.0147726 0.0167044 -3.46953e-07
7.3 0.012034 0.0139533 -3.00257e-07	7.3 0.0103366 0.0129621 -6.02109e-08	7.3 0.0143365 0.0149698 -1.46975e-06	7.3 0.0109463 0.0124258 -3.0017e-07	7.3 0.0132112 0.0156925 -3.00364e-07
7.4 0.0107539 0.0130855 -2.59793e-07	7.4 0.00920932 0.0121394 -5.10517e-08	7.4 0.0128606 0.0140574 -1.29887e-06	7.4 0.0097893 0.0116606 -2.59701e-07	7.4 0.0117991 0.0147101 -2.59866e-07
7.5 0.00959733 0.0122476 -2.24546e-07	7.5 0.0081954 0.0113492 -4.32313e-08	7.5 0.0115209 0.0131756 -1.14725e-06	7.5 0.00874327 0.0109175 -2.24502e-07	7.5 0.010522 0.0137617 -2.24663e-07
7.6 0.0085537 0.0114424 -1.93963e-07	7.6 0.00728182 0.0105891 -3.65879e-08	7.6 0.0103104 0.0123251 -1.01258e-06	7.6 0.00779914 0.0102041 -1.93972e-07	7.6 0.00936937 0.012849 -1.9408e-07
7.7 0.00761403 0.0106685 -1.67468e-07	7.7 0.006461 0.00986044 -3.09306e-08	7.7 0.00921596 0.0115069 -8.93393e-07	7.7 0.00694575 0.00951768 -1.67432e-07	7.7 0.00833345 0.0119714 -1.6751e-07
7.8 0.00676799 0.00993048 -1.44468e-07	7.8 0.00572557 0.00916744 -2.61281e-08	7.8 0.00822889 0.0107243 -7.87758e-07	7.8 0.00617933 0.00886253 -1.44443e-07	7.8 0.00740302 0.0111328 -1.44515e-07
7.9 0.00600899 0.00922551 -1.24556e-07	7.9 0.00506714 0.00850505 -2.20746e-08	7.9 0.00733809 0.00997768 -6.94351e-07	7.9 0.00549058 0.00823662 -1.2453e-07	7.9 0.00656699 0.0103369 -1.24605e-07
8 0.00532825 0.00855353 -1.07308e-07	8 0.0044777 0.00787692 -1.85981e-08	8 0.00653746 0.00926629 -6.11412e-07	8 0.0048721 0.00764368 -1.07302e-07	8 0.00581859 0.00958283 -1.07358e-07
8.1 0.00471859 0.00791827 -9.24011e-08	8.1 0.00395135 0.00728365 -1.56985e-08	8.1 0.00581734 0.00858874 -5.38216e-07	8.1 0.0043181 0.00707856 -9.23769e-08	8.1 0.00514938 0.00886528 -9.2437e-08
8.2 0.0041738 0.00731602 -7.95141e-08	8.2 0.00348257 0.0067215 -1.32233e-08	8.2 0.00517121 0.00794823 -4.73646e-07	8.2 0.00382383 0.00654329 -7.94877e-08	8.2 0.00455071 0.00818802 -7.95567e-08
8.3 0.00368721 0.00674796 -6.83807e-08	8.3 0.00306491 0.00619171 -1.11223e-08	8.3 0.00459165 0.00734247 -4.16588e-07	8.3 0.00338045 0.00603771 -6.83732e-08	8.3 0.00401671 0.00754856 -6.84103e-08
8.4 0.00325321 0.00621366 -5.8791e-08	8.4 0.00269336 0.005694 -9.35796e-09	8.4 0.00407346 0.00677136 -3.66222e-07	8.4 0.00298534 0.00556236 -5.8758e-08	8.4 0.00354205 0.00694782 -5.88039e-08
8.5 0.00286699 0.00571257 -5.04983e-08	8.5 0.00236409 0.00522741 -7.78902e-09	8.5 0.00360979 0.00623491 -3.21795e-07	8.5 0.00263316 0.00511583 -5.04867e-08	8.5 0.00311936 0.00638373 -5.05172e-08
8.6 0.00252331 0.00524319 -4.33544e-08	8.6 0.0020724 0.00479112 -6.57347e-09	8.6 0.00319583 0.00573193 -2.82646e-07	8.6 0.00231941 0.0046977 -4.33298e-08	8.6 0.00274354 0.00585566 -4.3361e-08
8.7 0.00221857 0.00480428 -3.72019e-08	8.7 0.00181397 0.00438398 -5.58111e-09	8.7 0.00282702 0.00526093 -2.48145e-07	8.7 0.00204131 0.00430668 -3.71785e-08	8.7 0.00241026 0.0053627 -3.72101e-08
8.8 0.00194874 0.00439539 -3.19305e-08	8.8 0.00158592 0.00400423 -4.62966e-09	8.8 0.0024988 0.00482086 -2.17781e-07	8.8 0.0017946 0.00394204 -3.18898e-08	8.8 0.00211508 0.00490291 -3.19232e-08
8.9 0.00170981 0.00401454 -2.73448e-08	8.9 0.00138478 0.00365203 -3.85966e-09	8.9 0.002207 0.00441092 -1.9105e-07	8.9 0.00157619 0.00360248 -2.73228e-08	8.9 0.00185436 0.0044747 -2.73521e-08
9 0.00149848 0.00366092 -2.34434e-08	9 0.00120767 0.00332527 -3.25053e-09	9 0.00194722 0.00402957 -1.67533e-07	9 0.00138275 0.00328717 -2.34089e-08	9 0.00162346 0.00407921 -2.34335e-08
9.1 0.00131187 0.00333356 -2.00971e-08	9.1 0.00105184 0.00302292 -2.74722e-09	9.1 0.00171674 0.0036761 -1.46851e-07	9.1 0.00121137 0.00299341 -2.00841e-08	9.1 0.00141988 0.00371203 -2.00964e-08
9.2 0.00114722 0.00303044 -1.71874e-08	9.2 0.000915123 0.00274387 -2.27429e-09	9.2 0.00151233 0.00334867 -1.28699e-07	9.2 0.00106012 0.00272305 -1.71789e-08	9.2 0.00124064 0.00337256 -1.71487e-08
9.3 0.00100232 0.00275114 -1.46474e-08	9.3 0.000795132 0.00248672 -1.84101e-09	9.3 0.0013311 0.00304645 -1.12724e-07	9.3 0.000927026 0.00247382 -1.46922e-08	9.3 0.00108274 0.00305977 -1.46211e-08
9.4 0.000874788 0.00249334 -1.25516e-08	9.4 0.000690078 0.00225063 -1.57001e-09	9.4 0.0011707 0.00276643 -9.87363e-08	9.4 0.000809797 0.00224271 -1.25537e-08	9.4 0.000944023 0.0027707 -1.25273e-08
9.5 0.000762656 0.00225694 -1.07224e-08	9.5 0.000598169 0.00203358 -1.34768e-09	9.5 0.0010291 0.00250942 -8.64747e-08	9.5 0.000706736 0.00203121 -1.07395e-08	9.5 0.000822188 0.00250639 -1.06698e-08
9.6 0.000664303 0.00203967 -9.15249e-09	9.6 0.000517762 0.00183482 -1.12508e-09	9.6 0.000903877 0.00227276 -7.56688e-08	9.6 0.000616176 0.00183695 -9.17417e-09	9.6 0.000715456 0.00226406 -9.10802e-09
9.7 0.000578048 0.00184124 -7.80014e-09	9.7 0.000447632 0.00165319 -8.75906e-10	9.7 0.000793399 0.00205604 -6.62003e-08	9.7 0.000536755 0.00165928 -7.84483e-09	9.7 0.000622071 0.00203957 -7.77291e-09
9.8 0.000502613 0.00165944 -6.62526e-09	9.8 0.000386683 0.0014873 -7.04028e-10	9.8 0.000695886 0.00185703 -5.78876e-08	9.8 0.000467142 0.00149643 -6.62176e-09	9.8 0.000540217 0.00183738 -6.57984e-09
9.9 0.000436574 0.00149313 -5.72451e-09	9.9 0.000333614 0.00133594 -8.06932e-10	9.9 0.000610109 0.00167481 -5.06073e-08	9.9 0.00040622 0.00134742 -5.711e-09	9.9 0.000468783 0.00165491 -5.61454e-09
10 0.00037889 0.00134222 -4.86416e-09	10 0.000287522 0.00119862 -1.00399e-09	10 0.000534643 0.00150908 -4.42282e-08	10 0.000352938 0.00121203 -4.81414e-09	10 0.000406507 0.00148448 -4.78516e-09
10.1 0.000328568 0.00120448 -4.10767e-09	10.1 0.000247545 0.00107349 -5.091e-10	10.1 0.000468377 0.00135748 -3.86803e-08	10.1 0.000306405 0.00108838 -4.10431e-09	10.1 0.000352206 0.00133339 -4.08075e-09
10.2 0.000284695 0.00107958 -3.50629e-09	10.2 0.000212897 0.000960206 -1.32371e-10	10.2 0.000410073 0.00121983 -3.37922e-08	10.2 0.000265771 0.00097617 -3.53279e-09	10.2 0.000304863 0.00119454 -3.51996e-09
10.3 0.000246525 0.000966395 -3.03724e-09	10.3 0.000182961 0.000857685 1.64449e-10	10.3 0.000358882 0.00109472 -2.9523e-08	10.3 0.000230386 0.000874369 -3.03394e-09	10.3 0.000263639 0.00106862 -3.01917e-09
10.4 0.000213274 0.000863916 -2.55508e-09	10.4 0.000157026 0.000765197 3.72766e-10	10.4 0.000314091 0.000981311 -2.58011e-08	10.4 0.000199572 0.00078215 -2.54304e-09	10.4 0.000227876 0.0009547 -2.53698e-09
10.5 0.000184393 0.000771348 -2.20458e-09	10.5 0.000134636 0.000681719 3.10213e-10	10.5 0.000274679 0.000878569 -2.25239e-08	10.5 0.000172753 0.000698722 -2.21158e-09	10.5 0.00019679 0.000851754 -2.16868e-09
10.6 0.000159294 0.000687931 -1.89008e-09	10.6 0.000115314 0.000606609 2.58605e-10	10.6 0.000240092 0.000785697 -1.96521e-08	10.6 0.000149438 0.000623615 -1.87996e-09	10.6 0.00016985 0.000758089 -1.87738e-09
10.7 0.000137541 0.00061254 -1.71024e-09	10.7 9.86833e-05 0.000538866 2.15964e-10	10.7 0.000209861 0.000701567 -1.71574e-08	10.7 0.000129191 0.0005556 -1.6006e-09	10.7 0.000146502 0.00067556 -1.7017e-09
10.8 0.000118678 0.000544838 -1.45869e-09	10.8 8.43738e-05 0.000478204 1.56212e-10	10.8 0.000183423 0.000625851 -1.49846e-08	10.8 0.000111604 0.00049474 -1.45897e-09	10.8 0.000126306 0.000599751 -1.4536e-09
10.9 0.000102355 0.000484018 -1.26866e-09	10.9 7.20687e-05 0.00042377 1.03793e-10	10.9 0.000160268 0.000557705 -1.30606e-08	10.9 9.63696e-05 0.000439751 -1.25494e-09	10.9 0.000108803 0.000532371 -1.27178e-09
11 8.8222e-05 0.000429353 -1.05714e-09	11 6.15107e-05 0.000375003 6.93595e-11	11 0.000140016 0.000496267 -1.14496e-08	11 8.31654e-05 0.000390356 -1.0724e-09	11 9.36651e-05 0.000472549 -1.07251e-09
11.1 7.60147e-05 0.000380521 -9.18229e-10	11.1 5.2459e-05 0.000331509 4.62975e-11	11.1 0.000122325 0.000441232 -9.99154e-09	11.1 7.17425e-05 0.000346255 -9.22258e-10	11.1 8.06036e-05 0.000417962 -9.1307e-10
11.2 6.54556e-05 0.000336724 -8.03638e-10	11.2 4.46946e-05 0.000292626 3.05631e-11	11.2 0.000106858 0.000391831 -8.74257e-09	11.2 6.18548e-05 0.000306616 -8.06814e-10	11.2 6.93354e-05 0.000370132 -7.99091e-10
11.3 5.6385e-05 0.000297716 -4.99529e-10	11.3 3.80504e-05 0.000257962 1.9893e-11	11.3 9.33551e-05 0.000347624 -7.61694e-09	11.3 5.33237e-05 0.000271275 -5.04361e-10	11.3 5.9647e-05 0.000326984 -4.95209e-10
11.4 4.85146e-05 0.000262921 -3.57231e-10	11.4 3.23694e-05 0.000227211 6.21016e-11	11.4 8.15511e-05 0.000308106 -6.6427e-09	11.4 4.59402e-05 0.000239764 -3.618e-10	11.4 5.12618e-05 0.00028821 -3.54474e-10
11.5 4.17189e-05 0.000232349 -3.15433e-10	11.5 2.75194e-05 0.000200314 9.06129e-11	11.5 7.12496e-05 0.000273263 -5.74516e-09	11.5 3.95767e-05 0.000211646 -3.19204e-10	11.5 4.40224e-05 0.000254511 -3.12968e-10
11.6 3.58759e-05 0.000204317 -2.85562e-10	11.6 2.33795e-05 0.000175544 7.39211e-11	11.6 6.22564e-05 0.000241666 -5.14595e-09	11.6 3.4076e-05 0.000186595 -2.88586e-10	11.6 3.78117e-05 0.000223644 -2.83489e-10
11.7 3.08463e-05 0.000179812 1.39068e-10	11.7 1.98452e-05 0.000154019 8.77839e-11	11.7 5.43605e-05 0.000213133 -4.50061e-09	11.7 2.93316e-05 0.000164341 1.37737e-10	11.7 3.24673e-05 0.000196666 1.3977e-10
11.8 2.65119e-05 0.000158041 1.02805e-10	11.8 1.68393e-05 0.00013496 9.64561e-11	11.8 4.75169e-05 0.000188121 -3.89011e-09	11.8 2.52436e-05 0.000144571 1.02165e-10	11.8 2.78688e-05 0.000172929 1.02999e-10
11.9 2.27814e-05 0.000138794 5.49567e-11	11.9 1.42798e-05 0.000118145 8.09242e-11	11.9 4.15491e-05 0.000165901 -3.38402e-09	11.9 2.17193e-05 0.000127061 5.49147e-11	11.9 2.39177e-05 0.000151748 5.47723e-11
12 1.95732e-05 0.000121777 3.71904e-11	12 1.21014e-05 0.000103319 6.79179e-11	12 3.63397e-05 0.0001462 -2.93969e-09	12 1.86831e-05 0.000111514 3.73267e-11	12 2.05259e-05 0.000133006 3.7073e-11
12.1 1.68163e-05 0.000106708 3.47801e-11	12.1 1.02501e-05 9.02293e-05 5.70116e-11	12.1 3.17942e-05 0.000128699 -2.54898e-09	12.1 1.60723e-05 9.77941e-05 3.5e-11	12.1 1.76113e-05 0.000116449 3.46821e-11
12.2 1.44462e-05 9.34181e-05 1.66361e-10	12.2 8.68663e-06 7.87196e-05 4.78558e-11	12.2 2.78275e-05 0.000113199 -2.20811e-09	12.2 1.38244e-05 8.56952e-05 1.6626e-10	12.2 1.51088e-05 0.000101749 1.6623e-10
12.3 1.23966e-05 8.16913e-05 1.4364e-10	12.3 7.35114e-06 6.85841e-05 4.01628e-11	12.3 2.43637e-05 9.96016e-05 -1.96825e-09	12.3 1.18975e-05 7.50037e-05 1.43557e-10	12.3 1.29624e-05 8.89078e-05 1.43533e-10
12.4 1.06495e-05 7.13578e-05 1.24116e-10	12.4 6.21952e-06 5.96804e-05 3.36946e-11	12.4 2.13413e-05 8.74464e-05 -1.71729e-09	12.4 1.02338e-05 6.55686e-05 1.24044e-10	12.4 1.11209e-05 7.76711e-05 1.24029e-10
12.5 9.14988e-06 6.22873e-05 1.03651e-10	12.5 5.25842e-06 5.18932e-05 2.8254e-11	12.5 1.87027e-05 7.67097e-05 -1.46732e-09	12.5 8.8029e-06 5.72937e-05 1.03592e-10	12.5 9.54197e-06 6.76748e-05 1.03581e-10
12.6 7.86137e-06 5.43044e-05 8.63312e-11	12.6 4.44537e-06 4.50698e-05 2.36771e-11	12.6 1.63988e-05 6.72416e-05 -1.28624e-09	12.6 7.57311e-06 4.99975e-05 8.63072e-11	12.6 8.18736e-06 5.89548e-05 8.63028e-11
12.7 6.7555e-06 4.73037e-05 7.18163e-11	12.7 3.75717e-06 3.90992e-05 1.98268e-11	12.7 1.43853e-05 5.88996e-05 -1.12852e-09	12.7 6.51552e-06 4.3587e-05 7.18163e-11	12.7 7.02502e-06 5.1312e-05 7.18163e-11


==> anc/TwoPointColorFluc/2PSepPoint/2PSepT02Merged.txt <==
#//------------------------- 	#//------------------------- 	#//------------------------- 	#//------------------------- 	#//------------------------- 
#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  
#//------------------------- 	#//------------------------- 	#//------------------------- 	#//------------------------- 	#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.06	#Short distance cutoff (C0) = 0.04
#Gluon mass (gluonMass) = 0.5	#Gluon mass (gluonMass) = 0.6	#Gluon mass (gluonMass) = 0.4	#Gluon mass (gluonMass) = 0.5	#Gluon mass (gluonMass) = 0.5
#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.06666	#Proper time (tau) = 0.06666	#Proper time (tau) = 0.06666	#Proper time (tau) = 0.06666	#Proper time (tau) = 0.06666
#Moment for the angle weighting (Nmoment) = 2	#Moment for the angle weighting (Nmoment) = 2	#Moment for the angle weighting (Nmoment) = 2	#Moment for the angle weighting (Nmoment) = 2	#Moment for the angle weighting (Nmoment) = 2
#Moment for the radius weighting (PowerOfR) = 2	#Moment for the radius weighting (PowerOfR) = 2	#Moment for the radius weighting (PowerOfR) = 2	#Moment for the radius weighting (PowerOfR) = 2	#Moment for the radius weighting (PowerOfR) = 2
#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2
#1.|x-y| 2.DCDC 3.ProtonHotSpotFluc 4.ProtonColorFluc 	#1.|x-y| 2.DCDC 3.ProtonHotSpotFluc 4.ProtonColorFluc 	#1.|x-y| 2.DCDC 3.ProtonHotSpotFluc 4.ProtonColorFluc 	#1.|x-y| 2.DCDC 3.ProtonHotSpotFluc 4.ProtonColorFluc 	#1.|x-y| 2.DCDC 3.ProtonHotSpotFluc 4.ProtonColorFluc 
0 0.666969 0.288989 0.100828	0 0.610709 0.27321 0.0925378	0 0.730029 0.304543 0.109905	0 0.606519 0.258962 0.0941947	0 0.720019 0.314071 0.105768
0.1 0.666356 0.287926 0.0761225	0.1 0.610127 0.272243 0.0689564	0.1 0.729464 0.303412 0.0839512	0.1 0.605919 0.258021 0.0732987	0.1 0.719338 0.312907 0.0780375
0.2 0.664812 0.284801 0.0445152	0.2 0.608569 0.26921 0.0393008	0.2 0.727666 0.300051 0.0504211	0.2 0.604375 0.255217 0.0441975	0.2 0.717562 0.309375 0.0449299
0.3 0.662109 0.279588 0.0271799	0.3 0.606061 0.263574 0.0234276	0.3 0.724734 0.294641 0.0315739	0.3 0.602014 0.250565 0.0270972	0.3 0.714597 0.303592 0.0273299
0.4 0.658412 0.272468 0.017832	0.4 0.602685 0.256879 0.0150565	0.4 0.720759 0.287272 0.0211254	0.4 0.598531 0.244229 0.0178024	0.4 0.710623 0.295856 0.0179009
0.5 0.653733 0.263138 0.0122361	0.5 0.598295 0.248429 0.0101698	0.5 0.715712 0.278024 0.0147761	0.5 0.594256 0.235929 0.012176	0.5 0.705561 0.286501 0.0122881
0.6 0.648107 0.252753 0.00868543	0.6 0.593009 0.238456 0.00712002	0.6 0.709626 0.267201 0.0106484	0.6 0.589186 0.226607 0.00869066	0.6 0.699472 0.275019 0.00870821
0.7 0.641437 0.241287 0.00632427	0.7 0.586837 0.227253 0.00513283	0.7 0.702385 0.254945 0.0078553	0.7 0.583154 0.216241 0.00631068	0.7 0.692257 0.262039 0.00634068
0.8 0.633783 0.228284 0.00474007	0.8 0.57979 0.215109 0.00381693	0.8 0.69416 0.241349 0.00592144	0.8 0.576298 0.20461 0.00471214	0.8 0.683947 0.247772 0.00475437
0.9 0.625324 0.214277 0.00358942	0.9 0.571975 0.201699 0.00288	0.9 0.684965 0.22677 0.00452215	0.9 0.568612 0.192148 0.00357955	0.9 0.67484 0.232505 0.00360196
1 0.615993 0.19952 0.00276439	1 0.563299 0.187628 0.00221897	1 0.67489 0.211417 0.0034959	1 0.560049 0.179027 0.00275466	1 0.664905 0.216462 0.0027771
1.1 0.605826 0.184391 0.00214786	1.1 0.553896 0.173166 0.00172713	1.1 0.664014 0.195597 0.00272301	1.1 0.550744 0.165507 0.00213982	1.1 0.653337 0.199884 0.00216172
1.2 0.594852 0.168881 0.00168392	1.2 0.543769 0.15839 0.00135758	1.2 0.652179 0.179435 0.00212768	1.2 0.540784 0.152015 0.00167934	1.2 0.641327 0.183086 0.00168752
1.3 0.583125 0.15354 0.00131959	1.3 0.532914 0.14378 0.00107112	1.3 0.639556 0.163443 0.00167227	1.3 0.530111 0.138308 0.00131999	1.3 0.628585 0.16613 0.00132475
1.4 0.570721 0.138427 0.00104824	1.4 0.521495 0.129345 0.000852034	1.4 0.62609 0.147802 0.00131137	1.4 0.518918 0.124902 0.00104028	1.4 0.615495 0.149733 0.0010532
1.5 0.557722 0.1237 0.000823208	1.5 0.509585 0.115388 0.000674548	1.5 0.612124 0.132306 0.00102532	1.5 0.506961 0.111902 0.00082335	1.5 0.60149 0.133638 0.000822061
1.6 0.544318 0.109807 0.000644859	1.6 0.497051 0.102058 0.000530636	1.6 0.597461 0.117581 0.000793405	1.6 0.494659 0.0990895 0.000641124	1.6 0.586791 0.118417 0.000645812
1.7 0.530212 0.0964205 0.00050186	1.7 0.484041 0.0894893 0.000417824	1.7 0.582345 0.103586 0.000609853	1.7 0.481893 0.0871788 0.000500729	1.7 0.571568 0.104008 0.000502539
1.8 0.515624 0.0840181 0.00038789	1.8 0.470629 0.077702 0.0003277	1.8 0.566625 0.0904937 0.000460101	1.8 0.46875 0.0760427 0.000386061	1.8 0.555541 0.0905052 0.000388813
1.9 0.500697 0.0724243 0.000296461	1.9 0.456837 0.0667979 0.00025451	1.9 0.550338 0.0784342 0.000343111	1.9 0.45523 0.0658161 0.000296005	1.9 0.539571 0.0780429 0.000296383
2 0.485436 0.0621173 0.000224871	2 0.442924 0.0570824 0.000197156	2 0.533786 0.0674037 0.000247519	2 0.441434 0.0563346 0.000223356	2 0.522871 0.0667317 0.000223948
2.1 0.469869 0.0527376 0.000165221	2.1 0.428551 0.0482894 0.000150186	2.1 0.516982 0.0574921 0.000170656	2.1 0.427332 0.0479025 0.000164978	2.1 0.506034 0.0565815 0.00016476
2.2 0.454151 0.0443661 0.000119608	2.2 0.413993 0.0404115 0.000113755	2.2 0.499802 0.0485916 0.000111069	2.2 0.413035 0.0405011 0.000119342	2.2 0.488942 0.0476348 0.000118929
2.3 0.438177 0.0371492 8.37421e-05	2.3 0.399174 0.0336674 8.46841e-05	2.3 0.482566 0.0409155 6.28419e-05	2.3 0.398603 0.0339286 8.31595e-05	2.3 0.471769 0.0398168 8.27751e-05
2.4 0.422105 0.0309639 5.53235e-05	2.4 0.384405 0.0279139 6.21038e-05	2.4 0.46522 0.0342899 2.69508e-05	2.4 0.383906 0.0283265 5.48825e-05	2.4 0.454458 0.0331214 5.51776e-05
2.5 0.406025 0.0257704 3.28616e-05	2.5 0.369534 0.0231031 4.43236e-05	2.5 0.447889 0.0286983 -2.10286e-06	2.5 0.36934 0.0236084 3.2264e-05	2.5 0.437062 0.0275367 3.25862e-05
2.6 0.389987 0.0215001 1.57591e-05	2.6 0.354661 0.0191743 3.06178e-05	2.6 0.4304 0.0240716 -2.38676e-05	2.6 0.35477 0.0197344 1.56015e-05	2.6 0.419728 0.0229383 1.5711e-05
2.7 0.374112 0.0181331 2.92375e-06	2.7 0.339926 0.0161158 1.99612e-05	2.7 0.413 0.0203937 -3.98871e-05	2.7 0.340188 0.0166533 2.65951e-06	2.7 0.402386 0.0193133 2.98336e-06
2.8 0.358075 0.0155277 -6.45253e-06	2.8 0.325342 0.0137689 1.19177e-05	2.8 0.395613 0.0175301 -5.12785e-05	2.8 0.325702 0.0142805 -6.48681e-06	2.8 0.385095 0.0165451 -6.41959e-06
2.9 0.342239 0.0136388 -1.30744e-05	2.9 0.310785 0.0120987 6.04542e-06	2.9 0.378378 0.0154069 -5.94184e-05	2.9 0.311392 0.0125189 -1.3197e-05	2.9 0.368084 0.0145584 -1.32789e-05
3 0.326607 0.0124071 -1.78599e-05	3 0.296534 0.0110393 1.67324e-06	3 0.361435 0.0139584 -6.43915e-05	3 0.297228 0.0113295 -1.78659e-05	3 0.351219 0.0132599 -1.78191e-05
3.1 0.311227 0.0116916 -2.08928e-05	3.1 0.282417 0.0104733 -1.55214e-06	3.1 0.344668 0.0130734 -6.73221e-05	3.1 0.283274 0.0106329 -2.08451e-05	3.1 0.334623 0.0125258 -2.09122e-05
3.2 0.296127 0.0114422 -2.24812e-05	3.2 0.268519 0.0103387 -3.55598e-06	3.2 0.328201 0.0126942 -6.76982e-05	3.2 0.269584 0.0103868 -2.25108e-05	3.2 0.318365 0.012294 -2.25355e-05
3.3 0.281313 0.0115937 -2.33844e-05	3.3 0.254845 0.0105863 -5.01125e-06	3.3 0.312052 0.0127411 -6.73607e-05	3.3 0.256062 0.0104731 -2.32791e-05	3.3 0.302444 0.0125021 -2.33771e-05
3.4 0.266788 0.0120743 -2.33267e-05	3.4 0.241524 0.0111286 -5.8323e-06	3.4 0.296177 0.0131287 -6.58312e-05	3.4 0.242916 0.0108654 -2.33614e-05	3.4 0.286797 0.0130525 -2.33667e-05
3.5 0.252685 0.0127954 -2.28878e-05	3.5 0.228539 0.0118849 -6.2794e-06	3.5 0.281304 0.0137941 -6.3585e-05	3.5 0.230106 0.0114786 -2.296e-05	3.5 0.271556 0.0138852 -2.29334e-05
3.6 0.238899 0.0136921 -2.21354e-05	3.6 0.2159 0.0128003 -6.48625e-06	3.6 0.266189 0.0146408 -6.06797e-05	3.6 0.217612 0.0122472 -2.21302e-05	3.6 0.256723 0.014889 -2.21803e-05
3.7 0.225603 0.0147434 -2.10187e-05	3.7 0.203738 0.013842 -6.38977e-06	3.7 0.251564 0.0156697 -5.75252e-05	3.7 0.205542 0.0131784 -2.10311e-05	3.7 0.242265 0.0160438 -2.11136e-05
3.8 0.212619 0.0158566 -1.98322e-05	3.8 0.191845 0.014955 -6.17835e-06	3.8 0.237357 0.0167831 -5.42968e-05	3.8 0.193749 0.0141716 -1.98176e-05	3.8 0.228278 0.0172618 -1.98675e-05
3.9 0.200373 0.0170235 -1.84834e-05	3.9 0.180361 0.0161042 -5.86231e-06	3.9 0.223617 0.0179423 -5.08485e-05	3.9 0.182409 0.0152085 -1.84607e-05	3.9 0.214624 0.0185405 -1.85183e-05
4 0.188282 0.0181892 -1.71498e-05	4 0.169317 0.0172407 -5.48935e-06	4 0.210391 0.0191501 -4.74081e-05	4 0.17144 0.0162396 -1.71212e-05	4 0.201634 0.0197975 -1.7169e-05
4.1 0.176651 0.0193219 -1.57408e-05	4.1 0.158712 0.0183377 -5.06377e-06	4.1 0.197581 0.0202917 -4.38142e-05	4.1 0.160892 0.0172481 -1.5756e-05	4.1 0.189141 0.0210224 -1.57603e-05
4.2 0.165468 0.0204006 -1.44367e-05	4.2 0.148553 0.0193728 -4.6333e-06	4.2 0.185307 0.0214007 -4.0629e-05	4.2 0.150755 0.0182128 -1.4429e-05	4.2 0.177152 0.0221984 -1.44539e-05
4.3 0.154766 0.0213962 -1.31482e-05	4.3 0.138989 0.0203285 -4.22403e-06	4.3 0.173531 0.0224417 -3.74105e-05	4.3 0.141071 0.0191109 -1.31437e-05	4.3 0.165651 0.0232982 -1.31652e-05
4.4 0.144532 0.0222991 -1.19141e-05	4.4 0.129676 0.021195 -3.81307e-06	4.4 0.16215 0.023387 -3.42909e-05	4.4 0.131804 0.0199307 -1.19134e-05	4.4 0.154654 0.0242527 -1.19296e-05
4.5 0.134781 0.0231016 -1.0777e-05	4.5 0.120808 0.0219451 -3.43051e-06	4.5 0.151413 0.0242106 -3.14248e-05	4.5 0.122937 0.0206483 -1.07686e-05	4.5 0.144202 0.0250954 -1.07897e-05
4.6 0.125406 0.0237933 -9.68505e-06	4.6 0.112363 0.0225876 -3.05561e-06	4.6 0.141185 0.0249244 -2.86499e-05	4.6 0.114429 0.0212761 -9.69255e-06	4.6 0.134174 0.0258335 -9.70596e-06
4.7 0.116576 0.024354 -8.70573e-06	4.7 0.104342 0.0231131 -2.71514e-06	4.7 0.131447 0.0255321 -2.61e-05	4.7 0.106412 0.0217959 -8.69983e-06	4.7 0.124699 0.0264509 -8.71977e-06
4.8 0.108216 0.0248006 -7.80054e-06	4.8 0.0966605 0.0235218 -2.4066e-06	4.8 0.122208 0.0260209 -2.37391e-05	4.8 0.0988104 0.0222064 -7.79433e-06	4.8 0.115732 0.0269269 -7.80645e-06
4.9 0.100299 0.0251235 -6.96018e-06	4.9 0.0894647 0.023809 -2.12056e-06	4.9 0.113456 0.0263764 -2.15314e-05	4.9 0.0916098 0.0225026 -6.95225e-06	4.9 0.107251 0.0272645 -6.96641e-06
5 0.0928097 0.0253259 -6.19407e-06	5 0.0827006 0.0239848 -1.86472e-06	5 0.105162 0.0266013 -1.94928e-05	5 0.0848019 0.022697 -6.1922e-06	5 0.0992069 0.0274654 -6.20281e-06
5.1 0.0857652 0.0254088 -5.50512e-06	5.1 0.0763217 0.0239763 -1.63474e-06	5.1 0.0973395 0.026702 -1.76079e-05	5.1 0.078391 0.0227853 -5.50526e-06	5.1 0.0916585 0.0275415 -5.51196e-06
5.2 0.0791557 0.0253112 -4.88753e-06	5.2 0.0703355 0.0239267 -1.43126e-06	5.2 0.0899687 0.026699 -1.58879e-05	5.2 0.0723598 0.0227575 -4.8848e-06	5.2 0.0845772 0.027523 -4.89221e-06
5.3 0.0729185 0.0251793 -4.33038e-06	5.3 0.0647014 0.0237832 -1.24969e-06	5.3 0.0830998 0.0265764 -1.43164e-05	5.3 0.0666905 0.022651 -4.33027e-06	5.3 0.0778985 0.0273858 -4.33348e-06
5.4 0.0670855 0.0250055 -3.82438e-06	5.4 0.0594408 0.0235416 -1.08653e-06	5.4 0.0765861 0.0263576 -1.28694e-05	5.4 0.0613765 0.022462 -3.82181e-06	5.4 0.0716311 0.0270808 -3.82895e-06
5.5 0.0616388 0.0246747 -3.3775e-06	5.5 0.0545223 0.0232638 -9.44864e-07	5.5 0.0704882 0.0260274 -1.15709e-05	5.5 0.0564039 0.0221779 -3.37561e-06	5.5 0.0657943 0.0267097 -3.38185e-06
5.6 0.0565398 0.0242656 -2.97471e-06	5.6 0.0499385 0.0228506 -8.18522e-07	5.6 0.0647792 0.0256167 -1.03824e-05	5.6 0.0517522 0.0218378 -2.97432e-06	5.6 0.060329 0.0262609 -2.97756e-06
5.7 0.0517863 0.02378 -2.62002e-06	5.7 0.0456611 0.0223701 -7.0897e-07	5.7 0.0594456 0.0251362 -9.30916e-06	5.7 0.0474064 0.0214144 -2.61876e-06	5.7 0.0552056 0.0257249 -2.62364e-06
5.8 0.0473623 0.023226 -2.30232e-06	5.8 0.0416892 0.0218295 -6.12645e-07	5.8 0.0544727 0.0245741 -8.3349e-06	5.8 0.0433742 0.0209283 -2.30028e-06	5.8 0.0504734 0.02512 -2.30472e-06
5.9 0.0432549 0.0226183 -2.0203e-06	5.9 0.0380105 0.0212322 -5.28247e-07	5.9 0.0498613 0.0239582 -7.45286e-06	5.9 0.0396288 0.0203806 -2.01986e-06	5.9 0.0460779 0.0244386 -2.02167e-06
6 0.0394438 0.0219539 -1.77037e-06	6 0.0346049 0.0205857 -4.54948e-07	6 0.0455735 0.0232814 -6.65992e-06	6 0.036148 0.0197976 -1.76997e-06	6 0.0420018 0.0237153 -1.77252e-06
6.1 0.0359165 0.0212481 -1.55017e-06	6.1 0.0314427 0.0199032 -3.91377e-07	6.1 0.0416032 0.0225614 -5.94429e-06	6.1 0.0329318 0.0191715 -1.54936e-06	6.1 0.0382317 0.0229557 -1.55123e-06
6.2 0.0326575 0.0205142 -1.35578e-06	6.2 0.0285333 0.0191878 -3.36112e-07	6.2 0.0379225 0.0218082 -5.30126e-06	6.2 0.0299599 0.0185117 -1.35519e-06	6.2 0.0347628 0.0221372 -1.35705e-06
6.3 0.0296523 0.0197378 -1.18436e-06	6.3 0.0258599 0.0184422 -2.88259e-07	6.3 0.0345398 0.0210102 -4.72313e-06	6.3 0.0272119 0.017826 -1.18367e-06	6.3 0.0315434 0.0213105 -1.18548e-06
6.4 0.0268849 0.0189562 -1.03378e-06	6.4 0.0233988 0.017699 -2.47e-07	6.4 0.0314041 0.020202 -4.20342e-06	6.4 0.0246866 0.0171247 -1.03381e-06	6.4 0.0285947 0.0204482 -1.03481e-06
6.5 0.024344 0.0181517 -9.01379e-07	6.5 0.0211411 0.0169276 -2.11304e-07	6.5 0.0285158 0.0193708 -3.73914e-06	6.5 0.0223631 0.0164075 -9.0119e-07	6.5 0.0258804 0.0195756 -9.02258e-07
6.6 0.0220097 0.0173408 -7.84668e-07	6.6 0.0190729 0.0161581 -1.80585e-07	6.6 0.0258596 0.0185283 -3.32206e-06	6.6 0.0202295 0.0156784 -7.84791e-07	6.6 0.0233893 0.0186938 -7.85502e-07
6.7 0.0198722 0.0165301 -6.83075e-07	6.7 0.0171812 0.0153851 -1.54246e-07	6.7 0.0234211 0.0176781 -2.95129e-06	6.7 0.0182743 0.014945 -6.82876e-07	6.7 0.0211158 0.017806 -6.83522e-07
6.8 0.0179249 0.0157152 -5.9377e-07	6.8 0.0154568 0.01461 -1.31503e-07	6.8 0.0211864 0.0168299 -2.61812e-06	6.8 0.0164863 0.0142119 -5.93557e-07	6.8 0.0190305 0.0169234 -5.94133e-07
6.9 0.0161427 0.0149066 -5.15864e-07	6.9 0.0138837 0.0138425 -1.1207e-07	6.9 0.0191372 0.0159822 -2.32192e-06	6.9 0.0148537 0.0134855 -5.15733e-07	6.9 0.0171343 0.0160477 -5.16175e-07
7 0.0145156 0.0141066 -4.47169e-07	7 0.0124525 0.0130834 -9.52544e-08	7 0.0172655 0.0151455 -2.05611e-06	7 0.0133625 0.0127662 -4.47213e-07	7 0.0153989 0.0151839 -4.47493e-07
7.1 0.013037 0.0133205 -3.88042e-07	7.1 0.0111538 0.0123397 -8.09841e-08	7.1 0.0155592 0.0143214 -1.82191e-06	7.1 0.012006 0.0120608 -3.87874e-07	7.1 0.0138223 0.0143291 -3.88365e-07
7.2 0.0116912 0.0125523 -3.36366e-07	7.2 0.00997705 0.0115969 -6.88223e-08	7.2 0.014004 0.0135135 -1.61277e-06	7.2 0.010773 0.0113701 -3.36308e-07	7.2 0.0123906 0.0134969 -3.36574e-07
7.3 0.0104697 0.0118048 -2.9127e-07	7.3 0.00891384 0.0109073 -5.8391e-08	7.3 0.0125897 0.0127265 -1.426e-06	7.3 0.0096536 0.0106954 -2.91128e-07	7.3 0.0110883 0.0126893 -2.91472e-07
7.4 0.00936433 0.0110773 -2.51947e-07	7.4 0.00794856 0.0102235 -4.94907e-08	7.4 0.0113024 0.0119596 -1.26008e-06	7.4 0.00863916 0.0100401 -2.51872e-07	7.4 0.0099129 0.0119036 -2.521e-07
7.5 0.00836384 0.0103746 -2.17798e-07	7.5 0.0070781 0.00956264 -4.19298e-08	7.5 0.0101371 0.0112164 -1.11289e-06	7.5 0.00772145 0.00940676 -2.1777e-07	7.5 0.00884999 0.0111476 -2.17927e-07
7.6 0.00746208 0.00969905 -1.88175e-07	7.6 0.0062945 0.00892774 -3.54686e-08	7.6 0.00907977 0.0104938 -9.82179e-07	7.6 0.00689333 0.00879704 -1.88127e-07	7.6 0.00789139 0.0104178 -1.88334e-07
7.7 0.0066482 0.00904802 -1.62414e-07	7.7 0.00559008 0.00831877 -3.00022e-08	7.7 0.00812546 0.00980635 -8.66606e-07	7.7 0.00614502 0.00820902 -1.62384e-07	7.7 0.00702732 0.00971461 -1.62541e-07
7.8 0.00591463 0.00842668 -1.40152e-07	7.8 0.00495714 0.00773739 -2.53496e-08	7.8 0.00726303 0.00914233 -7.64246e-07	7.8 0.0054705 0.00764692 -1.40157e-07	7.8 0.00624924 0.0090457 -1.40233e-07
7.9 0.00525634 0.00782732 -1.20821e-07	7.9 0.00439014 0.00718308 -2.13835e-08	7.9 0.00648391 0.00851236 -6.73502e-07	7.9 0.0048648 0.00711426 -1.20802e-07	7.9 0.00555176 0.00840589 -1.20913e-07
8 0.00466478 0.00726515 -1.0412e-07	8 0.00388254 0.0066552 -1.80503e-08	8 0.00578263 0.00790882 -5.93248e-07	8 0.00432023 0.00660423 -1.04082e-07	8 0.00492496 0.00779392 -1.0414e-07
8.1 0.00413421 0.00672896 -8.96782e-08	8.1 0.00342928 0.00615773 -1.52113e-08	8.1 0.00515106 0.00733722 -5.22239e-07	8.1 0.00383202 0.00611904 -8.96519e-08	8.1 0.00436307 0.00721632 -8.96894e-08
8.2 0.00366064 0.00622028 -7.71686e-08	8.2 0.00302432 0.00568312 -1.28129e-08	8.2 0.00458387 0.00679501 -4.59652e-07	8.2 0.00339529 0.00565976 -7.71566e-08	8.2 0.0038621 0.00667234 -7.71713e-08
8.3 0.00323714 0.00574363 -6.63567e-08	8.3 0.00266406 0.00523665 -1.079e-08	8.3 0.00407505 0.0062813 -4.04266e-07	8.3 0.00300445 0.00522614 -6.63514e-08	8.3 0.00341342 0.00615507 -6.63686e-08
8.4 0.00285903 0.00529249 -5.70324e-08	8.4 0.00234376 0.00481833 -9.03202e-09	8.4 0.00361999 0.00579723 -3.55336e-07	8.4 0.00265561 0.00481725 -5.7025e-08	8.4 0.00301223 0.00566944 -5.70483e-08
8.5 0.002523 0.00486767 -4.89899e-08	8.5 0.00206023 0.00442518 -7.57816e-09	8.5 0.00321102 0.00534182 -3.12286e-07	8.5 0.00234476 0.00443371 -4.89863e-08	8.5 0.00265674 0.00521402 -4.89988e-08
8.6 0.00222319 0.00446948 -4.20725e-08	8.6 0.00180691 0.00405868 -6.38057e-09	8.6 0.00284697 0.00491497 -2.74301e-07	8.6 0.0020673 0.00407319 -4.2066e-08	8.6 0.00233987 0.00478913 -4.20686e-08
8.7 0.00195677 0.00409858 -3.61038e-08	8.7 0.00158354 0.00371561 -5.35769e-09	8.7 0.00252214 0.00451417 -2.40843e-07	8.7 0.00182102 0.00373624 -3.61089e-08	8.7 0.00205903 0.00438853 -3.60925e-08
8.8 0.00172087 0.00375131 -3.09565e-08	8.8 0.00138571 0.0033974 -4.42751e-09	8.8 0.00223217 0.00413962 -2.11362e-07	8.8 0.00160226 0.00342134 -3.09681e-08	8.8 0.00180947 0.0040168 -3.09448e-08
8.9 0.00151115 0.00342809 -2.6543e-08	8.9 0.00121112 0.00310014 -3.71751e-09	8.9 0.00197302 0.00378871 -1.85417e-07	8.9 0.00140757 0.00312836 -2.6542e-08	8.9 0.00158785 0.00366949 -2.65094e-08
9 0.00132602 0.00312867 -2.27428e-08	9 0.0010573 0.00282474 -3.05991e-09	9 0.00174296 0.00346514 -1.62615e-07	9 0.00123588 0.0028564 -2.27343e-08	9 0.00139244 0.00334523 -2.27268e-08
9.1 0.00116223 0.00285077 -1.94743e-08	9.1 0.000921709 0.00256892 -2.60776e-09	9.1 0.00153817 0.00316375 -1.42574e-07	9.1 0.00108403 0.00260393 -1.94815e-08	9.1 0.0012201 0.00304715 -1.94653e-08
9.2 0.00101751 0.0025934 -1.66754e-08	9.2 0.000802788 0.00233313 -2.12981e-09	9.2 0.00135693 0.00288158 -1.24923e-07	9.2 0.000950225 0.00237002 -1.66723e-08	9.2 0.00106706 0.0027723 -1.66755e-08
9.3 0.000890074 0.00235671 -1.4245e-08	9.3 0.000698185 0.00211649 -1.79082e-09	9.3 0.00119586 0.00262261 -1.09413e-07	9.3 0.000831827 0.00215418 -1.42164e-08	9.3 0.000933047 0.0025168 -1.42464e-08
9.4 0.000777634 0.00213776 -1.21973e-08	9.4 0.000606593 0.00191674 -1.45526e-09	9.4 0.0010533 0.00238335 -9.58216e-08	9.4 0.000727404 0.00195493 -1.21332e-08	9.4 0.000814622 0.00228204 -1.22213e-08
9.5 0.000678803 0.00193612 -1.04294e-08	9.5 0.00052625 0.00173285 -1.23488e-09	9.5 0.000927056 0.00216302 -8.39078e-08	9.5 0.000635519 0.00177151 -1.04182e-08	9.5 0.000710729 0.00206671 -1.03932e-08
9.6 0.000591908 0.00175145 -8.92283e-09	9.6 0.000456177 0.00156458 -1.01709e-09	9.6 0.000815455 0.00196037 -7.34383e-08	9.6 0.000554693 0.00160321 -8.8912e-09	9.6 0.000619373 0.00186833 -8.89936e-09
9.7 0.000515742 0.00158155 -7.57684e-09	9.7 0.000394872 0.00141048 -9.03991e-10	9.7 0.000716686 0.0017746 -6.42437e-08	9.7 0.000483733 0.0014489 -7.5772e-09	9.7 0.000539313 0.00168743 -7.56559e-09
9.8 0.000448907 0.00142668 -6.4678e-09	9.8 0.000341414 0.00126972 -5.4064e-10	9.8 0.000629635 0.0016048 -5.62129e-08	9.8 0.000421458 0.00130739 -6.40332e-09	9.8 0.000469104 0.00152117 -6.4689e-09
9.9 0.000390403 0.00128525 -5.51172e-09	9.9 0.000294953 0.00114144 -4.63576e-10	9.9 0.000552541 0.00144884 -4.91606e-08	9.9 0.00036689 0.0011782 -5.47789e-09	9.9 0.000407719 0.00136934 -5.43532e-09
10 0.000339264 0.00115653 -4.71512e-09	10 0.000254505 0.00102443 -4.42435e-10	10 0.000484722 0.00130619 -4.2968e-08	10 0.000319194 0.00106036 -4.66916e-09	10 0.000354147 0.00123202 -4.71392e-09
10.1 0.000294572 0.00103891 -3.96589e-09	10.1 0.000219296 0.000918609 -4.53844e-10	10.1 0.000424757 0.00117623 -3.75637e-08	10.1 0.000277398 0.000952968 -3.98379e-09	10.1 0.00030729 0.00110605 -3.98903e-09
10.2 0.000255565 0.000932072 -3.37633e-09	10.2 0.000188827 0.000822284 -3.4041e-10	10.2 0.000372439 0.00105778 -3.28394e-08	10.2 0.000240934 0.000855306 -3.38567e-09	10.2 0.00026648 0.000991696 -3.36863e-09
10.3 0.000221564 0.000834947 -2.91925e-09	10.3 0.000162407 0.000735156 -2.62922e-10	10.3 0.000326434 0.000950181 -2.86796e-08	10.3 0.000209089 0.000766705 -2.93596e-09	10.3 0.000230851 0.000888015 -2.88316e-09
10.4 0.000192007 0.000746906 -2.52049e-09	10.4 0.000139563 0.000656295 -1.44761e-10	10.4 0.00028601 0.00085247 -2.50596e-08	10.4 0.000181327 0.000686331 -2.5067e-09	10.4 0.000199886 0.00079428 -2.44218e-09
10.5 0.000166244 0.0006674 -2.11205e-09	10.5 0.000119826 0.000585287 2.93042e-10	10.5 0.00025051 0.000763944 -2.18919e-08	10.5 0.000157154 0.00061356 -2.11523e-09	10.5 0.000172928 0.000709406 -2.1965e-09
10.6 0.000143846 0.000595548 -1.93831e-09	10.6 0.000102773 0.00052129 2.45974e-10	10.6 0.000219339 0.000683748 -1.90626e-08	10.6 0.000136124 0.000547845 -1.95115e-09	10.6 0.00014954 0.000632807 -1.87579e-09
10.7 0.000124398 0.000530708 -1.57116e-09	10.7 8.80597e-05 0.000463459 2.84786e-10	10.7 0.000192018 0.000611266 -1.66689e-08	10.7 0.000117824 0.000488551 -1.56477e-09	10.7 0.000129208 0.000563744 -1.54689e-09
10.8 0.000107365 0.000472369 -1.33913e-09	10.8 7.54052e-05 0.000411563 1.9138e-10	10.8 0.000168055 0.000545943 -1.45114e-08	10.8 0.000101941 0.000435201 -1.33856e-09	10.8 0.000111624 0.00050158 -1.39381e-09
10.9 9.27414e-05 0.00041927 -1.17351e-09	10.9 6.44916e-05 0.000364949 1.29461e-10	10.9 0.000147074 0.000487068 -1.2722e-08	10.9 8.81386e-05 0.000386988 -1.19193e-09	10.9 9.63246e-05 0.000445922 -1.20392e-09
11 7.9986e-05 0.000372341 -1.00975e-09	11 5.51216e-05 0.000323203 8.85564e-11	11 0.000128732 0.000433981 -1.11002e-08	11 7.62782e-05 0.000343853 -1.01827e-09	11 8.31222e-05 0.000395805 -1.04049e-09
11.1 6.90133e-05 0.000330254 -9.07914e-10	11.1 4.70676e-05 0.000285904 6.08864e-11	11.1 0.000112636 0.000386278 -9.65044e-09	11.1 6.5881e-05 0.000305156 -8.8465e-10	11.1 7.16672e-05 0.000350895 -9.15933e-10
11.2 5.95208e-05 0.000292588 -7.65574e-10	11.2 4.01588e-05 0.000252613 4.16503e-11	11.2 9.85446e-05 0.000343428 -8.47913e-09	11.2 5.68771e-05 0.000270524 -7.65075e-10	11.2 6.17598e-05 0.000310769 -7.70271e-10
11.3 5.13145e-05 0.000258967 -4.5892e-10	11.3 3.423e-05 0.000222679 2.83897e-11	11.3 8.62161e-05 0.000305016 -7.35279e-09	11.3 4.90823e-05 0.000239546 -4.5584e-10	11.3 5.3194e-05 0.000274976 -4.64232e-10
11.4 4.42189e-05 0.000228897 -3.14095e-10	11.4 2.91642e-05 0.000196237 7.13493e-11	11.4 7.54322e-05 0.000270578 -6.43407e-09	11.4 4.23399e-05 0.000211861 -3.12063e-10	11.4 4.58082e-05 0.000242924 -3.12871e-10
11.5 3.80964e-05 0.000202069 -2.7721e-10	11.5 2.48349e-05 0.000172715 5.6459e-11	11.5 6.60053e-05 0.000239784 -5.59298e-09	11.5 3.65134e-05 0.000187169 -2.74949e-10	11.5 3.94263e-05 0.00021438 -2.92648e-10
11.6 3.28069e-05 0.000178207 -2.44289e-10	11.6 2.11289e-05 0.000152008 8.15414e-11	11.6 5.77648e-05 0.000212304 -4.93601e-09	11.6 3.14776e-05 0.000165165 -2.42382e-10	11.6 3.39246e-05 0.000188958 -2.53395e-10
11.7 2.82476e-05 0.000156988 4.38453e-11	11.7 1.7944e-05 0.000133482 9.48802e-11	11.7 5.05618e-05 0.000187787 -4.30836e-09	11.7 2.71296e-05 0.000145594 4.37651e-11	11.7 2.91823e-05 0.000166365 -3.28017e-10
11.8 2.43155e-05 0.000138139 1.30434e-10	11.8 1.52477e-05 0.000117066 1.03153e-10	11.8 4.42617e-05 0.000165937 -3.74466e-09	11.8 2.33745e-05 0.000128197 1.30381e-10	11.8 2.50968e-05 0.000146301 -1.74796e-10
11.9 2.09268e-05 0.000121591 9.82718e-11	11.9 1.29493e-05 0.000102558 8.64785e-11	11.9 3.87616e-05 0.000146504 -3.21526e-09	11.9 2.01391e-05 0.000112763 9.82373e-11	11.9 2.15832e-05 0.000128405 7.71604e-11
12 1.80096e-05 0.000106754 5.66709e-11	12 1.09837e-05 8.97362e-05 7.2525e-11	12 3.39478e-05 0.000129226 -2.83418e-09	12 1.73492e-05 9.90695e-05 5.66433e-11	12 1.85598e-05 0.0001127 4.57526e-11
12.1 1.54957e-05 9.36358e-05 5.18595e-11	12.1 9.31837e-06 7.84466e-05 6.08334e-11	12.1 2.97432e-05 0.000113843 -2.46133e-09	12.1 1.49429e-05 8.69606e-05 5.18374e-11	12.1 1.59564e-05 9.87953e-05 4.30034e-11
12.2 1.33329e-05 8.20474e-05 1.84907e-10	12.2 7.89903e-06 6.84757e-05 5.10261e-11	12.2 2.60697e-05 0.000100243 -2.14532e-09	12.2 1.28709e-05 7.62529e-05 1.84888e-10	12.2 1.37179e-05 8.65106e-05 1.79372e-10
12.3 1.14744e-05 7.18233e-05 1.59485e-10	12.3 6.69444e-06 5.97138e-05 4.27922e-11	12.3 2.28583e-05 8.81933e-05 -1.87532e-09	12.3 1.1092e-05 6.67957e-05 1.5947e-10	12.3 1.17984e-05 7.56972e-05 1.58664e-10
12.4 9.87149e-06 6.28156e-05 1.38717e-10	12.4 5.67149e-06 5.20193e-05 3.58749e-11	12.4 2.00442e-05 7.75276e-05 -1.64214e-09	12.4 9.5536e-06 5.84575e-05 1.38704e-10	12.4 1.01414e-05 6.61659e-05 1.36871e-10
12.5 8.4936e-06 5.4798e-05 1.15979e-10	12.5 4.80332e-06 4.52639e-05 3.00613e-11	12.5 1.7591e-05 6.81013e-05 -1.39582e-09	12.5 8.2287e-06 5.11113e-05 1.15968e-10	12.5 8.72077e-06 5.78217e-05 1.14525e-10
12.6 7.3081e-06 4.78284e-05 9.7082e-11	12.6 4.06666e-06 3.93547e-05 2.51745e-11	12.6 1.54451e-05 5.97727e-05 -1.19895e-09	12.6 7.08725e-06 4.4639e-05 9.70735e-11	12.6 7.49442e-06 5.04377e-05 9.59615e-11
12.7 6.28928e-06 4.17053e-05 8.09679e-11	12.7 3.44218e-06 3.41677e-05 2.10669e-11	12.7 1.35683e-05 5.24286e-05 -1.04396e-09	12.7 6.10537e-06 3.89496e-05 8.09611e-11	12.7 6.44425e-06 4.39568e-05 8.0085e-11


==> anc/TwoPointColorFluc/2PSepPoint/2PSepT03Merged.txt <==
#//------------------------- 	#//------------------------- 	#//------------------------- 	#//------------------------- 	#//------------------------- 
#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  
#//------------------------- 	#//------------------------- 	#//------------------------- 	#//------------------------- 	#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.06	#Short distance cutoff (C0) = 0.04
#Gluon mass (gluonMass) = 0.5	#Gluon mass (gluonMass) = 0.6	#Gluon mass (gluonMass) = 0.4	#Gluon mass (gluonMass) = 0.5	#Gluon mass (gluonMass) = 0.5
#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.09999	#Proper time (tau) = 0.09999	#Proper time (tau) = 0.09999	#Proper time (tau) = 0.09999	#Proper time (tau) = 0.09999
#Moment for the angle weighting (Nmoment) = 2	#Moment for the angle weighting (Nmoment) = 2	#Moment for the angle weighting (Nmoment) = 2	#Moment for the angle weighting (Nmoment) = 2	#Moment for the angle weighting (Nmoment) = 2
#Moment for the radius weighting (PowerOfR) = 2	#Moment for the radius weighting (PowerOfR) = 2	#Moment for the radius weighting (PowerOfR) = 2	#Moment for the radius weighting (PowerOfR) = 2	#Moment for the radius weighting (PowerOfR) = 2
#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2
#1.|x-y| 2.DCDC 3.ProtonHotSpotFluc 4.ProtonColorFluc 	#1.|x-y| 2.DCDC 3.ProtonHotSpotFluc 4.ProtonColorFluc 	#1.|x-y| 2.DCDC 3.ProtonHotSpotFluc 4.ProtonColorFluc 	#1.|x-y| 2.DCDC 3.ProtonHotSpotFluc 4.ProtonColorFluc 	#1.|x-y| 2.DCDC 3.ProtonHotSpotFluc 4.ProtonColorFluc 
0 0.538649 0.227803 0.0729256	0 0.489289 0.21378 0.0662301	0 0.594916 0.241146 0.0803627	0 0.506032 0.211347 0.0704706	0 0.586651 0.249489 0.0776894
0.1 0.538073 0.226439 0.0598344	0.1 0.489033 0.212919 0.0537261	0.1 0.594689 0.240388 0.0666264	0.1 0.505878 0.210606 0.0584382	0.1 0.586128 0.249271 0.0613576
0.2 0.536762 0.224008 0.0389574	0.2 0.487908 0.210704 0.0341649	0.2 0.593306 0.238127 0.0443748	0.2 0.504506 0.208402 0.0386206	0.2 0.584881 0.246657 0.0397342
0.3 0.534813 0.220115 0.0244923	0.3 0.486128 0.206949 0.0210061	0.3 0.590991 0.234085 0.0285872	0.3 0.502583 0.20469 0.024364	0.3 0.582325 0.242349 0.0247566
0.4 0.532007 0.214903 0.0161754	0.4 0.483399 0.201728 0.0135509	0.4 0.587849 0.228404 0.0192747	0.4 0.499791 0.199801 0.0161631	0.4 0.579097 0.236164 0.016296
0.5 0.528341 0.207936 0.0111483	0.5 0.48008 0.195229 0.00920367	0.5 0.583801 0.221162 0.0135467	0.5 0.496364 0.193438 0.0111272	0.5 0.575237 0.228635 0.0112302
0.6 0.523764 0.199805 0.00796328	0.6 0.475907 0.187581 0.00648206	0.6 0.578872 0.212671 0.00979327	0.6 0.492119 0.185873 0.00793684	0.6 0.570218 0.219436 0.00800493
0.7 0.51841 0.190593 0.0058004	0.7 0.471039 0.178731 0.00469295	0.7 0.573059 0.202901 0.00722637	0.7 0.486961 0.177833 0.00579195	0.7 0.564295 0.209244 0.00583636
0.8 0.512284 0.180482 0.00435297	0.8 0.465469 0.169058 0.00350076	0.8 0.566466 0.191892 0.00549338	0.8 0.481255 0.168674 0.00433934	0.8 0.557835 0.197918 0.0043733
0.9 0.505536 0.169094 0.00331508	0.9 0.459151 0.159051 0.00266344	0.9 0.558957 0.17968 0.00419636	0.9 0.47501 0.15773 0.00330159	0.9 0.550432 0.184792 0.0033216
1 0.498037 0.157569 0.0025547	1 0.452232 0.14739 0.00204775	1 0.550746 0.167837 0.00323812	1 0.468135 0.147109 0.00255158	1 0.54219 0.172194 0.00256105
1.1 0.489892 0.145864 0.0019863	1.1 0.444752 0.136216 0.00159575	1.1 0.541918 0.155516 0.00251394	1.1 0.460457 0.13619 0.00198517	1.1 0.533269 0.159152 0.00199112
1.2 0.481111 0.133878 0.0015695	1.2 0.436678 0.124766 0.00126242	1.2 0.532237 0.142969 0.00198511	1.2 0.452397 0.125152 0.00156685	1.2 0.523729 0.145977 0.00156285
1.3 0.47176 0.121986 0.00122959	1.3 0.428046 0.113567 0.000993223	1.3 0.521909 0.130506 0.00155081	1.3 0.443523 0.114162 0.00122778	1.3 0.513526 0.132876 0.00122936
1.4 0.461839 0.110262 0.000970511	1.4 0.41887 0.102384 0.000790097	1.4 0.511196 0.118142 0.00121858	1.4 0.434166 0.10325 0.000971754	1.4 0.502716 0.11994 0.000969239
1.5 0.451338 0.0986799 0.000766958	1.5 0.409413 0.0914675 0.000630652	1.5 0.49984 0.10595 0.000953896	1.5 0.424298 0.0925776 0.000760005	1.5 0.491262 0.107365 0.000768197
1.6 0.44042 0.0877112 0.000600764	1.6 0.399364 0.081087 0.000494664	1.6 0.488053 0.0944338 0.000742593	1.6 0.414053 0.0822654 0.00059853	1.6 0.479428 0.0952973 0.000601295
1.7 0.429126 0.0773043 0.000467872	1.7 0.388949 0.0712863 0.000392033	1.7 0.475879 0.0834218 0.000568593	1.7 0.403389 0.0725448 0.00046729	1.7 0.467095 0.0838229 0.000467889
1.8 0.41749 0.06751 0.000360442	1.8 0.378207 0.0620695 0.000306186	1.8 0.463073 0.0731022 0.000428652	1.8 0.392382 0.0634747 0.000361712	1.8 0.454451 0.0731891 0.000360774
1.9 0.405384 0.0584996 0.000273899	1.9 0.367087 0.0537191 0.000237029	1.9 0.449998 0.0635802 0.000314707	1.9 0.381163 0.055105 0.000276058	1.9 0.44126 0.0632764 0.000276655
2 0.393134 0.0502007 0.000209097	2 0.35584 0.0458136 0.000184389	2 0.436549 0.0548225 0.000230674	2 0.369648 0.0473069 0.000209279	2 0.427768 0.0542191 0.000208232
2.1 0.380616 0.0427829 0.000154475	2.1 0.344382 0.0388809 0.000141345	2.1 0.422933 0.046919 0.000157355	2.1 0.357881 0.0403494 0.000153329	2.1 0.414224 0.0460753 0.000154072
2.2 0.367987 0.0362767 0.000110305	2.2 0.332829 0.0328595 0.000106273	2.2 0.409172 0.0399863 0.000101242	2.2 0.346037 0.0342414 0.000110131	2.2 0.400347 0.0390919 0.00011014
2.3 0.35527 0.0304875 7.64021e-05	2.3 0.321094 0.0274702 7.93893e-05	2.3 0.395176 0.0337691 5.72537e-05	2.3 0.334015 0.0287985 7.66557e-05	2.3 0.386356 0.0328025 7.68779e-05
2.4 0.342397 0.0255134 5.06134e-05	2.4 0.309247 0.0228624 5.79527e-05	2.4 0.381152 0.0284163 2.37379e-05	2.4 0.321903 0.0241309 5.06402e-05	2.4 0.372172 0.0273601 5.02168e-05
2.5 0.32949 0.0212801 2.99625e-05	2.5 0.297432 0.0189612 4.14043e-05	2.5 0.366929 0.0238478 -3.00947e-06	2.5 0.309762 0.0201493 2.99862e-05	2.5 0.358117 0.0228104 3.00769e-05
2.6 0.316485 0.0177927 1.42444e-05	2.6 0.285552 0.0157656 2.85858e-05	2.6 0.352789 0.0200629 -2.33801e-05	2.6 0.297642 0.0168935 1.45453e-05	2.6 0.343983 0.0190305 1.39756e-05
2.7 0.303618 0.0149747 2.20047e-06	2.7 0.273774 0.0132085 1.8615e-05	2.7 0.338645 0.0169768 -3.86452e-05	2.7 0.285535 0.0142428 2.40058e-06	2.7 0.329868 0.0160406 2.19201e-06
2.8 0.290801 0.0128386 -6.685e-06	2.8 0.262142 0.0113026 1.09541e-05	2.8 0.324468 0.0145905 -4.98173e-05	2.8 0.273496 0.0122021 -6.40001e-06	2.8 0.315819 0.0137273 -6.63621e-06
2.9 0.278093 0.0112369 -1.27597e-05	2.9 0.250563 0.00987297 5.50653e-06	2.9 0.310516 0.0127902 -5.70457e-05	2.9 0.261525 0.010684 -1.26023e-05	2.9 0.301914 0.0120387 -1.27299e-05
3 0.265516 0.010143 -1.70965e-05	3 0.239096 0.00894376 1.30633e-06	3 0.296625 0.011539 -6.12551e-05	3 0.24977 0.00963997 -1.69728e-05	3 0.288256 0.0109114 -1.69642e-05
3.1 0.253037 0.00949006 -1.99701e-05	3.1 0.227705 0.00842724 -1.58287e-06	3.1 0.282967 0.010713 -6.40714e-05	3.1 0.238091 0.00901298 -1.9931e-05	3.1 0.274707 0.0102412 -2.00373e-05
3.2 0.240814 0.00922765 -2.14279e-05	3.2 0.216572 0.00826299 -3.52292e-06	3.2 0.269501 0.0103354 -6.44056e-05	3.2 0.22664 0.00871564 -2.14706e-05	3.2 0.261392 0.0100005 -2.13961e-05
3.3 0.228855 0.00929405 -2.21828e-05	3.3 0.205619 0.00840974 -4.80081e-06	3.3 0.256301 0.0102757 -6.39415e-05	3.3 0.215408 0.00874884 -2.20753e-05	3.3 0.248351 0.0101226 -2.21266e-05
3.4 0.217097 0.00960465 -2.21657e-05	3.4 0.194996 0.00877344 -5.59227e-06	3.4 0.243386 0.0105308 -6.23937e-05	3.4 0.204396 0.00901585 -2.20346e-05	3.4 0.235555 0.0104988 -2.20871e-05
3.5 0.205679 0.0100713 -2.17711e-05	3.5 0.184552 0.00933098 -6.00935e-06	3.5 0.230785 0.0109323 -6.04061e-05	3.5 0.1937 0.00945453 -2.17349e-05	3.5 0.223063 0.0109816 -2.17069e-05
3.6 0.194537 0.0107414 -2.10914e-05	3.6 0.174413 0.00997066 -6.13752e-06	3.6 0.218551 0.0115669 -5.78296e-05	3.6 0.183227 0.0100591 -2.10618e-05	3.6 0.210939 0.0117378 -2.11339e-05
3.7 0.183699 0.0115348 -2.01028e-05	3.7 0.164534 0.0107507 -6.14154e-06	3.7 0.206422 0.012353 -5.49426e-05	3.7 0.17305 0.0107874 -2.00459e-05	3.7 0.199171 0.0126264 -2.00814e-05
3.8 0.173258 0.0123935 -1.88445e-05	3.8 0.155063 0.0116242 -5.88083e-06	3.8 0.194859 0.0131836 -5.16254e-05	3.8 0.163455 0.0115762 -1.88112e-05	3.8 0.187681 0.013566 -1.88466e-05
3.9 0.163093 0.0132788 -1.75715e-05	3.9 0.14585 0.0125042 -5.59831e-06	3.9 0.183637 0.0140848 -4.84346e-05	3.9 0.153918 0.0123953 -1.75323e-05	3.9 0.176675 0.0145586 -1.75651e-05
4 0.153326 0.0142047 -1.62895e-05	4 0.137028 0.0133784 -5.23642e-06	4 0.172807 0.015111 -4.5003e-05	4 0.145042 0.0132415 -1.61985e-05	4 0.166084 0.0156176 -1.62751e-05
4.1 0.143931 0.0151577 -1.50237e-05	4.1 0.128502 0.0142277 -4.8482e-06	4.1 0.162422 0.0160167 -4.18729e-05	4.1 0.136182 0.0140646 -1.49696e-05	4.1 0.155878 0.016718 -1.50031e-05
4.2 0.134909 0.01599 -1.37283e-05	4.2 0.120325 0.015042 -4.42318e-06	4.2 0.15242 0.0169104 -3.86139e-05	4.2 0.12766 0.014851 -1.37157e-05	4.2 0.146087 0.0176691 -1.37271e-05
4.3 0.126277 0.0167891 -1.25255e-05	4.3 0.112472 0.0158578 -4.01992e-06	4.3 0.142856 0.0177367 -3.55272e-05	4.3 0.119503 0.0156095 -1.25073e-05	4.3 0.136696 0.0185265 -1.25243e-05
4.4 0.118007 0.0175045 -1.13265e-05	4.4 0.10499 0.0165495 -3.63011e-06	4.4 0.133657 0.0184946 -3.26098e-05	4.4 0.111675 0.0162897 -1.1332e-05	4.4 0.127719 0.019306 -1.13286e-05
4.5 0.110088 0.0181527 -1.02143e-05	4.5 0.0978336 0.0171562 -3.25311e-06	4.5 0.124873 0.0191725 -2.97907e-05	4.5 0.104195 0.0168971 -1.0234e-05	4.5 0.119086 0.0200039 -1.02043e-05
4.6 0.102533 0.0186904 -9.21252e-06	4.6 0.091038 0.0176724 -2.9028e-06	4.6 0.116498 0.0196501 -2.72122e-05	4.6 0.097092 0.0174232 -9.2193e-06	4.6 0.110932 0.0204332 -9.21424e-06
4.7 0.0953758 0.0191979 -8.26774e-06	4.7 0.0845766 0.018111 -2.58398e-06	4.7 0.108535 0.0201307 -2.48062e-05	4.7 0.0903285 0.0178653 -8.27631e-06	4.7 0.103162 0.0211308 -8.27164e-06
4.8 0.0885812 0.0195589 -7.40316e-06	4.8 0.0784517 0.0184546 -2.28523e-06	4.8 0.100959 0.0206842 -2.25498e-05	4.8 0.0839189 0.0182189 -7.40408e-06	4.8 0.0955891 0.0215226 -7.40517e-06
4.9 0.0821391 0.0198321 -6.61994e-06	4.9 0.0726647 0.0187009 -2.01861e-06	4.9 0.0937783 0.0209834 -2.04497e-05	4.9 0.0778368 0.0184824 -6.61252e-06	4.9 0.0886158 0.0218097 -6.61619e-06
5 0.0760453 0.0200194 -5.8884e-06	5 0.0671813 0.0188621 -1.77359e-06	5 0.087006 0.0211979 -1.85288e-05	5 0.0720823 0.0186577 -5.88835e-06	5 0.0820327 0.0220071 -5.89103e-06
5.1 0.0703109 0.0201142 -5.23691e-06	5.1 0.0620352 0.0189297 -1.55477e-06	5.1 0.0806027 0.0213098 -1.67363e-05	5.1 0.0666646 0.0186938 -5.23963e-06	5.1 0.0758315 0.0220952 -5.23911e-06
5.2 0.0649237 0.0201204 -4.64259e-06	5.2 0.0571918 0.0189089 -1.36028e-06	5.2 0.0745584 0.0213258 -1.50864e-05	5.2 0.0615707 0.0187036 -4.64263e-06	5.2 0.0699869 0.0220923 -4.64252e-06
5.3 0.0598461 0.020023 -4.11461e-06	5.3 0.0526525 0.0188062 -1.18526e-06	5.3 0.0688806 0.0212496 -1.36071e-05	5.3 0.0567797 0.0186305 -4.11609e-06	5.3 0.0645021 0.0219783 -4.11689e-06
5.4 0.0551574 0.0198458 -3.64069e-06	5.4 0.0483909 0.0186264 -1.03368e-06	5.4 0.0634061 0.0210881 -1.22433e-05	5.4 0.0522808 0.0185639 -3.63896e-06	5.4 0.0591316 0.021791 -3.64054e-06
5.5 0.0507028 0.0196014 -3.21291e-06	5.5 0.0444041 0.0183794 -8.99359e-07	5.5 0.0583951 0.020838 -1.09863e-05	5.5 0.0480701 0.0183426 -3.21013e-06	5.5 0.0543487 0.0215184 -3.21452e-06
5.6 0.0465492 0.0192894 -2.82941e-06	5.6 0.0407007 0.0180658 -7.79075e-07	5.6 0.0537151 0.0205289 -9.87103e-06	5.6 0.0441464 0.0180645 -2.82889e-06	5.6 0.049894 0.0211714 -2.82996e-06
5.7 0.0426669 0.0189198 -2.49088e-06	5.7 0.0372416 0.017698 -6.75223e-07	5.7 0.049341 0.0201512 -8.85471e-06	5.7 0.0404794 0.0177198 -2.49076e-06	5.7 0.0457069 0.020763 -2.49243e-06
5.8 0.0389084 0.0185398 -2.18878e-06	5.8 0.0340774 0.017292 -5.82982e-07	5.8 0.0452786 0.0196113 -7.92712e-06	5.8 0.0369818 0.0173268 -2.18718e-06	5.8 0.0416781 0.0202098 -2.18953e-06
5.9 0.0355628 0.0179773 -1.92107e-06	5.9 0.0310889 0.0168561 -5.02671e-07	5.9 0.0414427 0.0191366 -7.08504e-06	5.9 0.0338066 0.0168628 -1.92161e-06	5.9 0.0380779 0.01955 -1.92195e-06
6 0.0324766 0.0174649 -1.68199e-06	6 0.028318 0.0162684 -4.32854e-07	6 0.0379563 0.0186118 -6.32805e-06	6 0.0308664 0.016389 -1.68339e-06	6 0.0347332 0.0189891 -1.68299e-06
6.1 0.0296196 0.0169174 -1.47374e-06	6.1 0.0257642 0.0157409 -3.72344e-07	6.1 0.0347019 0.0180499 -5.64957e-06	6.1 0.0281643 0.015883 -1.4748e-06	6.1 0.0316517 0.0183928 -1.4739e-06
6.2 0.0269616 0.0163217 -1.28908e-06	6.2 0.0233976 0.0151856 -3.19812e-07	6.2 0.0316603 0.0174586 -5.0401e-06	6.2 0.0256409 0.0153254 -1.28868e-06	6.2 0.0287959 0.0177691 -1.29009e-06
6.3 0.024525 0.0157253 -1.12697e-06	6.3 0.0211883 0.0146102 -2.74442e-07	6.3 0.0288495 0.0168366 -4.49398e-06	6.3 0.0233038 0.0147721 -1.127e-06	6.3 0.0261871 0.0171145 -1.12742e-06
6.4 0.0222575 0.0151625 -9.83698e-07	6.4 0.0191885 0.0140901 -2.35069e-07	6.4 0.0262497 0.016237 -3.99886e-06	6.4 0.0211539 0.014245 -9.8352e-07	6.4 0.0237514 0.0165181 -9.83868e-07
6.5 0.0201751 0.0145467 -8.57633e-07	6.5 0.017334 0.0134868 -2.01192e-07	6.5 0.0238595 0.015584 -3.55632e-06	6.5 0.0191859 0.0136565 -8.57697e-07	6.5 0.0215341 0.0158885 -8.5808e-07
6.6 0.0182634 0.0139118 -7.47151e-07	6.6 0.015651 0.0128779 -1.72036e-07	6.6 0.0216558 0.0149529 -3.16118e-06	6.6 0.0173708 0.0130591 -7.47001e-07	6.6 0.0194785 0.0151784 -7.47557e-07
6.7 0.0165045 0.0132657 -6.49928e-07	6.7 0.014115 0.0122699 -1.46822e-07	6.7 0.0196381 0.0142805 -2.80583e-06	6.7 0.0157028 0.0124572 -6.49926e-07	6.7 0.0175935 0.0144695 -6.50421e-07
6.8 0.0148986 0.0126244 -5.65155e-07	6.8 0.0127067 0.0116656 -1.2518e-07	6.8 0.017778 0.0136091 -2.49216e-06	6.8 0.0141767 0.0118577 -5.64834e-07	6.8 0.0158749 0.0137636 -5.65313e-07
6.9 0.0134293 0.0119874 -4.90503e-07	6.9 0.0114259 0.011063 -1.06536e-07	6.9 0.0160776 0.0129139 -2.20724e-06	6.9 0.0127811 0.011257 -4.90567e-07	6.9 0.0143023 0.0130589 -4.90955e-07
7 0.0120887 0.0113529 -4.25629e-07	7 0.0102571 0.0104671 -9.06995e-08	7 0.01454 0.0122507 -1.95713e-06	7 0.0115076 0.0106659 -4.25517e-07	7 0.0128679 0.0123653 -4.25918e-07
7.1 0.0108672 0.0107224 -3.69244e-07	7.1 0.00919888 0.00988233 -7.70738e-08	7.1 0.0131177 0.0115906 -1.73249e-06	7.1 0.0103489 0.0100829 -3.68912e-07	7.1 0.0115619 0.0116428 -3.69418e-07
7.2 0.00975463 0.0101122 -3.19933e-07	7.2 0.00823295 0.00930577 -6.55314e-08	7.2 0.0118197 0.0109487 -1.53353e-06	7.2 0.0092911 0.00951379 -3.19975e-07	7.2 0.010374 0.0109738 -3.20162e-07
7.3 0.00874521 0.00951679 -2.76964e-07	7.3 0.00736094 0.00874182 -5.55559e-08	7.3 0.0106406 0.0103198 -1.35571e-06	7.3 0.00833214 0.00895682 -2.7707e-07	7.3 0.0092952 0.0103216 -2.77209e-07
7.4 0.0078208 0.00893691 -2.39701e-07	7.4 0.00655384 0.00819867 -4.71042e-08	7.4 0.00955506 0.0097053 -1.1982e-06	7.4 0.00746276 0.00841391 -2.39695e-07	7.4 0.00831717 0.00968804 -2.39956e-07
7.5 0.00697469 0.00837751 -2.07105e-07	7.5 0.0058332 0.00767441 -3.9916e-08	7.5 0.00858018 0.0091121 -1.05879e-06	7.5 0.00667457 0.00789023 -2.07294e-07	7.5 0.00743316 0.00907933 -2.07305e-07
7.6 0.00622855 0.00783736 -1.79045e-07	7.6 0.0051913 0.00717086 -3.37555e-08	7.6 0.00769604 0.00853748 -9.343e-07	7.6 0.00596406 0.00738471 -1.79039e-07	7.6 0.00663437 0.00849371 -1.79152e-07
7.7 0.00555539 0.00731807 -1.54477e-07	7.7 0.00461603 0.00668658 -2.85308e-08	7.7 0.00687648 0.00798396 -8.24337e-07	7.7 0.00532147 0.00689724 -1.545e-07	7.7 0.00591361 0.00792576 -1.54607e-07
7.8 0.00494851 0.0068237 -1.33352e-07	7.8 0.00409899 0.00622563 -2.41299e-08	7.8 0.00615444 0.00745211 -7.27076e-07	7.8 0.00474255 0.00643127 -1.33386e-07	7.8 0.00526549 0.00738638 -1.33441e-07
7.9 0.00440368 0.00634829 -1.14945e-07	7.9 0.0036335 0.00578321 -2.03549e-08	7.9 0.00550179 0.00694507 -6.40649e-07	7.9 0.00422239 0.00598486 -1.14969e-07	7.9 0.00468135 0.00686902 -1.15014e-07
8 0.00391407 0.00589635 -9.89711e-08	8 0.00321744 0.00536267 -1.71582e-08	8 0.00491273 0.00645984 -5.64403e-07	8 0.0037534 0.00555977 -9.90713e-08	8 0.00415481 0.00637642 -9.90701e-08
8.1 0.0034742 0.00546604 -8.52955e-08	8.1 0.00284457 0.00496368 -1.4471e-08	8.1 0.00438515 0.00599869 -4.9698e-07	8.1 0.00333301 0.00515576 -8.53388e-08	8.1 0.00368562 0.00590784 -8.5342e-08
8.2 0.00308027 0.00505723 -7.34002e-08	8.2 0.00251205 0.00458667 -1.21859e-08	8.2 0.0039091 0.00555991 -4.37078e-07	8.2 0.00295603 0.00476328 -7.34417e-08	8.2 0.00326543 0.0054637 -7.34586e-08
8.3 0.00272767 0.00467011 -6.31121e-08	8.3 0.00221657 0.00423089 -1.02263e-08	8.3 0.00348051 0.00514303 -3.84534e-07	8.3 0.00261869 0.00440093 -6.31306e-08	8.3 0.00289028 0.00504549 -6.31687e-08
8.4 0.00241181 0.00430758 -5.42588e-08	8.4 0.00195211 0.00389631 -8.60226e-09	8.4 0.00309551 0.00475049 -3.38065e-07	8.4 0.00231707 0.00405917 -5.42773e-08	8.4 0.00255458 0.00464956 -5.42909e-08
8.5 0.00213049 0.00396617 -4.66088e-08	8.5 0.00171694 0.00358189 -7.18206e-09	8.5 0.00275096 0.00438087 -2.97063e-07	8.5 0.00204807 0.00373845 -4.66163e-08	8.5 0.00225485 0.00427838 -4.66369e-08
8.6 0.00188032 0.00364599 -4.00021e-08	8.6 0.00150834 0.00328792 -6.06771e-09	8.6 0.00244183 0.00403333 -2.60951e-07	8.6 0.0018081 0.00343723 -4.00195e-08	8.6 0.00198875 0.0039306 -4.00377e-08
8.7 0.00165723 0.00334532 -3.43356e-08	8.7 0.00132319 0.0030124 -5.13329e-09	8.7 0.00216569 0.00370727 -2.29176e-07	8.7 0.00159433 0.00315483 -3.43513e-08	8.7 0.00175231 0.00360512 -3.43595e-08
8.8 0.0014593 0.0030651 -2.94443e-08	8.8 0.00115942 0.00275572 -4.24079e-09	8.8 0.00191924 0.00340296 -2.01159e-07	8.8 0.00140435 0.00289227 -2.94593e-08	8.8 0.00154171 0.00330201 -2.94675e-08
8.9 0.00128351 0.0028038 -2.5225e-08	8.9 0.00101463 0.0025165 -3.57168e-09	8.9 0.00169974 0.00311461 -1.76454e-07	8.9 0.00123558 0.00264642 -2.52359e-08	8.9 0.00135495 0.00301922 -2.5255e-08
9 0.00112769 0.00256092 -2.16206e-08	9 0.000886847 0.00229488 -3.00326e-09	9 0.00150384 0.00285168 -1.54806e-07	9 0.00108607 0.0024175 -2.16248e-08	9 0.00118953 0.00275638 -2.16329e-08
9.1 0.000989788 0.00233539 -1.85006e-08	9.1 0.000774157 0.00208934 -2.53584e-09	9.1 0.00132963 0.00260689 -1.35717e-07	9.1 0.000954047 0.00220588 -1.85156e-08	9.1 0.00104357 0.0025128 -1.85252e-08
9.2 0.000867981 0.0021267 -1.58385e-08	9.2 0.000675015 0.00189907 -2.05044e-09	9.2 0.0011748 0.002378 -1.18895e-07	9.2 0.000836825 0.00200988 -1.58384e-08	9.2 0.000914342 0.00228614 -1.58607e-08
9.3 0.00076034 0.00193019 -1.35264e-08	9.3 0.000587836 0.00172393 -1.69949e-09	9.3 0.00103725 0.00216738 -1.04142e-07	9.3 0.000733362 0.00182855 -1.3534e-08	9.3 0.000800329 0.00206975 -1.35581e-08
9.4 0.000665348 0.00175318 -1.15666e-08	9.4 0.000511386 0.0015625 -1.40522e-09	9.4 0.000914558 0.00197195 -9.12168e-08	9.4 0.000642119 0.00166033 -1.15844e-08	9.4 0.000699931 0.00187743 -1.15842e-08
9.5 0.000581622 0.00159002 -9.90429e-09	9.5 0.000444431 0.00141381 -1.18852e-09	9.5 0.00080641 0.00179205 -7.98773e-08	9.5 0.000561758 0.00150571 -9.878e-09	9.5 0.000611361 0.00170166 -9.92736e-09
9.6 0.00050806 0.00143922 -8.46535e-09	9.6 0.00038569 0.00127399 -9.74222e-10	9.6 0.000710443 0.00162428 -6.98962e-08	9.6 0.000490597 0.00136373 -8.4623e-09	9.6 0.000533639 0.00153989 -8.49007e-09
9.7 0.000443392 0.00130112 -7.26551e-09	9.7 0.000334365 0.00114993 -8.70133e-10	9.7 0.000625586 0.00147163 -6.11671e-08	9.7 0.000428364 0.00123339 -7.20661e-09	9.7 0.000465298 0.00139145 -7.27328e-09
9.8 0.000386583 0.0011747 -6.17566e-09	9.8 0.000289534 0.00103598 -5.57121e-10	9.8 0.000550508 0.0013295 -5.34987e-08	9.8 0.000373649 0.00111381 -6.18583e-09	9.8 0.000405454 0.00125572 -6.22089e-09
9.9 0.000336778 0.0010591 -5.25342e-09	9.9 0.000250473 0.000932428 -4.77715e-10	9.9 0.000484216 0.00120174 -4.67701e-08	9.9 0.000325705 0.00100467 -5.23067e-09	9.9 0.000352898 0.0011317 -5.24733e-09
10 0.000293077 0.000952193 -4.59037e-09	10 0.000216387 0.00083762 -4.2649e-10	10 0.000425562 0.00108732 -4.08874e-08	10 0.000283645 0.000905383 -4.58671e-09	10 0.000306977 0.00101993 -4.60687e-09
10.1 0.000254901 0.000856099 -3.85655e-09	10.1 0.000186792 0.000751853 -6.90273e-10	10.1 0.000373956 0.000980353 -3.57466e-08	10.1 0.000246845 0.00081436 -3.84061e-09	10.1 0.000266805 0.000916623 -3.82991e-09
10.2 0.000221587 0.000768975 -3.29951e-09	10.2 0.000161093 0.000673397 -3.9491e-10	10.2 0.000328481 0.000882761 -3.12569e-08	10.2 0.000214655 0.000732062 -3.31597e-09	10.2 0.000231701 0.000823038 -3.27574e-09
10.3 0.000192422 0.000689469 -2.78265e-09	10.3 0.000138779 0.00060262 -3.71372e-10	10.3 0.000288439 0.000794033 -2.72906e-08	10.3 0.000186519 0.000656774 -2.77535e-09	10.3 0.000201069 0.000737795 -2.76975e-09
10.4 0.000166942 0.00061747 -2.33851e-09	10.4 0.000119458 0.000538523 -1.01389e-10	10.4 0.000253188 0.000713682 -2.3839e-08	10.4 0.000161963 0.000588264 -2.34071e-09	10.4 0.000174298 0.000660455 -2.3354e-09
10.5 0.000144784 0.00055242 -1.96011e-09	10.5 0.000102702 0.000480409 9.78033e-11	10.5 0.000222156 0.000640061 -2.08493e-08	10.5 0.000140557 0.000526435 -1.95016e-09	10.5 0.000151047 0.00059039 -1.96398e-09
10.6 0.000125476 0.000493764 -1.67079e-09	10.6 8.82211e-05 0.000428148 1.2669e-10	10.6 0.000194881 0.000573563 -1.8184e-08	10.6 0.000121892 0.000470478 -1.67992e-09	10.6 0.000130828 0.00052702 -1.67079e-09
10.7 0.000108677 0.00044049 -1.52521e-09	10.7 7.56991e-05 0.000380771 3.26167e-10	10.7 0.000170899 0.000513113 -1.5902e-08	10.7 0.000105648 0.000419897 -1.53162e-09	10.7 0.000113238 0.000470021 -1.52521e-09
10.8 9.40896e-05 0.000392678 -1.2333e-09	10.8 6.48978e-05 0.0003384 2.20547e-10	10.8 0.00014987 0.000459063 -1.38495e-08	10.8 9.15143e-05 0.000374233 -1.2361e-09	10.8 9.79394e-05 0.000418579 -1.2333e-09
10.9 8.1409e-05 0.000349469 -1.10432e-09	10.9 5.56046e-05 0.000300312 1.50241e-10	10.9 0.000131393 0.000409969 -1.21468e-08	10.9 7.92258e-05 0.000333238 -1.11113e-09	10.9 8.46631e-05 0.000372384 -1.10432e-09
11 7.0411e-05 0.0003107 -7.68263e-10	11 4.75863e-05 0.000266129 1.03834e-10	11 0.000115206 0.000365735 -1.0553e-08	11 6.8549e-05 0.000296338 -7.74258e-10	11 7.31584e-05 0.000330916 -7.68263e-10
11.1 6.08641e-05 0.00027586 -6.52993e-10	11.1 4.07082e-05 0.000235705 7.18004e-11	11.1 0.000100979 0.000325943 -9.23332e-09	11.1 5.92953e-05 0.000263227 -6.57971e-10	11.1 6.31844e-05 0.000293691 -6.52993e-10
11.2 5.25865e-05 0.000244642 -6.10061e-10	11.2 3.47975e-05 0.000208422 5.02945e-11	11.2 8.85138e-05 0.00029024 -8.03003e-09	11.2 5.12586e-05 0.000233554 -5.99375e-10	11.2 5.45475e-05 0.000260344 -5.87786e-10
11.3 4.5381e-05 0.000216629 -4.04662e-10	11.3 2.97177e-05 0.000184062 3.49843e-11	11.3 7.75905e-05 0.000258093 -7.02341e-09	11.3 4.43587e-05 0.000206975 -3.94914e-10	11.3 4.70977e-05 0.000230498 -3.86667e-10
11.4 3.91847e-05 0.00019169 -3.7588e-10	11.4 2.53609e-05 0.000162346 2.42753e-11	11.4 6.78789e-05 0.000229291 -6.12111e-09	11.4 3.83211e-05 0.000183226 -3.71034e-10	11.4 4.06374e-05 0.00020386 -3.7087e-10
11.5 3.38313e-05 0.00016942 -2.4061e-10	11.5 2.16285e-05 0.000143033 6.34786e-11	11.5 5.95221e-05 0.000203502 -5.26208e-09	11.5 3.30903e-05 0.00016202 -2.38179e-10	11.5 3.50426e-05 0.000180085 -2.36799e-10
11.6 2.919e-05 0.000149582 -2.17737e-10	11.6 1.8436e-05 0.000125768 8.96265e-11	11.6 5.21911e-05 0.000180439 -4.61297e-09	11.6 2.85675e-05 0.00014312 -2.1575e-10	11.6 3.02063e-05 0.00015889 -2.1493e-10
11.7 2.51787e-05 0.000131906 -3.05764e-10	11.7 1.57042e-05 0.000110462 7.31514e-11	11.7 4.57707e-05 0.000159807 -4.0281e-09	11.7 2.4655e-05 0.000126268 -3.06034e-10	11.7 2.60306e-05 0.000140036 -3.0544e-10
11.8 2.17137e-05 0.000116145 1.72255e-10	11.8 1.33678e-05 9.70507e-05 8.45917e-11	11.8 4.01338e-05 0.000141365 -3.51674e-09	11.8 2.12811e-05 0.00011132 1.71651e-10	11.8 2.24275e-05 0.000123343 1.71306e-10
11.9 1.87222e-05 0.000102229 1.28988e-10	11.9 1.13743e-05 8.50865e-05 9.16014e-11	11.9 3.52068e-05 0.000124829 -3.0577e-09	11.9 1.83593e-05 9.80204e-05 1.28494e-10	11.9 1.93231e-05 0.000108495 1.28177e-10
12 1.61069e-05 8.98888e-05 8.22776e-11	12 9.67194e-06 7.45756e-05 7.68031e-11	12 3.08929e-05 0.000110254 -2.66897e-09	12 1.57865e-05 8.62144e-05 8.21321e-11	12 1.66462e-05 9.53313e-05 8.15877e-11
12.1 1.38844e-05 7.89517e-05 7.31134e-11	12.1 8.22263e-06 6.52119e-05 6.44056e-11	12.1 2.71139e-05 9.72691e-05 -2.27088e-09	12.1 1.36155e-05 7.57502e-05 7.31261e-11	12.1 1.43348e-05 8.3673e-05 7.25291e-11
12.2 1.19675e-05 6.92662e-05 1.98479e-10	12.2 6.986e-06 5.70019e-05 5.40083e-11	12.2 2.38103e-05 8.5764e-05 -2.00657e-09	12.2 1.17531e-05 6.64914e-05 1.98232e-10	12.2 1.23448e-05 7.33504e-05 1.97792e-10
12.3 1.03148e-05 6.07168e-05 1.71761e-10	12.3 5.93352e-06 4.97535e-05 4.52811e-11	12.3 2.09118e-05 7.55758e-05 -1.74152e-09	12.3 1.01353e-05 5.8308e-05 1.7156e-10	12.3 1.06314e-05 6.42467e-05 1.71439e-10
12.4 8.89241e-06 5.31555e-05 2.7281e-10	12.4 5.03689e-06 4.33959e-05 3.79511e-11	12.4 1.83746e-05 6.65453e-05 -1.43856e-09	12.4 8.74113e-06 5.1076e-05 2.72647e-10	12.4 9.156e-06 5.62147e-05 2.71576e-10
12.5 7.66573e-06 4.65038e-05 1.28036e-10	12.5 4.274e-06 3.78047e-05 3.17922e-11	12.5 1.61523e-05 5.85411e-05 -1.3125e-09	12.5 7.54708e-06 4.47084e-05 1.27905e-10	12.5 7.88458e-06 4.91423e-05 1.27644e-10
12.6 6.60889e-06 4.06449e-05 1.07231e-10	12.6 3.62218e-06 3.29007e-05 2.66166e-11	12.6 1.42102e-05 5.14735e-05 -1.10627e-09	12.6 6.50932e-06 3.90944e-05 1.07125e-10	12.6 6.79055e-06 4.29313e-05 1.06918e-10
12.7 5.69884e-06 3.54882e-05 9.01442e-11	12.7 3.0714e-06 2.86074e-05 2.22675e-11	12.7 1.25001e-05 4.52256e-05 -9.18475e-10	12.7 5.61377e-06 3.41508e-05 9.01013e-11	12.7 5.84824e-06 3.74615e-05 8.99578e-11


==> anc/TwoPointColorFluc/2PSepPoint/2PSepT04Merged.txt <==
#//------------------------- 	#//------------------------- 	#//------------------------- 	#//------------------------- 	#//------------------------- 
#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  
#//------------------------- 	#//------------------------- 	#//------------------------- 	#//------------------------- 	#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.06	#Short distance cutoff (C0) = 0.04
#Gluon mass (gluonMass) = 0.5	#Gluon mass (gluonMass) = 0.6	#Gluon mass (gluonMass) = 0.4	#Gluon mass (gluonMass) = 0.5	#Gluon mass (gluonMass) = 0.5
#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.13333	#Proper time (tau) = 0.13333	#Proper time (tau) = 0.13333	#Proper time (tau) = 0.13333	#Proper time (tau) = 0.13333
#Moment for the angle weighting (Nmoment) = 2	#Moment for the angle weighting (Nmoment) = 2	#Moment for the angle weighting (Nmoment) = 2	#Moment for the angle weighting (Nmoment) = 2	#Moment for the angle weighting (Nmoment) = 2
#Moment for the radius weighting (PowerOfR) = 2	#Moment for the radius weighting (PowerOfR) = 2	#Moment for the radius weighting (PowerOfR) = 2	#Moment for the radius weighting (PowerOfR) = 2	#Moment for the radius weighting (PowerOfR) = 2
#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2
#1.|x-y| 2.DCDC 3.ProtonHotSpotFluc 4.ProtonColorFluc 	#1.|x-y| 2.DCDC 3.ProtonHotSpotFluc 4.ProtonColorFluc 	#1.|x-y| 2.DCDC 3.ProtonHotSpotFluc 4.ProtonColorFluc 	#1.|x-y| 2.DCDC 3.ProtonHotSpotFluc 4.ProtonColorFluc 	#1.|x-y| 2.DCDC 3.ProtonHotSpotFluc 4.ProtonColorFluc 
0 0.442607 0.179966 0.0548857	0 0.400081 0.168537 0.0493354	0 0.490791 0.191216 0.0610814	0 0.415835 0.170822 0.0534084	0 0.465979 0.191863 0.0564509
0.1 0.442287 0.179272 0.0462051	0.1 0.399622 0.167982 0.041114	0.1 0.490358 0.190509 0.0520016	0.1 0.415613 0.17024 0.0455526	0.1 0.465577 0.191048 0.0470278
0.2 0.441295 0.177396 0.0324129	0.2 0.398669 0.166157 0.0282265	0.2 0.489197 0.188563 0.0372452	0.2 0.414883 0.168471 0.0322467	0.2 0.464466 0.189043 0.0325694
0.3 0.439637 0.174371 0.0214123	0.3 0.397031 0.163156 0.0181265	0.3 0.487401 0.18549 0.025186	0.3 0.413314 0.165471 0.0213064	0.3 0.462617 0.185677 0.0214672
0.4 0.43724 0.170525 0.014266	0.4 0.394821 0.159168 0.0118764	0.4 0.484863 0.181097 0.0171321	0.4 0.411372 0.161348 0.0142035	0.4 0.460002 0.181843 0.0142915
0.5 0.434247 0.16525 0.00981401	0.5 0.391965 0.153962 0.00802568	0.5 0.481551 0.175671 0.0119541	0.5 0.408427 0.15649 0.0097659	0.5 0.456804 0.175768 0.00984905
0.6 0.430451 0.158796 0.0069743	0.6 0.388566 0.14849 0.00566011	0.6 0.477488 0.168986 0.00869467	0.6 0.405001 0.15015 0.00699127	0.6 0.452909 0.168753 0.00699388
0.7 0.425768 0.151713 0.0051612	0.7 0.384587 0.141691 0.00412224	0.7 0.472687 0.161477 0.00647363	0.7 0.400912 0.143295 0.00514312	0.7 0.448437 0.161076 0.0051977
0.8 0.420778 0.143704 0.00386863	0.8 0.380062 0.134212 0.00309012	0.8 0.467152 0.153356 0.00491958	0.8 0.396045 0.135747 0.00385248	0.8 0.442871 0.152556 0.00388066
0.9 0.415181 0.135182 0.00296048	0.9 0.374936 0.126316 0.0023558	0.9 0.461208 0.144447 0.00375873	0.9 0.390921 0.127693 0.00294683	0.9 0.436865 0.143291 0.00297392
1 0.408818 0.126313 0.00230919	1 0.369027 0.117661 0.00182875	1 0.454398 0.135004 0.00292998	1 0.385182 0.119215 0.00229625	1 0.430495 0.133777 0.00232211
1.1 0.402236 0.116569 0.00178235	1.1 0.363002 0.108387 0.00143194	1.1 0.446858 0.124807 0.00228742	1.1 0.378848 0.110726 0.00178353	1.1 0.423521 0.12299 0.00179639
1.2 0.395023 0.107174 0.00140157	1.2 0.356677 0.0995257 0.00112086	1.2 0.43911 0.114985 0.00178603	1.2 0.372119 0.101852 0.00139898	1.2 0.415798 0.11299 0.00140609
1.3 0.387391 0.0978302 0.00111648	1.3 0.349606 0.0913204 0.000903013	1.3 0.430718 0.105115 0.00141961	1.3 0.364695 0.0929782 0.00111138	1.3 0.40767 0.103039 0.00112276
1.4 0.379182 0.0885911 0.00087641	1.4 0.34216 0.082286 0.000710727	1.4 0.42179 0.0952787 0.00110396	1.4 0.357159 0.0842097 0.00087927	1.4 0.399023 0.0931917 0.000881713
1.5 0.37068 0.079681 0.00068788	1.5 0.334413 0.0735914 0.000562245	1.5 0.41242 0.0858519 0.000861024	1.5 0.349034 0.075735 0.000691209	1.5 0.390027 0.0837005 0.00068745
1.6 0.361698 0.0708947 0.000543985	1.6 0.326485 0.0652958 0.000448792	1.6 0.402551 0.0766156 0.00066809	1.6 0.340635 0.0674971 0.000542907	1.6 0.380606 0.0745674 0.000543262
1.7 0.352494 0.0625572 0.000423512	1.7 0.318021 0.0577673 0.000353169	1.7 0.392195 0.0678467 0.000512065	1.7 0.332038 0.0595222 0.000422424	1.7 0.370806 0.0658202 0.000423165
1.8 0.343029 0.0551213 0.000328177	1.8 0.309281 0.0504549 0.00027896	1.8 0.381725 0.0600128 0.00038658	1.8 0.322991 0.0524835 0.000326417	1.8 0.360722 0.0580322 0.000330626
1.9 0.333172 0.0478373 0.000251391	1.9 0.30027 0.0436628 0.000217192	1.9 0.371144 0.0520141 0.000287026	1.9 0.313845 0.045527 0.000251944	1.9 0.350382 0.0502921 0.000252488
2 0.323259 0.0409692 0.000189036	2 0.291218 0.0372293 0.000167759	2 0.360521 0.0449799 0.00020625	2 0.304364 0.0390746 0.000189888	2 0.339782 0.0430222 0.000189708
2.1 0.313198 0.0349987 0.000139903	2.1 0.281947 0.0316513 0.00012793	2.1 0.349289 0.0385712 0.000142216	2.1 0.294794 0.0333989 0.000140249	2.1 0.329095 0.0367672 0.000141319
2.2 0.302879 0.0298618 0.000101228	2.2 0.27071 0.0269052 9.72977e-05	2.2 0.33797 0.033023 9.18276e-05	2.2 0.285062 0.0285139 0.0001015	2.2 0.318216 0.0312627 0.00010114
2.3 0.291764 0.025167 6.96259e-05	2.3 0.261224 0.0225493 7.2127e-05	2.3 0.325721 0.0280093 5.17926e-05	2.3 0.274068 0.0240423 7.02513e-05	2.3 0.306572 0.0263075 6.98867e-05
2.4 0.281184 0.0210861 4.52178e-05	2.4 0.251615 0.0188085 5.23335e-05	2.4 0.314155 0.0236163 1.92442e-05	2.4 0.264193 0.0201699 4.56388e-05	2.4 0.295421 0.0220341 4.5788e-05
2.5 0.270694 0.0176401 2.63725e-05	2.5 0.242042 0.0156364 3.75885e-05	2.5 0.302649 0.0198627 -4.94604e-06	2.5 0.254315 0.016898 2.69307e-05	2.5 0.284262 0.0184319 2.68574e-05
2.6 0.26009 0.014822 1.24764e-05	2.6 0.232459 0.0130797 2.59534e-05	2.6 0.291002 0.0167786 -2.29214e-05	2.6 0.244463 0.0141935 1.23337e-05	2.6 0.27316 0.0154348 1.25168e-05
2.7 0.249471 0.0125468 1.68048e-06	2.7 0.222934 0.011011 1.67297e-05	2.7 0.279094 0.0142852 -3.65199e-05	2.7 0.234552 0.0120079 1.61068e-06	2.7 0.261963 0.0130466 2.11441e-06
2.8 0.238859 0.0107375 -6.34548e-06	2.8 0.2134 0.00938566 1.01252e-05	2.8 0.26757 0.0122744 -4.70411e-05	2.8 0.225044 0.010285 -6.51556e-06	2.8 0.250829 0.0111684 -6.2853e-06
2.9 0.228431 0.00930302 -1.22623e-05	2.9 0.204001 0.00813353 5.00737e-06	2.9 0.25614 0.0106543 -5.33372e-05	2.9 0.216275 0.00894491 -1.22558e-05	2.9 0.240027 0.00971682 -1.22196e-05
3 0.218139 0.0083583 -1.62592e-05	3 0.194698 0.00732874 1.00466e-06	3 0.244821 0.00956196 -5.76955e-05	3 0.206584 0.0080501 -1.62339e-05	3 0.229222 0.00875335 -1.62147e-05
3.1 0.20801 0.00778048 -1.88331e-05	3.1 0.18553 0.00685609 -1.54611e-06	3.1 0.233619 0.00886499 -5.95929e-05	3.1 0.197014 0.0074797 -1.88532e-05	3.1 0.218514 0.00814083 -1.88282e-05
3.2 0.198005 0.00753917 -2.02048e-05	3.2 0.176455 0.00670573 -3.44404e-06	3.2 0.222593 0.00846048 -6.02506e-05	3.2 0.187594 0.00718369 -2.02032e-05	3.2 0.207996 0.00791701 -2.02574e-05
3.3 0.188227 0.00749899 -2.07546e-05	3.3 0.16761 0.00671724 -4.54848e-06	3.3 0.211778 0.00837065 -5.93648e-05	3.3 0.178366 0.00718219 -2.06544e-05	3.3 0.197697 0.00789801 -2.06908e-05
3.4 0.178663 0.00768102 -2.09111e-05	3.4 0.158994 0.0069967 -5.25642e-06	3.4 0.201174 0.00849094 -5.82712e-05	3.4 0.16932 0.00736358 -2.08568e-05	3.4 0.187606 0.0080939 -2.08171e-05
3.5 0.169351 0.00813514 -2.05379e-05	3.5 0.15044 0.00739999 -5.6395e-06	3.5 0.190874 0.00885172 -5.64499e-05	3.5 0.160499 0.00763217 -2.04901e-05	3.5 0.17778 0.00860193 -2.04406e-05
3.6 0.160263 0.00863262 -1.96688e-05	3.6 0.142198 0.00795269 -5.77221e-06	3.6 0.1808 0.00931573 -5.39732e-05	3.6 0.151871 0.0080684 -1.96699e-05	3.6 0.168187 0.00912182 -1.96352e-05
3.7 0.151368 0.00921593 -1.86885e-05	3.7 0.134215 0.00856646 -5.70637e-06	3.7 0.171002 0.00988144 -5.10528e-05	3.7 0.143497 0.00860292 -1.86985e-05	3.7 0.158864 0.00976435 -1.86278e-05
3.8 0.142814 0.00984802 -1.75955e-05	3.8 0.126475 0.00922118 -5.50047e-06	3.8 0.16154 0.0105201 -4.80763e-05	3.8 0.135396 0.00923513 -1.75516e-05	3.8 0.149865 0.0104581 -1.75762e-05
3.9 0.134516 0.0105593 -1.6367e-05	3.9 0.119034 0.00992069 -5.18566e-06	3.9 0.152363 0.0112038 -4.49824e-05	3.9 0.127547 0.00990469 -1.63693e-05	3.9 0.141146 0.0112524 -1.63661e-05
4 0.126527 0.011279 -1.51975e-05	4 0.111864 0.0105915 -4.87973e-06	4 0.143474 0.0119104 -4.1797e-05	4 0.119959 0.0105713 -1.52051e-05	4 0.132709 0.0120454 -1.51942e-05
4.1 0.118841 0.011928 -1.39899e-05	4.1 0.105017 0.011226 -4.51222e-06	4.1 0.134901 0.0125651 -3.90374e-05	4.1 0.112665 0.0112763 -1.40001e-05	4.1 0.124619 0.0126767 -1.39584e-05
4.2 0.111453 0.0125929 -1.27711e-05	4.2 0.0983642 0.0118547 -4.12667e-06	4.2 0.126707 0.0133135 -3.60038e-05	4.2 0.105678 0.0119112 -1.27509e-05	4.2 0.116826 0.0134247 -1.27696e-05
4.3 0.104327 0.0132405 -1.1636e-05	4.3 0.0919909 0.0124527 -3.75274e-06	4.3 0.118812 0.013989 -3.314e-05	4.3 0.0989508 0.0125312 -1.16196e-05	4.3 0.109369 0.0141099 -1.16412e-05
4.4 0.0975532 0.013822 -1.05646e-05	4.4 0.0859327 0.013001 -3.38866e-06	4.4 0.111229 0.0146055 -3.03413e-05	4.4 0.0925318 0.0130912 -1.05384e-05	4.4 0.102222 0.0147197 -1.0569e-05
4.5 0.0910594 0.0143465 -9.55403e-06	4.5 0.080104 0.0134789 -3.03453e-06	4.5 0.103958 0.0151539 -2.78027e-05	4.5 0.0863821 0.0135909 -9.52861e-06	4.5 0.0954009 0.0152739 -9.56394e-06
4.6 0.084912 0.0147957 -8.59369e-06	4.6 0.0745728 0.0139059 -2.70708e-06	4.6 0.0970357 0.0156443 -2.53779e-05	4.6 0.0805385 0.0140301 -8.58152e-06	4.6 0.0889088 0.015756 -8.59963e-06
4.7 0.0790357 0.0151771 -7.71239e-06	4.7 0.0693073 0.014258 -2.40449e-06	4.7 0.0904623 0.0160547 -2.31389e-05	4.7 0.0749955 0.0144203 -7.70385e-06	4.7 0.0827258 0.0161453 -7.71567e-06
4.8 0.0734464 0.0154799 -6.91426e-06	4.8 0.0643193 0.014532 -2.13543e-06	4.8 0.0842343 0.0163864 -2.10464e-05	4.8 0.0697061 0.0147257 -6.90593e-06	4.8 0.0768768 0.0164689 -6.9196e-06
4.9 0.0681562 0.0157126 -6.16673e-06	4.9 0.0596074 0.0147374 -1.88104e-06	4.9 0.0782967 0.0166462 -1.90742e-05	4.9 0.0646981 0.0149505 -6.15968e-06	4.9 0.0713008 0.016703 -6.17001e-06
5 0.0631554 0.0158731 -5.49587e-06	5 0.0551878 0.0148813 -1.6556e-06	5 0.0726816 0.0168292 -1.72634e-05	5 0.0599598 0.0151066 -5.49188e-06	5 0.0660545 0.0168693 -5.49956e-06
5.1 0.058445 0.0159621 -4.88357e-06	5.1 0.0509898 0.01495 -1.45182e-06	5.1 0.0673632 0.0169436 -1.5592e-05	5.1 0.055484 0.015194 -4.87735e-06	5.1 0.0610978 0.0169716 -4.88581e-06
5.2 0.054 0.0159776 -4.33592e-06	5.2 0.0470549 0.0149467 -1.27016e-06	5.2 0.0623569 0.0170884 -1.40753e-05	5.2 0.0512751 0.0152122 -4.33077e-06	5.2 0.0564538 0.0169853 -4.33539e-06
5.3 0.0498046 0.0160137 -3.83391e-06	5.3 0.0433496 0.0148825 -1.10721e-06	5.3 0.0576323 0.0170463 -1.2688e-05	5.3 0.0473105 0.0151817 -3.82956e-06	5.3 0.052066 0.0169928 -3.83435e-06
5.4 0.0458783 0.0159042 -3.39141e-06	5.4 0.0398622 0.0147626 -9.6494e-07	5.4 0.0531959 0.0169461 -1.14282e-05	5.4 0.0435912 0.0150773 -3.3898e-06	5.4 0.0479621 0.0168641 -3.39467e-06
5.5 0.0422006 0.0157284 -2.99371e-06	5.5 0.0365995 0.0146784 -8.38966e-07	5.5 0.0489657 0.0166593 -1.02616e-05	5.5 0.0401094 0.0149237 -2.99214e-06	5.5 0.0441089 0.0166762 -2.99504e-06
5.6 0.038765 0.0154983 -2.63722e-06	5.6 0.0335525 0.014447 -7.27099e-07	5.6 0.0450613 0.016435 -9.21375e-06	5.6 0.0368477 0.0147107 -2.63624e-06	5.6 0.0405086 0.0164235 -2.63807e-06
5.7 0.0355526 0.0151326 -2.32413e-06	5.7 0.0307201 0.0141687 -6.29132e-07	5.7 0.0414341 0.0161573 -8.25891e-06	5.7 0.0338096 0.0143993 -2.32211e-06	5.7 0.037143 0.0160409 -2.32471e-06
5.8 0.0325416 0.0148116 -2.04186e-06	5.8 0.028089 0.0137647 -5.43238e-07	5.8 0.0380358 0.0158292 -7.39379e-06	5.8 0.0309534 0.0140957 -2.04101e-06	5.8 0.0339901 0.015694 -2.04217e-06
5.9 0.029712 0.0144545 -1.79066e-06	5.9 0.0256379 0.0134114 -4.68306e-07	5.9 0.0348611 0.015457 -6.60782e-06	5.9 0.0282164 0.0137538 -1.78977e-06	5.9 0.0310492 0.0153147 -1.79218e-06
6 0.0270404 0.0140532 -1.57146e-06	6 0.0233617 0.0130272 -4.04036e-07	6 0.0319299 0.0150553 -5.91078e-06	6 0.0258568 0.0133776 -1.57103e-06	6 0.0282017 0.0148889 -1.57198e-06
6.1 0.024647 0.0136346 -1.376e-06	6.1 0.0212613 0.0126298 -3.47688e-07	6.1 0.0290741 0.0146133 -5.2777e-06	6.1 0.0235876 0.0129842 -1.37532e-06	6.1 0.0256917 0.0144608 -1.37536e-06
6.2 0.0224433 0.013187 -1.20263e-06	6.2 0.0193204 0.012201 -2.9832e-07	6.2 0.0265544 0.0141708 -4.70212e-06	6.2 0.0214889 0.0125582 -1.20261e-06	6.2 0.0233955 0.0139762 -1.2028e-06
6.3 0.0204119 0.0127168 -1.05123e-06	6.3 0.0175142 0.0117564 -2.55873e-07	6.3 0.0242168 0.013677 -4.19171e-06	6.3 0.0195491 0.0121103 -1.05097e-06	6.3 0.0212704 0.01348 -1.0511e-06
6.4 0.0185415 0.012262 -9.17826e-07	6.4 0.0158241 0.0113171 -2.19215e-07	6.4 0.0220581 0.0132484 -3.73146e-06	6.4 0.0177618 0.0116259 -9.17378e-07	6.4 0.0193153 0.0130032 -9.17891e-07
6.5 0.0168167 0.0117663 -8.00446e-07	6.5 0.0143154 0.010837 -1.87743e-07	6.5 0.0200673 0.0127263 -3.31957e-06	6.5 0.016115 0.011152 -8.00048e-07	6.5 0.0175117 0.0124686 -8.00596e-07
6.6 0.0152307 0.0112762 -6.95984e-07	6.6 0.0129346 0.0103668 -1.60288e-07	6.6 0.0182318 0.0121937 -2.94822e-06	6.6 0.0145997 0.0106654 -6.96059e-07	6.6 0.0158604 0.0119226 -6.96415e-07
6.7 0.0137766 0.0107632 -6.06646e-07	6.7 0.0116699 0.0098888 -1.36962e-07	6.7 0.0165435 0.0116557 -2.61866e-06	6.7 0.0132076 0.0101804 -6.06348e-07	6.7 0.0143401 0.011375 -6.06726e-07
6.8 0.0124438 0.0102695 -5.27565e-07	6.8 0.0105151 0.00942094 -1.16876e-07	6.8 0.0149928 0.0111127 -2.32593e-06	6.8 0.0119318 0.00971204 -5.2729e-07	6.8 0.0129511 0.0108229 -5.27637e-07
6.9 0.0112234 0.00975846 -4.58024e-07	6.9 0.00946096 0.00899928 -9.94984e-08	6.9 0.0135703 0.0105729 -2.06107e-06	6.9 0.0107635 0.00923149 -4.57752e-07	6.9 0.0116771 0.010281 -4.58061e-07
7 0.0101109 0.00925246 -3.97591e-07	7 0.00850051 0.00851096 -8.46733e-08	7 0.0122683 0.0100402 -1.82687e-06	7 0.00970096 0.00875259 -3.97496e-07	7 0.0105166 0.00973905 -3.97957e-07
7.1 0.00909789 0.00875775 -3.44708e-07	7.1 0.00762655 0.00802063 -7.1966e-08	7.1 0.0110702 0.00951157 -1.618e-06	7.1 0.00873175 0.00828105 -3.44728e-07	7.1 0.00945965 0.00920933 -3.44783e-07
7.2 0.00817402 0.00826508 -2.98806e-07	7.2 0.00683241 0.00756042 -6.11712e-08	7.2 0.00998533 0.00899213 -1.432e-06	7.2 0.00784838 0.00781732 -2.98678e-07	7.2 0.00849652 0.00869312 -2.98855e-07
7.3 0.00733601 0.00778592 -2.58488e-07	7.3 0.00611227 0.00710063 -5.18624e-08	7.3 0.00899579 0.00848183 -1.26606e-06	7.3 0.007045 0.00736544 -2.58433e-07	7.3 0.00762279 0.00818593 -2.58658e-07
7.4 0.00657407 0.00731985 -2.23819e-07	7.4 0.00546055 0.00663952 -4.39823e-08	7.4 0.00809535 0.00798555 -1.1196e-06	7.4 0.00631507 0.00692663 -2.2387e-07	7.4 0.00682949 0.00769136 -2.23919e-07
7.5 0.00588389 0.00683524 -1.93577e-07	7.5 0.00487157 0.00623386 -3.72643e-08	7.5 0.00727635 0.00746747 -9.88994e-07	7.5 0.00565346 0.00650142 -1.93565e-07	7.5 0.00611116 0.00718827 -1.93591e-07
7.6 0.00525946 0.00639909 -1.67214e-07	7.6 0.00434061 0.00582024 -3.15348e-08	7.6 0.00653474 0.0070122 -8.72628e-07	7.6 0.00505328 0.00608842 -1.67205e-07	7.6 0.00545436 0.00672622 -1.67212e-07
7.7 0.00469528 0.00597913 -1.44377e-07	7.7 0.0038595 0.00543778 -2.66744e-08	7.7 0.00586108 0.0065634 -7.70076e-07	7.7 0.00451343 0.00568985 -1.44356e-07	7.7 0.00486731 0.0062824 -1.44467e-07
7.8 0.00418612 0.00558061 -1.24567e-07	7.8 0.00343002 0.00506488 -2.25357e-08	7.8 0.00525054 0.00613457 -6.79288e-07	7.8 0.00402569 0.0053074 -1.24577e-07	7.8 0.00433881 0.00586039 -1.24666e-07
7.9 0.0037249 0.00519193 -1.07408e-07	7.9 0.00304434 0.00469531 -1.90297e-08	7.9 0.0046992 0.00567971 -5.98934e-07	7.9 0.00357739 0.00494353 -1.07375e-07	7.9 0.003862 0.00545348 -1.07459e-07
8 0.00331375 0.00481909 -9.24642e-08	8 0.00269803 0.00435765 -1.60481e-08	8 0.00420151 0.00528878 -5.27474e-07	8 0.00318375 0.00460383 -9.24467e-08	8 0.0034334 0.00505196 -9.25405e-08
8.1 0.0029355 0.0044662 -7.97028e-08	8.1 0.00238733 0.00403724 -1.35441e-08	8.1 0.00374452 0.00491686 -4.64426e-07	8.1 0.00284504 0.00426616 -7.96688e-08	8.1 0.00304112 0.00468091 -7.9762e-08
8.2 0.002605 0.00413542 -6.85847e-08	8.2 0.00210992 0.00373306 -1.13791e-08	8.2 0.00334152 0.00456223 -4.08424e-07	8.2 0.00252587 0.00395256 -6.85308e-08	8.2 0.00269796 0.00433424 -6.86367e-08
8.3 0.00231039 0.00382686 -5.89953e-08	8.3 0.00186241 0.00344528 -9.58095e-09	8.3 0.00297865 0.00422588 -3.59237e-07	8.3 0.00224311 0.00365699 -5.8962e-08	8.3 0.00239079 0.00400967 -5.90165e-08
8.4 0.0020456 0.00353242 -5.0698e-08	8.4 0.0016418 0.0031738 -8.04233e-09	8.4 0.00265291 0.00390667 -3.15758e-07	8.4 0.0019868 0.00337628 -5.06994e-08	8.4 0.0021158 0.00370033 -5.07322e-08
8.5 0.00180919 0.00325427 -4.35444e-08	8.5 0.0014454 0.00292004 -6.77082e-09	8.5 0.00236085 0.00360577 -2.77583e-07	8.5 0.00175782 0.00311257 -4.35401e-08	8.5 0.00187085 0.00340812 -4.35692e-08
8.6 0.00159855 0.0029939 -3.73935e-08	8.6 0.00126946 0.00268138 -5.67854e-09	8.6 0.00209874 0.00332535 -2.43894e-07	8.6 0.00155334 0.00286552 -3.73891e-08	8.6 0.00165273 0.00313355 -3.74166e-08
8.7 0.00141066 0.00275021 -3.20841e-08	8.7 0.00111464 0.00245883 -4.77348e-09	8.7 0.00186321 0.00305896 -2.14108e-07	8.7 0.00137125 0.00263255 -3.20812e-08	8.7 0.00145786 0.00287812 -3.21021e-08
8.8 0.0012434 0.00252169 -2.75285e-08	8.8 0.000976844 0.00225061 -4.0115e-09	8.8 0.00165376 0.00281042 -1.87946e-07	8.8 0.00120926 0.00241318 -2.7527e-08	8.8 0.00128449 0.0026382 -2.75448e-08
8.9 0.00109443 0.00230883 -2.35955e-08	8.9 0.000855806 0.00205739 -3.35897e-09	8.9 0.00146651 0.00257831 -1.64927e-07	8.9 0.00106496 0.00221141 -2.35997e-08	8.9 0.00113078 0.00241508 -2.36185e-08
9 0.000962667 0.00210092 -2.02038e-08	9 0.000748793 0.00187715 -2.77706e-09	9 0.00129954 0.00236084 -1.4467e-07	9 0.000936939 0.00203035 -2.02124e-08	9 0.000994286 0.00219567 -2.02248e-08
9.1 0.000846015 0.00191758 -1.72932e-08	9.1 0.000654361 0.00171004 -2.34917e-09	9.1 0.00115069 0.00215702 -1.26819e-07	9.1 0.000823587 0.0018533 -1.73041e-08	9.1 0.000873428 0.00200339 -1.73134e-08
9.2 0.000742771 0.00174749 -1.48125e-08	9.2 0.000571244 0.00155554 -1.9469e-09	9.2 0.001018 0.00197024 -1.11104e-07	9.2 0.00072334 0.0016894 -1.48109e-08	9.2 0.00076649 0.00182551 -1.48276e-08
9.3 0.000651555 0.00158995 -1.26912e-08	9.3 0.000498114 0.00141258 -1.5897e-09	9.3 0.000899988 0.00179658 -9.73482e-08	9.3 0.000634541 0.00153757 -1.26822e-08	9.3 0.000672348 0.00166098 -1.26997e-08
9.4 0.000571003 0.00144503 -1.08119e-08	9.4 0.000433801 0.00128096 -1.339e-09	9.4 0.000795163 0.00163602 -8.52311e-08	9.4 0.000556198 0.00139755 -1.08099e-08	9.4 0.00058895 0.00150928 -1.08366e-08
9.5 0.000499827 0.00131114 -9.25109e-09	9.5 0.000377416 0.00116013 -1.12499e-09	9.5 0.00070215 0.00148808 -7.4614e-08	9.5 0.000487159 0.00126841 -9.27601e-09	9.5 0.00051532 0.00136925 -9.27877e-09
9.6 0.000437203 0.00118798 -7.94306e-09	9.6 0.00032792 0.00104893 -9.10409e-10	9.6 0.00061955 0.00135165 -6.53125e-08	9.6 0.000426232 0.00114954 -7.95563e-09	9.6 0.000450456 0.0012405 -7.95449e-09
9.7 0.000381777 0.00107484 -6.7881e-09	9.7 0.000284649 0.000947089 -8.03471e-10	9.7 0.000546353 0.00122585 -5.71525e-08	9.7 0.000373112 0.00104001 -6.78015e-09	9.7 0.000393488 0.00112214 -6.80187e-09
9.8 0.000333322 0.000970867 -5.80278e-09	9.8 0.000246834 0.000853807 -5.11301e-10	9.8 0.000481537 0.00111012 -4.99913e-08	9.8 0.000325877 0.000939797 -5.78597e-09	9.8 0.000343411 0.00101366 -5.81532e-09
9.9 0.000290838 0.000876166 -4.95323e-09	9.9 0.000213779 0.000768871 -8.91002e-10	9.9 0.000424171 0.00100596 -4.37346e-08	9.9 0.000284425 0.000848251 -4.92904e-09	9.9 0.000299469 0.00091423 -4.94656e-09
10 0.000253588 0.000789477 -4.24911e-09	10 0.000184956 0.000691208 -4.1038e-10	10 0.00037343 0.000909206 -3.8239e-08	10 0.000248027 0.000764411 -4.24021e-09	10 0.000260968 0.000823448 -4.24603e-09
10.1 0.000220856 0.000710571 -3.66666e-09	10.1 0.000159871 0.000620427 -7.17093e-10	10.1 0.000328638 0.000820507 -3.34152e-08	10.1 0.000216209 0.000688042 -3.66247e-09	10.1 0.0002272 0.000741122 -3.67316e-09
10.2 0.000192226 0.000638512 -3.15293e-09	10.2 0.000138053 0.000556265 -3.05954e-10	10.2 0.000289365 0.000739539 -2.92095e-08	10.2 0.000188214 0.000618385 -3.11886e-09	10.2 0.000197653 0.000665803 -3.13388e-09
10.3 0.000167196 0.000572854 -2.59741e-09	10.3 0.000119086 0.000498396 -5.19825e-10	10.3 0.000254452 0.000665655 -2.55244e-08	10.3 0.000163768 0.000555151 -2.6202e-09	10.3 0.000171814 0.000597902 -2.6059e-09
10.4 0.000145311 0.000513615 -2.25369e-09	10.4 0.000102614 0.000445745 -6.67752e-11	10.4 0.000223709 0.000598465 -2.22931e-08	10.4 0.000141989 0.000497815 -2.25158e-09	10.4 0.000149241 0.000535915 -2.25369e-09
10.5 0.000126239 0.000459827 -1.80796e-09	10.5 8.83519e-05 0.000397948 1.40164e-10	10.5 0.000196622 0.00053739 -1.9459e-08	10.5 0.00012327 0.000445814 -1.80685e-09	10.5 0.000129576 0.000479618 -1.80796e-09
10.6 0.000109596 0.000411072 -1.59455e-09	10.6 7.59732e-05 0.000354643 1.83498e-10	10.6 0.000172735 0.000482135 -1.70092e-08	10.6 0.000106988 0.000398594 -1.59455e-09	10.6 0.000112441 0.000428686 -1.56009e-09
10.7 9.50783e-05 0.0003672 -1.3004e-09	10.7 6.52901e-05 0.000316022 3.87191e-10	10.7 0.000151745 0.000432042 -1.48716e-08	10.7 9.2681e-05 0.00035603 -1.3004e-09	10.7 9.7496e-05 0.00038275 -1.3004e-09
10.8 8.2432e-05 0.000327614 -1.00807e-09	10.8 5.61053e-05 0.000280064 2.65338e-10	10.8 0.000133255 0.000386684 -1.29613e-08	10.8 8.05747e-05 0.000317632 -1.00754e-09	10.8 8.44813e-05 0.00034128 -1.01679e-09
10.9 7.14232e-05 0.000291868 -9.15061e-10	10.9 4.81429e-05 0.000248912 1.83357e-10	10.9 0.000117005 0.000345699 -1.13656e-08	10.9 6.99318e-05 0.00028304 -9.1504e-10	10.9 7.31711e-05 0.000303969 -9.15061e-10
11 6.18503e-05 0.000259729 -6.85468e-10	11 4.12723e-05 0.000220862 1.27957e-10	11 0.000102734 0.000308695 -9.89135e-09	11 6.07448e-05 0.000251951 -6.85468e-10	11 6.33338e-05 0.000270356 -6.85531e-10
11.1 5.35411e-05 0.00023086 -5.9245e-10	11.1 3.53601e-05 0.000195782 9.05767e-11	11.1 9.01927e-05 0.000275399 -8.61871e-09	11.1 5.26033e-05 0.000223937 -5.9245e-10	11.1 5.4799e-05 0.000240214 -5.9245e-10
11.2 4.63217e-05 0.000204954 -5.04199e-10	11.2 3.02639e-05 0.000173267 6.42729e-11	11.2 7.91706e-05 0.000245414 -7.52045e-09	11.2 4.55376e-05 0.000198794 -5.35819e-10	11.2 4.73953e-05 0.00021319 -5.04237e-10
11.3 4.00642e-05 0.000181734 -3.09892e-10	11.3 2.58795e-05 0.000153225 4.61681e-11	11.3 6.94881e-05 0.000218524 -6.57388e-09	11.3 3.93894e-05 0.000176253 -3.32944e-10	11.3 4.09768e-05 0.000188979 -3.09892e-10
11.4 3.46422e-05 0.000160977 -3.07475e-10	11.4 2.21198e-05 0.00013528 3.30337e-11	11.4 6.10028e-05 0.000194382 -5.76205e-09	11.4 3.40757e-05 0.00015613 -3.17051e-10	11.4 3.54158e-05 0.000167349 -3.07475e-10
11.5 2.99731e-05 0.000142443 -1.93677e-10	11.5 1.88946e-05 0.000119324 7.19163e-11	11.5 5.35298e-05 0.000172706 -4.96797e-09	11.5 2.9455e-05 0.000138188 -1.86849e-10	11.5 3.05829e-05 0.00014798 -1.93677e-10
11.6 2.58887e-05 0.000125946 -8.7405e-11	11.6 1.61293e-05 0.000105099 5.72448e-11	11.6 4.69816e-05 0.0001533 -4.30672e-09	11.6 2.54591e-05 0.000122206 -9.32868e-11	11.6 2.63909e-05 0.000130796 -8.7405e-11
11.7 2.23696e-05 0.000111202 -2.21116e-10	11.7 1.37498e-05 9.24608e-05 7.95776e-11	11.7 4.12619e-05 0.000135953 -3.74e-09	11.7 2.20056e-05 0.000107935 -2.257e-10	11.7 2.27839e-05 0.000115453 -2.21116e-10
11.8 1.93268e-05 9.81044e-05 2.66675e-10	11.8 1.17235e-05 8.14669e-05 9.07232e-11	11.8 3.62339e-05 0.000120472 -3.31396e-09	11.8 1.90082e-05 9.5233e-05 2.66675e-10	11.8 1.96745e-05 0.000101828 2.66691e-10
11.9 1.66914e-05 8.64196e-05 2.04065e-10	11.9 9.98767e-06 7.14895e-05 9.75007e-11	11.9 3.18225e-05 0.000106644 -2.86577e-09	11.9 1.64194e-05 8.39187e-05 2.04065e-10	11.9 1.69834e-05 8.967e-05 2.04076e-10
12 1.44131e-05 7.60511e-05 1.47489e-10	12 8.50939e-06 6.26544e-05 8.17176e-11	12 2.79642e-05 9.43287e-05 -2.51109e-09	12 1.41777e-05 7.39056e-05 1.47489e-10	12 1.46623e-05 7.88735e-05 1.47499e-10
12.1 1.24449e-05 6.68579e-05 1.26837e-10	12.1 7.24365e-06 5.48684e-05 6.84995e-11	12.1 2.45815e-05 8.33568e-05 -2.17766e-09	12.1 1.2245e-05 6.50008e-05 1.26837e-10	12.1 1.26537e-05 6.93116e-05 1.26845e-10
12.2 1.07416e-05 5.87277e-05 2.44704e-10	12.2 6.16186e-06 4.79821e-05 5.7418e-11	12.2 2.16129e-05 7.36096e-05 -1.79764e-09	12.2 1.05748e-05 5.71232e-05 2.44704e-10	12.2 1.09194e-05 6.0849e-05 2.44711e-10
12.3 9.27179e-06 5.15361e-05 2.01303e-10	12.3 5.24088e-06 4.19471e-05 4.81201e-11	12.3 1.90075e-05 6.49556e-05 -1.53042e-09	12.3 9.13223e-06 5.01405e-05 2.01303e-10	12.3 9.42251e-06 5.33745e-05 2.01305e-10
12.4 8.00357e-06 4.51823e-05 1.63778e-10	12.4 4.45651e-06 3.66352e-05 4.0314e-11	12.4 1.6725e-05 5.72692e-05 -1.30797e-09	12.4 7.88829e-06 4.39695e-05 1.63778e-10	12.4 8.13113e-06 4.6778e-05 1.63777e-10
12.5 6.90775e-06 3.95802e-05 1.51547e-10	12.5 3.7872e-06 3.19508e-05 3.3758e-11	12.5 1.47202e-05 5.04449e-05 -1.13893e-09	12.5 6.8144e-06 3.85296e-05 1.51547e-10	12.5 7.01556e-06 4.09607e-05 1.51547e-10
12.6 5.96329e-06 3.46303e-05 1.27017e-10	12.6 3.21759e-06 2.77703e-05 2.82511e-11	12.6 1.29631e-05 4.44133e-05 -9.91915e-10	12.6 5.88201e-06 3.37249e-05 1.27017e-10	12.6 6.05552e-06 3.58239e-05 1.27017e-10
12.7 5.14819e-06 3.02781e-05 1.06882e-10	12.7 2.73284e-06 2.41705e-05 2.36255e-11	12.7 1.14241e-05 3.90707e-05 -8.16098e-10	12.7 5.08059e-06 2.9494e-05 1.06882e-10	12.7 5.22549e-06 3.13074e-05 1.06882e-10


==> anc/TwoPointColorFluc/2PSepPoint/2PSepT05Merged.txt <==
#//------------------------- 	#//------------------------- 	#//------------------------- 	#//------------------------- 	#//------------------------- 
#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  
#//------------------------- 	#//------------------------- 	#//------------------------- 	#//------------------------- 	#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.06	#Short distance cutoff (C0) = 0.04
#Gluon mass (gluonMass) = 0.5	#Gluon mass (gluonMass) = 0.6	#Gluon mass (gluonMass) = 0.4	#Gluon mass (gluonMass) = 0.5	#Gluon mass (gluonMass) = 0.5
#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.16666	#Proper time (tau) = 0.16666	#Proper time (tau) = 0.16666	#Proper time (tau) = 0.16666	#Proper time (tau) = 0.16666
#Moment for the angle weighting (Nmoment) = 2	#Moment for the angle weighting (Nmoment) = 2	#Moment for the angle weighting (Nmoment) = 2	#Moment for the angle weighting (Nmoment) = 2	#Moment for the angle weighting (Nmoment) = 2
#Moment for the radius weighting (PowerOfR) = 2	#Moment for the radius weighting (PowerOfR) = 2	#Moment for the radius weighting (PowerOfR) = 2	#Moment for the radius weighting (PowerOfR) = 2	#Moment for the radius weighting (PowerOfR) = 2
#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2
#1.|x-y| 2.DCDC 3.ProtonHotSpotFluc 4.ProtonColorFluc 	#1.|x-y| 2.DCDC 3.ProtonHotSpotFluc 4.ProtonColorFluc 	#1.|x-y| 2.DCDC 3.ProtonHotSpotFluc 4.ProtonColorFluc 	#1.|x-y| 2.DCDC 3.ProtonHotSpotFluc 4.ProtonColorFluc 	#1.|x-y| 2.DCDC 3.ProtonHotSpotFluc 4.ProtonColorFluc 
0 0.356703 0.141341 0.0409486	0 0.320397 0.132077 0.0364279	0 0.397883 0.150803 0.0459051	0 0.337474 0.134846 0.040038	0 0.375926 0.152438 0.0429473
0.1 0.356277 0.140876 0.0353269	0.1 0.318105 0.131599 0.0311603	0.1 0.397497 0.150238 0.0400081	0.1 0.33736 0.134438 0.0349547	0.1 0.375605 0.151973 0.0362062
0.2 0.353441 0.13941 0.0257777	0.2 0.317243 0.13017 0.0222579	0.2 0.394204 0.148473 0.029828	0.2 0.33751 0.133103 0.0257081	0.2 0.374805 0.150362 0.0262337
0.3 0.352097 0.136954 0.0178735	0.3 0.316217 0.127702 0.0150515	0.3 0.392845 0.145996 0.0211788	0.3 0.336309 0.130961 0.0178112	0.3 0.373157 0.147524 0.0180536
0.4 0.350069 0.133681 0.0121775	0.4 0.314471 0.125094 0.0100236	0.4 0.390774 0.142595 0.0147624	0.4 0.334511 0.127817 0.0121091	0.4 0.371158 0.143841 0.0122849
0.5 0.347722 0.129514 0.00831734	0.5 0.31218 0.121026 0.00669978	0.5 0.388047 0.138332 0.0102732	0.5 0.332079 0.123872 0.0083353	0.5 0.368367 0.139274 0.0083529
0.6 0.344708 0.124577 0.005979	0.6 0.30965 0.116197 0.00476861	0.6 0.384695 0.133151 0.00751409	0.6 0.329296 0.119234 0.00595185	0.6 0.36529 0.133942 0.00598337
0.7 0.341074 0.119448 0.00439089	0.7 0.306342 0.111096 0.00348607	0.7 0.380923 0.12729 0.00558677	0.7 0.325924 0.114002 0.00439839	0.7 0.361522 0.127568 0.00442621
0.8 0.336971 0.113122 0.00333421	0.8 0.30267 0.105245 0.0026227	0.8 0.376509 0.121084 0.00425458	0.8 0.322139 0.108161 0.00330725	0.8 0.357222 0.12101 0.0033583
0.9 0.33254 0.106531 0.00254129	0.9 0.298364 0.0990899 0.00201274	0.9 0.371628 0.114225 0.00327705	0.9 0.317935 0.101898 0.00252945	0.9 0.35254 0.113895 0.00256016
1 0.327787 0.0996148 0.00198652	1 0.29398 0.0923913 0.00157419	1 0.366342 0.106814 0.00254667	1 0.313358 0.0952988 0.00197986	1 0.347456 0.106407 0.00199925
1.1 0.322576 0.0925773 0.00154962	1.1 0.289204 0.0858698 0.00123742	1.1 0.360681 0.0995631 0.00199379	1.1 0.30816 0.0884923 0.00154621	1.1 0.341667 0.0988553 0.00155762
1.2 0.316877 0.0852678 0.00122782	1.2 0.284047 0.0788154 0.00098378	1.2 0.354331 0.0918038 0.0015688	1.2 0.302672 0.0815299 0.0012212	1.2 0.335673 0.0910283 0.00123149
1.3 0.310729 0.0779054 0.000970016	1.3 0.278538 0.0718919 0.000778506	1.3 0.347698 0.084117 0.0012324	1.3 0.296824 0.0745753 0.000969409	1.3 0.32914 0.083103 0.000974223
1.4 0.30435 0.0706858 0.000770665	1.4 0.272661 0.0651303 0.000623637	1.4 0.340737 0.0764533 0.000976408	1.4 0.290709 0.0676628 0.000768284	1.4 0.321985 0.075195 0.000773298
1.5 0.297531 0.063705 0.000603309	1.5 0.266506 0.0583042 0.000493771	1.5 0.332891 0.0691162 0.000757205	1.5 0.284255 0.0610028 0.000603657	1.5 0.314657 0.0676528 0.000606146
1.6 0.290297 0.0566732 0.000477747	1.6 0.260061 0.0518984 0.000394105	1.6 0.325078 0.0615994 0.000589841	1.6 0.277416 0.0545083 0.000478269	1.6 0.306944 0.0606375 0.000479883
1.7 0.282939 0.0501426 0.000371084	1.7 0.253367 0.0458031 0.000309521	1.7 0.316874 0.0546352 0.000450446	1.7 0.270402 0.0482658 0.000373891	1.7 0.298995 0.0536159 0.000374056
1.8 0.275377 0.0439881 0.000289465	1.8 0.246388 0.0400688 0.000245814	1.8 0.308672 0.0481104 0.000341483	1.8 0.263223 0.0424072 0.000290344	1.8 0.290975 0.0470383 0.000289287
1.9 0.267616 0.0382677 0.000221204	1.9 0.2393 0.0347785 0.000191756	1.9 0.300026 0.0420137 0.000255527	1.9 0.255767 0.0369513 0.000220355	1.9 0.28268 0.0409093 0.000223016
2 0.259575 0.03306 0.000168367	2 0.232056 0.0298759 0.000149321	2 0.291201 0.036371 0.000183487	2 0.248125 0.0319291 0.000168062	2 0.274101 0.0353186 0.000168993
2.1 0.25114 0.0282812 0.000122983	2.1 0.224489 0.0254273 0.000114207	2.1 0.282109 0.0313433 0.000123614	2.1 0.240111 0.0273908 0.000122564	2.1 0.265336 0.0299564 0.000123852
2.2 0.242874 0.0241067 8.9508e-05	2.2 0.216983 0.0216673 8.64914e-05	2.2 0.273011 0.0268317 7.92461e-05	2.2 0.232126 0.0233159 8.91756e-05	2.2 0.25652 0.025447 9.02551e-05
2.3 0.234467 0.0204184 6.09294e-05	2.3 0.20939 0.0182068 6.42033e-05	2.3 0.263622 0.0228495 4.19477e-05	2.3 0.224212 0.0197321 6.12019e-05	2.3 0.247646 0.0215235 6.18712e-05
2.4 0.226059 0.0171653 3.97261e-05	2.4 0.201824 0.0152475 4.72525e-05	2.4 0.254323 0.0193913 1.63002e-05	2.4 0.216181 0.0165807 3.91345e-05	2.4 0.238743 0.0180353 4.01736e-05
2.5 0.217592 0.0144747 2.39255e-05	2.5 0.194202 0.0127232 3.36277e-05	2.5 0.24499 0.0163746 -5.89742e-06	2.5 0.208121 0.0139794 2.34415e-05	2.5 0.229839 0.0151939 2.41155e-05
2.6 0.209118 0.0121517 1.04986e-05	2.6 0.186553 0.0106501 2.30578e-05	2.6 0.234714 0.0138694 -2.25423e-05	2.6 0.200047 0.0117534 1.02597e-05	2.6 0.220826 0.0127311 1.00389e-05
2.7 0.200669 0.0102684 6.71861e-07	2.7 0.178968 0.0089653 1.51798e-05	2.7 0.225471 0.0117584 -3.45056e-05	2.7 0.192048 0.00996115 4.4365e-07	2.7 0.211908 0.0107674 3.58201e-07
2.8 0.192351 0.00877372 -5.85266e-06	2.8 0.171449 0.00763712 9.14431e-06	2.8 0.215972 0.0100716 -4.31905e-05	2.8 0.184083 0.00853187 -6.34459e-06	2.8 0.203136 0.00922261 -5.90148e-06
2.9 0.183998 0.00764969 -1.13732e-05	2.9 0.163948 0.00665409 4.44492e-06	2.9 0.206818 0.00884006 -4.91592e-05	2.9 0.176101 0.00744211 -1.14796e-05	2.9 0.194241 0.0080404 -1.13507e-05
3 0.175038 0.00684198 -1.49398e-05	3 0.156449 0.00595926 8.18416e-07	3 0.197794 0.0079011 -5.25239e-05	3 0.167673 0.00665347 -1.48742e-05	3 0.185512 0.00721372 -1.48919e-05
3.1 0.16697 0.00635233 -1.72725e-05	3.1 0.149079 0.00553917 -1.58126e-06	3.1 0.18882 0.00727378 -5.46037e-05	3.1 0.159971 0.00616027 -1.73087e-05	3.1 0.176902 0.0066778 -1.73285e-05
3.2 0.159022 0.00606092 -1.85268e-05	3.2 0.141857 0.00537546 -3.11622e-06	3.2 0.179772 0.00691099 -5.48629e-05	3.2 0.152367 0.00586134 -1.8445e-05	3.2 0.168475 0.00640663 -1.8508e-05
3.3 0.151234 0.00600896 -1.89533e-05	3.3 0.134779 0.0053593 -4.20286e-06	3.3 0.171076 0.006744 -5.43675e-05	3.3 0.144852 0.00581087 -1.89428e-05	3.3 0.160181 0.00637275 -1.89685e-05
3.4 0.143586 0.00614009 -1.90346e-05	3.4 0.127882 0.0055214 -4.87772e-06	3.4 0.162563 0.00679283 -5.33421e-05	3.4 0.137547 0.00588973 -1.91383e-05	3.4 0.152032 0.00651861 -1.90138e-05
3.5 0.136149 0.00637416 -1.8613e-05	3.5 0.121169 0.00580359 -5.22057e-06	3.5 0.154292 0.00700388 -5.14244e-05	3.5 0.130415 0.00610136 -1.87031e-05	3.5 0.144125 0.00679411 -1.8639e-05
3.6 0.128873 0.0067332 -1.78711e-05	3.6 0.114629 0.00618721 -5.30464e-06	3.6 0.146225 0.00734142 -4.90947e-05	3.6 0.123741 0.00645487 -1.78656e-05	3.6 0.136419 0.00720764 -1.78723e-05
3.7 0.121754 0.00718921 -1.7001e-05	3.7 0.108149 0.00664583 -5.23625e-06	3.7 0.138343 0.0077551 -4.6588e-05	3.7 0.116945 0.00686029 -1.70447e-05	3.7 0.128872 0.00766838 -1.70041e-05
3.8 0.114885 0.00766265 -1.5973e-05	3.8 0.101983 0.00715354 -5.00929e-06	3.8 0.130722 0.00824497 -4.38091e-05	3.8 0.11037 0.00732291 -1.59904e-05	3.8 0.121603 0.00819521 -1.60255e-05
3.9 0.108392 0.00819434 -1.49321e-05	3.9 0.0960012 0.00765961 -4.74999e-06	3.9 0.123391 0.00877965 -4.1071e-05	3.9 0.104143 0.00783689 -1.49483e-05	3.9 0.114694 0.00877652 -1.49254e-05
4 0.101843 0.00875353 -1.38858e-05	4 0.0902268 0.00818337 -4.45831e-06	4 0.116271 0.00930974 -3.82255e-05	4 0.0979852 0.00835238 -1.39055e-05	4 0.107861 0.00937689 -1.38902e-05
4.1 0.0956388 0.0093075 -1.28132e-05	4.1 0.0846972 0.00872667 -4.10868e-06	4.1 0.109359 0.0098808 -3.55632e-05	4.1 0.0920711 0.00889581 -1.28105e-05	4.1 0.1013 0.00999301 -1.28212e-05
4.2 0.0897608 0.00982566 -1.17046e-05	4.2 0.0793975 0.00922763 -3.77212e-06	4.2 0.102745 0.0104349 -3.28959e-05	4.2 0.0863768 0.00940837 -1.17095e-05	4.2 0.0950141 0.010576 -1.17086e-05
4.3 0.0840946 0.0103302 -1.06696e-05	4.3 0.0742796 0.00970258 -3.438e-06	4.3 0.096367 0.0109424 -3.03681e-05	4.3 0.0809404 0.00988577 -1.06654e-05	4.3 0.0889801 0.01111 -1.06771e-05
4.4 0.0786263 0.010797 -9.61434e-06	4.4 0.0693822 0.0101336 -3.07103e-06	4.4 0.0902498 0.0114316 -2.76965e-05	4.4 0.0756929 0.0103287 -9.63757e-06	4.4 0.0832129 0.0116096 -9.65377e-06
4.5 0.0734221 0.0112013 -8.7228e-06	4.5 0.0647076 0.0105212 -2.77556e-06	4.5 0.0844145 0.0118717 -2.54247e-05	4.5 0.0707008 0.0107186 -8.7379e-06	4.5 0.0777057 0.0120549 -8.74065e-06
4.6 0.0684583 0.011575 -7.86005e-06	4.6 0.0602649 0.0108629 -2.4803e-06	4.6 0.0788337 0.0122497 -2.32099e-05	4.6 0.0659325 0.0110698 -7.86279e-06	4.6 0.0724424 0.01246 -7.86761e-06
4.7 0.0637202 0.0118753 -7.05768e-06	4.7 0.056039 0.0111439 -2.20386e-06	4.7 0.0735169 0.0125945 -2.11155e-05	4.7 0.0613883 0.0113622 -7.05954e-06	4.7 0.0673964 0.0127831 -7.0609e-06
4.8 0.0592601 0.0121331 -6.32253e-06	4.8 0.0520155 0.0113839 -1.95281e-06	4.8 0.0684885 0.0128775 -1.92192e-05	4.8 0.0570922 0.0116056 -6.32859e-06	4.8 0.0626624 0.0130485 -6.32663e-06
4.9 0.0550326 0.0123325 -5.63068e-06	4.9 0.0481697 0.0115564 -1.72159e-06	4.9 0.0637218 0.0130898 -1.7432e-05	4.9 0.0530264 0.0118025 -5.63363e-06	4.9 0.058136 0.0132585 -5.64152e-06
5 0.0510199 0.012473 -5.03112e-06	5 0.0446632 0.0117952 -1.51665e-06	5 0.0591932 0.0132419 -1.58038e-05	5 0.0491306 0.0119348 -5.03051e-06	5 0.0538743 0.0134067 -5.03709e-06
5.1 0.0471965 0.0126508 -4.46886e-06	5.1 0.0412719 0.0119517 -1.32959e-06	5.1 0.0548963 0.0134362 -1.42733e-05	5.1 0.0454696 0.0120581 -4.46631e-06	5.1 0.0498221 0.0135899 -4.47525e-06
5.2 0.0436541 0.012659 -3.96536e-06	5.2 0.0380998 0.0119706 -1.16172e-06	5.2 0.0508757 0.0134598 -1.28997e-05	5.2 0.0420477 0.012081 -3.96672e-06	5.2 0.0460937 0.0136016 -3.96922e-06
5.3 0.0402935 0.0126813 -3.51553e-06	5.3 0.0351109 0.0118237 -1.01577e-06	5.3 0.0470617 0.0134264 -1.16129e-05	5.3 0.0388255 0.0120876 -3.5137e-06	5.3 0.0425412 0.0135718 -3.51901e-06
5.4 0.0371911 0.0125807 -3.10713e-06	5.4 0.0323131 0.0117159 -8.84319e-07	5.4 0.043465 0.0133524 -1.04572e-05	5.4 0.0358539 0.0119943 -3.1057e-06	5.4 0.039203 0.0134526 -3.10492e-06
5.5 0.0342364 0.0124489 -2.7407e-06	5.5 0.0296663 0.0115765 -7.67043e-07	5.5 0.0401022 0.0132966 -9.38702e-06	5.5 0.033015 0.0118701 -2.73931e-06	5.5 0.0360705 0.0132932 -2.74083e-06
5.6 0.0314699 0.0122682 -2.41659e-06	5.6 0.027218 0.0113882 -6.65847e-07	5.6 0.0369488 0.0131201 -8.43857e-06	5.6 0.0303535 0.0117049 -2.41928e-06	5.6 0.0331419 0.0130922 -2.41605e-06
5.7 0.0288864 0.0120565 -2.12956e-06	5.7 0.0249435 0.0111743 -5.76443e-07	5.7 0.0339964 0.0129108 -7.56056e-06	5.7 0.0278787 0.0114981 -2.12782e-06	5.7 0.0304217 0.0128563 -2.12962e-06
5.8 0.0264763 0.0118098 -1.87014e-06	5.8 0.0228155 0.0109357 -4.97893e-07	5.8 0.0312625 0.0126602 -6.76855e-06	5.8 0.0255535 0.011265 -1.8697e-06	5.8 0.0278732 0.0125844 -1.87036e-06
5.9 0.0242328 0.0115312 -1.64073e-06	5.9 0.0208382 0.0106693 -4.2946e-07	5.9 0.0286846 0.0123725 -6.05484e-06	5.9 0.0234 0.0110048 -1.64112e-06	5.9 0.0255013 0.0122824 -1.64083e-06
6 0.0221515 0.0112178 -1.43977e-06	6 0.0190088 0.0103619 -3.70133e-07	6 0.0262944 0.012047 -5.4114e-06	6 0.0213969 0.0107122 -1.43872e-06	6 0.0233006 0.0119423 -1.43893e-06
6.1 0.0202165 0.0108851 -1.26082e-06	6.1 0.0173144 0.0100401 -3.18757e-07	6.1 0.0240539 0.0117093 -4.83184e-06	6.1 0.0195247 0.0103968 -1.26043e-06	6.1 0.0212626 0.0115748 -1.26151e-06
6.2 0.018424 0.010528 -1.10118e-06	6.2 0.0157513 0.00970858 -2.73108e-07	6.2 0.0219879 0.0113433 -4.30616e-06	6.2 0.0178019 0.010061 -1.10108e-06	6.2 0.0193681 0.0112006 -1.10216e-06
6.3 0.0167685 0.0101611 -9.62104e-07	6.3 0.0143045 0.00936424 -2.34128e-07	6.3 0.0200687 0.0109598 -3.83577e-06	6.3 0.016206 0.00970779 -9.624e-07	6.3 0.01762 0.0108102 -9.62969e-07
6.4 0.0152397 0.00977858 -8.40453e-07	6.4 0.0129714 0.00900208 -2.00955e-07	6.4 0.0182949 0.0105636 -3.41877e-06	6.4 0.0147341 0.00936627 -8.40601e-07	6.4 0.0160241 0.010401 -8.40327e-07
6.5 0.0138378 0.0093897 -7.32164e-07	6.5 0.0117445 0.00863119 -1.71979e-07	6.5 0.0166591 0.0101621 -3.03998e-06	6.5 0.0133765 0.00899486 -7.32567e-07	6.5 0.0145475 0.00997945 -7.3265e-07
6.6 0.0125464 0.00899407 -6.38351e-07	6.6 0.0106186 0.00825206 -1.46843e-07	6.6 0.0151027 0.00974035 -2.70229e-06	6.6 0.012127 0.00862027 -6.38648e-07	6.6 0.0131832 0.00955425 -6.38683e-07
6.7 0.0113609 0.00859105 -5.55564e-07	6.7 0.00958825 0.00787562 -1.25524e-07	6.7 0.013766 0.00931789 -2.40086e-06	6.7 0.0109845 0.00823615 -5.5589e-07	6.7 0.0118998 0.00911757 -5.55659e-07
6.8 0.0102378 0.00819089 -4.83008e-07	6.8 0.00865448 0.00749782 -1.07048e-07	6.8 0.0124906 0.00889328 -2.13044e-06	6.8 0.00992427 0.00785296 -4.83072e-07	6.8 0.0107252 0.00868873 -4.8325e-07
6.9 0.00924315 0.00778671 -4.19861e-07	6.9 0.00774803 0.0071149 -9.12321e-08	6.9 0.0113173 0.00847117 -1.8897e-06	6.9 0.00896534 0.00746552 -4.19874e-07	6.9 0.00968402 0.00825682 -4.20008e-07
7 0.0083359 0.00738608 -3.64443e-07	7 0.0069623 0.00674217 -7.76405e-08	7 0.0102427 0.00805052 -1.67553e-06	7 0.00808587 0.00708293 -3.64509e-07	7 0.00873125 0.00782773 -3.64619e-07
7.1 0.00750906 0.00698689 -3.15706e-07	7.1 0.00625159 0.00636992 -6.59639e-08	7.1 0.00925992 0.00763637 -1.4822e-06	7.1 0.00728418 0.00670431 -3.15815e-07	7.1 0.00786185 0.0074023 -3.15967e-07
7.2 0.00675481 0.0066003 -2.73762e-07	7.2 0.0056068 0.00600765 -5.60386e-08	7.2 0.00835969 0.00719937 -1.3122e-06	7.2 0.00655391 0.00633471 -2.73943e-07	7.2 0.00706747 0.00699094 -2.73827e-07
7.3 0.0060678 0.00622127 -2.3708e-07	7.3 0.00502012 0.00565599 -4.74814e-08	7.3 0.0075389 0.00677843 -1.16121e-06	7.3 0.00588951 0.00596881 -2.37115e-07	7.3 0.00634486 0.00658767 -2.37147e-07
7.4 0.00544429 0.00583536 -2.05364e-07	7.4 0.00449 0.00531076 -4.0358e-08	7.4 0.00678981 0.00638466 -1.02672e-06	7.4 0.00528244 0.00560779 -2.0539e-07	7.4 0.00568559 0.0061981 -2.05382e-07
7.5 0.0048764 0.00547668 -1.77517e-07	7.5 0.00400837 0.00497767 -3.41771e-08	7.5 0.0061101 0.00600373 -9.07563e-07	7.5 0.00473439 0.0052613 -1.77501e-07	7.5 0.00509156 0.00582508 -1.77551e-07
7.6 0.00436371 0.00513089 -1.53499e-07	7.6 0.00357457 0.00465507 -2.89492e-08	7.6 0.00549208 0.00563858 -8.00946e-07	7.6 0.00423766 0.00492881 -1.53476e-07	7.6 0.00455452 0.00545529 -1.53526e-07
7.7 0.00390037 0.00479865 -1.32427e-07	7.7 0.00318267 0.00434721 -2.44599e-08	7.7 0.0049323 0.0052889 -7.0664e-07	7.7 0.00378927 0.00460852 -1.3243e-07	7.7 0.00407016 0.00509702 -1.32497e-07
7.8 0.003489 0.0044778 -1.14302e-07	7.8 0.00282999 0.00405367 -2.06691e-08	7.8 0.004424 0.0049435 -6.233e-07	7.8 0.0033947 0.00430103 -1.14314e-07	7.8 0.00363268 0.00475297 -1.14345e-07
7.9 0.00311067 0.00417234 -9.86001e-08	7.9 0.00251479 0.00376919 -1.74623e-08	7.9 0.00396497 0.00461442 -5.4944e-07	7.9 0.00302704 0.00400698 -9.86077e-08	7.9 0.0032382 0.00442558 -9.86318e-08
8 0.00277002 0.00388325 -8.49691e-08	8 0.00223036 0.00350148 -1.47325e-08	8 0.00354914 0.00429983 -4.84192e-07	8 0.00269667 0.0037286 -8.49633e-08	8 0.00288227 0.00411672 -8.49825e-08
8.1 0.00246401 0.00360537 -7.3211e-08	8.1 0.00197504 0.0032458 -1.24372e-08	8.1 0.00317374 0.00399869 -4.26327e-07	8.1 0.00240006 0.00346241 -7.32008e-08	8.1 0.00256317 0.00382075 -7.32278e-08
8.2 0.00218897 0.00334317 -6.29813e-08	8.2 0.00174758 0.00300314 -1.04594e-08	8.2 0.0028382 0.00371564 -3.7482e-07	8.2 0.00213288 0.00321118 -6.29699e-08	8.2 0.00227617 0.00354108 -6.29979e-08
8.3 0.00194248 0.00309402 -5.41129e-08	8.3 0.00154397 0.00277476 -8.80655e-09	8.3 0.00253266 0.00344615 -3.29598e-07	8.3 0.00189374 0.00297174 -5.41165e-08	8.3 0.00201898 0.0032756 -5.41517e-08
8.4 0.00172153 0.00286028 -4.65199e-08	8.4 0.00136278 0.00256035 -7.40636e-09	8.4 0.00225674 0.00318916 -2.89812e-07	8.4 0.00167887 0.00274673 -4.65219e-08	8.4 0.00178921 0.00302502 -4.65409e-08
8.5 0.00152529 0.00263824 -3.9966e-08	8.5 0.00120078 0.00235727 -6.2149e-09	8.5 0.00201167 0.00294681 -2.54764e-07	8.5 0.00148706 0.00253373 -3.99694e-08	8.5 0.00158365 0.0027889 -3.99834e-08
8.6 0.00134812 0.00242912 -3.43139e-08	8.6 0.00105718 0.00216752 -5.20547e-09	8.6 0.00179061 0.0027169 -2.23846e-07	8.6 0.00131537 0.00233421 -3.43063e-08	8.6 0.00139995 0.00256692 -3.4322e-08
8.7 0.00119134 0.00223248 -2.9459e-08	8.7 0.000929608 0.00198888 -4.37794e-09	8.7 0.00159173 0.00250277 -1.96614e-07	8.7 0.00116235 0.00214668 -2.94586e-08	8.7 0.00123683 0.00235856 -2.94679e-08
8.8 0.00105148 0.00204984 -2.52623e-08	8.8 0.000815014 0.00182298 -3.68553e-09	8.8 0.00141495 0.00230074 -1.7254e-07	8.8 0.00102624 0.00197119 -2.526e-08	8.8 0.0010914 0.00216415 -2.52709e-08
8.9 0.000927021 0.00187762 -2.16668e-08	8.9 0.000714417 0.00166778 -3.13613e-09	8.9 0.00125587 0.00211316 -1.5144e-07	8.9 0.000905076 0.00180664 -2.16643e-08	8.9 0.000961919 0.00198215 -2.16709e-08
9 0.000816476 0.00171916 -1.85728e-08	9 0.00062584 0.00152297 -2.62158e-09	9 0.00111328 0.00193871 -1.32827e-07	9 0.000797333 0.0016603 -1.85749e-08	9 0.000847025 0.00181404 -1.85695e-08
9.1 0.000718305 0.00157054 -1.59064e-08	9.1 0.000547342 0.00138459 -2.20715e-09	9.1 0.000986972 0.00177448 -1.16466e-07	9.1 0.000701742 0.00151675 -1.5909e-08	9.1 0.000744798 0.00165574 -1.58945e-08
9.2 0.000631745 0.00143169 -1.3614e-08	9.2 0.000478472 0.0012597 -1.81767e-09	9.2 0.000874648 0.0016224 -1.0206e-07	9.2 0.000617053 0.00138348 -1.36149e-08	9.2 0.000654528 0.0015096 -1.36152e-08
9.3 0.000554644 0.00130415 -1.1661e-08	9.3 0.000417605 0.00114459 -1.49158e-09	9.3 0.000775709 0.00148124 -8.94046e-08	9.3 0.000542045 0.00126033 -1.16607e-08	9.3 0.000574499 0.00137443 -1.16554e-08
9.4 0.000486644 0.00118566 -9.96763e-09	9.4 0.000364051 0.00103881 -1.18066e-09	9.4 0.000685132 0.0013507 -7.82608e-08	9.4 0.000475629 0.00114654 -9.95673e-09	9.4 0.000503751 0.00124939 -9.96856e-09
9.5 0.000426496 0.00107675 -8.54248e-09	9.5 0.000316893 0.000941564 -1.03255e-09	9.5 0.00060633 0.00122975 -6.85293e-08	9.5 0.000417036 0.00104173 -8.52652e-09	9.5 0.000441321 0.00113433 -8.53343e-09
9.6 0.000373447 0.000976881 -7.31545e-09	9.6 0.000275564 0.000852367 -8.49375e-10	9.6 0.000535901 0.00111803 -6e-08	9.6 0.000365299 0.000944923 -7.26045e-09	9.6 0.000386281 0.00102843 -7.30874e-09
9.7 0.000326691 0.000884783 -6.27305e-09	9.7 0.000239513 0.000770236 -7.38076e-10	9.7 0.000473239 0.00101529 -5.25043e-08	9.7 0.000319732 0.000856037 -6.22299e-09	9.7 0.000337791 0.000930481 -6.25468e-09
9.8 0.000285631 0.000800233 -5.33602e-09	9.8 0.000207705 0.000694808 -4.10485e-10	9.8 0.000417603 0.000920585 -4.59095e-08	9.8 0.000279657 0.000774358 -5.29691e-09	9.8 0.000295215 0.000841217 -5.32354e-09
9.9 0.000249529 0.000722897 -4.57074e-09	9.9 0.000180146 0.000626199 -5.68266e-10	9.9 0.000368379 0.000834137 -4.01532e-08	9.9 0.000244357 0.000699395 -4.54828e-09	9.9 0.000257646 0.000759153 -4.56032e-09
10 0.000217774 0.000651978 -3.92637e-09	10 0.000156132 0.000563329 -7.94266e-10	10 0.000324844 0.000754304 -3.51162e-08	10 0.000213398 0.000630937 -3.89241e-09	10 0.000224731 0.000684453 -3.88985e-09
10.1 0.000189969 0.000587483 -3.32242e-09	10.1 0.000135067 0.000506101 -2.10639e-10	10.1 0.000286297 0.000681554 -3.06943e-08	10.1 0.000186222 0.000568561 -3.28732e-09	10.1 0.000195927 0.000616135 -3.34083e-09
10.2 0.000165493 0.000528286 -2.80643e-09	10.2 0.000116792 0.000454092 -3.22819e-10	10.2 0.000252279 0.000614984 -2.68059e-08	10.2 0.00016236 0.000511495 -2.81812e-09	10.2 0.000170671 0.000554165 -2.80242e-09
10.3 0.000144113 0.000474545 -2.38776e-09	10.3 0.000100887 0.000406922 -3.21407e-10	10.3 0.000222188 0.000554169 -2.34293e-08	10.3 0.000141455 0.000459645 -2.38258e-09	10.3 0.000148588 0.000497766 -2.38557e-09
10.4 0.000125403 0.000426029 -2.0555e-09	10.4 8.7079e-05 0.000364116 -2.7297e-10	10.4 0.000195565 0.000498583 -2.04889e-08	10.4 0.000123098 0.000412471 -2.048e-09	10.4 0.000129227 0.000446218 -2.05315e-09
10.5 0.000109036 0.000381615 -1.70599e-09	10.5 7.50546e-05 0.000325444 -2.30833e-10	10.5 0.00017247 0.000447759 -1.78813e-08	10.5 0.000107152 0.000369815 -1.73487e-09	10.5 0.000112274 0.00039972 -1.70599e-09
10.6 9.48778e-05 0.000341522 -1.46872e-09	10.6 6.46436e-05 0.000290435 -1.94684e-10	10.6 0.000151714 0.000402296 -1.56163e-08	10.6 9.32366e-05 0.00033103 -1.45869e-09	10.6 9.74962e-05 0.000357597 -1.46872e-09
10.7 8.24852e-05 0.000305409 -1.17519e-09	10.7 5.56364e-05 0.000258849 4.74622e-10	10.7 0.000133423 0.000360825 -1.36246e-08	10.7 8.10619e-05 0.000296013 -1.17271e-09	10.7 8.47047e-05 0.000319502 -1.17519e-09
10.8 7.16658e-05 0.000272322 -1.04813e-09	10.8 4.78442e-05 0.000230447 3.31411e-10	10.8 0.000117262 0.00032323 -1.19233e-08	10.8 7.04255e-05 0.000264402 -1.04769e-09	10.8 7.35368e-05 0.000284763 -1.04813e-09
10.9 6.22063e-05 0.000242646 -8.27445e-10	10.9 4.11116e-05 0.000204989 2.33436e-10	10.9 0.00010311 0.000289301 -1.04248e-08	10.9 6.11472e-05 0.000235894 -8.17617e-10	10.9 6.37859e-05 0.000253884 -8.2604e-10
11 5.39301e-05 0.000216281 -5.7107e-10	11 3.53002e-05 0.000182039 1.66289e-10	11 9.06626e-05 0.000258566 -9.11495e-09	11 5.3023e-05 0.000210161 -5.7107e-10	11 5.52783e-05 0.000226071 -5.7107e-10
11.1 4.67534e-05 0.000192351 -5.1936e-10	11.1 3.02846e-05 0.000161462 1.1996e-10	11.1 7.96843e-05 0.000231029 -7.94544e-09	11.1 4.59892e-05 0.000187072 -5.1936e-10	11.1 4.78981e-05 0.000201115 -5.1936e-10
11.2 4.05203e-05 0.000171064 -3.97449e-10	11.2 2.59641e-05 0.000143079 8.72127e-11	11.2 7.00337e-05 0.000206111 -6.94978e-09	11.2 3.98655e-05 0.00016629 -3.97449e-10	11.2 4.1484e-05 0.000178597 -3.97449e-10
11.3 3.50879e-05 0.000151699 -2.3229e-10	11.3 2.22396e-05 0.000126579 6.40632e-11	11.3 6.15632e-05 0.000183725 -6.045e-09	11.3 3.45339e-05 0.000147675 -2.3229e-10	11.3 3.5915e-05 0.000158526 -2.3229e-10
11.4 3.03874e-05 0.000134352 -2.3815e-10	11.4 1.90337e-05 0.000111863 4.71888e-11	11.4 5.41194e-05 0.000163663 -5.28022e-09	11.4 2.9913e-05 0.000130954 -2.3815e-10	11.4 3.10811e-05 0.000140479 -2.3815e-10
11.5 2.62997e-05 0.00011904 -1.35475e-10	11.5 1.62814e-05 9.88059e-05 3.48791e-11	11.5 4.75744e-05 0.000145606 -4.61657e-09	11.5 2.59052e-05 0.000116095 -1.35475e-10	11.5 2.68851e-05 0.000124506 -1.35475e-10
11.6 2.27971e-05 0.000105295 -3.50587e-11	11.6 1.39179e-05 8.70742e-05 6.75362e-11	11.6 4.18193e-05 0.000129385 -3.86033e-09	11.6 2.24597e-05 0.000102718 -3.50587e-11	11.6 2.32669e-05 0.000110014 -3.50587e-11
11.7 1.97235e-05 9.30583e-05 -1.83523e-10	11.7 1.18901e-05 7.66903e-05 5.40202e-11	11.7 3.67759e-05 0.000114942 -3.43356e-09	11.7 1.94375e-05 9.08092e-05 -1.83523e-10	11.7 2.01213e-05 9.71933e-05 -1.83523e-10
11.8 1.70603e-05 8.21527e-05 -4.94131e-11	11.8 1.01545e-05 6.74596e-05 7.25942e-11	11.8 3.23449e-05 0.000101961 -3.02796e-09	11.8 1.68183e-05 8.02172e-05 -4.94131e-11	11.8 1.73947e-05 8.57874e-05 -4.94131e-11
11.9 1.4752e-05 7.24588e-05 -1.02256e-10	11.9 8.66682e-06 5.92847e-05 8.30194e-11	11.9 2.84454e-05 9.03637e-05 -2.66812e-09	11.9 1.45477e-05 7.07793e-05 -1.02256e-10	11.9 1.50324e-05 7.56508e-05 -1.02256e-10
12 1.2755e-05 6.38405e-05 2.35794e-10	12 7.40203e-06 5.20321e-05 8.92197e-11	12 2.50272e-05 7.99995e-05 -2.29e-09	12 1.25847e-05 6.23841e-05 2.35794e-10	12 1.29907e-05 6.66254e-05 2.35794e-10
12.1 1.10264e-05 5.62044e-05 1.92631e-10	12.1 6.3107e-06 4.56216e-05 7.46733e-11	12.1 2.20218e-05 7.07691e-05 -1.99388e-09	12.1 1.08842e-05 5.49272e-05 1.92631e-10	12.1 1.12216e-05 5.86171e-05 1.92631e-10
12.2 9.53184e-06 4.94236e-05 3.44589e-10	12.2 5.38048e-06 3.9951e-05 6.24983e-11	12.2 1.93804e-05 6.26127e-05 -1.6489e-09	12.2 9.41175e-06 4.83211e-05 3.44589e-10	12.2 9.69632e-06 5.15228e-05 3.44589e-10
12.3 8.23794e-06 4.34155e-05 2.50303e-10	12.3 4.58112e-06 3.49438e-05 5.22999e-11	12.3 1.70654e-05 5.53254e-05 -1.40802e-09	12.3 8.13745e-06 4.24516e-05 2.50303e-10	12.3 8.37748e-06 4.52348e-05 2.50303e-10
12.4 7.12022e-06 3.81068e-05 1.98085e-10	12.4 3.90068e-06 3.05195e-05 4.37523e-11	12.4 1.50367e-05 4.88413e-05 -1.24244e-09	12.4 7.03691e-06 3.72689e-05 1.98085e-10	12.4 7.23741e-06 3.96903e-05 1.98085e-10
12.5 6.15424e-06 3.34121e-05 1.85715e-10	12.5 3.33614e-06 2.66383e-05 3.65855e-11	12.5 1.32463e-05 4.30834e-05 -1.06176e-09	12.5 6.08585e-06 3.26901e-05 1.85715e-10	12.5 6.25228e-06 3.47853e-05 1.85715e-10
12.6 5.32032e-06 2.92736e-05 1.55589e-10	12.6 2.83775e-06 2.3232e-05 3.05755e-11	12.6 1.16755e-05 3.79671e-05 -9.14933e-10	12.6 5.26329e-06 2.86504e-05 1.55589e-10	12.6 5.40342e-06 3.04589e-05 1.55589e-10
12.7 4.59896e-06 2.56164e-05 1.30208e-10	12.7 2.41299e-06 2.02285e-05 2.55357e-11	12.7 1.02976e-05 3.34324e-05 -7.39991e-10	12.7 4.55155e-06 2.50809e-05 1.30208e-10	12.7 4.66811e-06 2.66423e-05 1.30208e-10


==> anc/TwoPointColorFluc/2PSepPoint/2PSepT06Merged.txt <==
#//------------------------- 	#//------------------------- 	#//------------------------- 	#//------------------------- 	#//------------------------- 
#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  
#//------------------------- 	#//------------------------- 	#//------------------------- 	#//------------------------- 	#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.06	#Short distance cutoff (C0) = 0.04
#Gluon mass (gluonMass) = 0.5	#Gluon mass (gluonMass) = 0.6	#Gluon mass (gluonMass) = 0.4	#Gluon mass (gluonMass) = 0.5	#Gluon mass (gluonMass) = 0.5
#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.19999	#Proper time (tau) = 0.19999	#Proper time (tau) = 0.19999	#Proper time (tau) = 0.19999	#Proper time (tau) = 0.19999
#Moment for the angle weighting (Nmoment) = 2	#Moment for the angle weighting (Nmoment) = 2	#Moment for the angle weighting (Nmoment) = 2	#Moment for the angle weighting (Nmoment) = 2	#Moment for the angle weighting (Nmoment) = 2
#Moment for the radius weighting (PowerOfR) = 2	#Moment for the radius weighting (PowerOfR) = 2	#Moment for the radius weighting (PowerOfR) = 2	#Moment for the radius weighting (PowerOfR) = 2	#Moment for the radius weighting (PowerOfR) = 2
#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2
#1.|x-y| 2.DCDC 3.ProtonHotSpotFluc 4.ProtonColorFluc 	#1.|x-y| 2.DCDC 3.ProtonHotSpotFluc 4.ProtonColorFluc 	#1.|x-y| 2.DCDC 3.ProtonHotSpotFluc 4.ProtonColorFluc 	#1.|x-y| 2.DCDC 3.ProtonHotSpotFluc 4.ProtonColorFluc 	#1.|x-y| 2.DCDC 3.ProtonHotSpotFluc 4.ProtonColorFluc 
0 0.292205 0.11529 0.031408	0 0.261348 0.106929 0.0278038	0 0.327649 0.123027 0.0354863	0 0.277804 0.108513 0.0305168	0 0.308435 0.122509 0.0326096
0.1 0.292282 0.114701 0.0270535	0.1 0.261196 0.10661 0.0237136	0.1 0.327215 0.122534 0.0308856	0.1 0.277506 0.10812 0.0267069	0.1 0.308126 0.122227 0.0274249
0.2 0.291453 0.113501 0.0202995	0.2 0.260584 0.105543 0.0174034	0.2 0.326293 0.1215 0.0236328	0.2 0.276809 0.107108 0.0201374	0.2 0.307214 0.120787 0.0205016
0.3 0.290344 0.111591 0.0144073	0.3 0.259647 0.103658 0.0120415	0.3 0.325035 0.119148 0.0172041	0.3 0.275802 0.105317 0.0143825	0.3 0.305948 0.118801 0.0144635
0.4 0.28871 0.108917 0.0100014	0.4 0.258258 0.101131 0.008133	0.4 0.323288 0.116388 0.0122602	0.4 0.274246 0.10286 0.00993782	0.4 0.304287 0.115931 0.0100588
0.5 0.286405 0.105427 0.00691484	0.5 0.256233 0.0979482 0.00551683	0.5 0.320871 0.113019 0.00865069	0.5 0.272342 0.0996192 0.00687555	0.5 0.30215 0.11231 0.00689944
0.6 0.28389 0.101497 0.00495051	0.6 0.254071 0.0941825 0.00388176	0.6 0.318167 0.108848 0.00629729	0.6 0.269994 0.096045 0.00489389	0.6 0.299467 0.108156 0.00495986
0.7 0.28096 0.0969697 0.00369473	0.7 0.251184 0.0898952 0.00287418	0.7 0.314869 0.104002 0.00473033	0.7 0.267247 0.0918222 0.00366611	0.7 0.296456 0.103387 0.00369659
0.8 0.277728 0.0921087 0.00276569	0.8 0.248225 0.0852638 0.00216131	0.8 0.311339 0.0989116 0.0035781	0.8 0.264153 0.0872304 0.00276309	0.8 0.293045 0.0981356 0.00277332
0.9 0.274083 0.0867937 0.00214264	0.9 0.245008 0.080303 0.0016633	0.9 0.307318 0.0933539 0.00277186	0.9 0.260713 0.0822057 0.0021265	0.9 0.289208 0.092489 0.00215997
1 0.27012 0.0811882 0.00167485	1 0.241358 0.075066 0.0013065	1 0.302861 0.0874374 0.00216257	1 0.256973 0.0769356 0.00166205	1 0.285075 0.0865207 0.00168353
1.1 0.265959 0.0754031 0.00131264	1.1 0.237619 0.0696831 0.00103591	1.1 0.298081 0.0812961 0.00170592	1.1 0.252934 0.0714847 0.00130025	1.1 0.280675 0.080357 0.0013117
1.2 0.261314 0.0695292 0.00103621	1.2 0.233351 0.0641351 0.000822311	1.2 0.292888 0.0750703 0.00133484	1.2 0.248454 0.0659532 0.001028	1.2 0.275683 0.0740084 0.00103236
1.3 0.256225 0.063665 0.000827649	1.3 0.228834 0.0586283 0.000657875	1.3 0.287392 0.0689337 0.00105762	1.3 0.243735 0.0604216 0.000819983	1.3 0.270414 0.0677503 0.00082683
1.4 0.25098 0.0578473 0.000652811	1.4 0.224009 0.0531104 0.000528511	1.4 0.281536 0.0626506 0.000830782	1.4 0.238723 0.0549337 0.000647293	1.4 0.264735 0.0615583 0.000656016
1.5 0.245266 0.0521461 0.000520744	1.5 0.21897 0.0478814 0.00042314	1.5 0.275353 0.0566349 0.000656272	1.5 0.233487 0.0495189 0.000518858	1.5 0.258842 0.055055 0.000523471
1.6 0.239494 0.0466756 0.000412582	1.6 0.213844 0.0426893 0.000335636	1.6 0.268951 0.0507699 0.000508984	1.6 0.228054 0.0443512 0.000408972	1.6 0.252797 0.0492327 0.000412722
1.7 0.233633 0.0414835 0.000319376	1.7 0.208404 0.0377239 0.000267127	1.7 0.262318 0.045236 0.000383789	1.7 0.222485 0.0394076 0.000319673	1.7 0.246507 0.0437131 0.000317343
1.8 0.227419 0.0364583 0.000251693	1.8 0.20275 0.0331096 0.000212275	1.8 0.255492 0.0399469 0.00029669	1.8 0.216409 0.0347103 0.000250031	1.8 0.239865 0.0384579 0.000251249
1.9 0.220859 0.0318231 0.000192617	1.9 0.19675 0.0288182 0.000166144	1.9 0.248449 0.0349834 0.000222108	1.9 0.210272 0.0303391 0.000192117	1.9 0.232891 0.0335144 0.000192375
2 0.214097 0.0275822 0.00014662	2 0.190873 0.0248323 0.000129688	2 0.241246 0.0303493 0.000158612	2 0.204169 0.0262629 0.000145251	2 0.226026 0.0290105 0.000144365
2.1 0.207511 0.0236022 0.000106594	2.1 0.184739 0.0211669 9.90625e-05	2.1 0.233759 0.026295 0.00010601	2.1 0.197847 0.0225078 0.000105997	2.1 0.219206 0.0249078 0.000105787
2.2 0.200803 0.0201535 7.70943e-05	2.2 0.1787 0.0179901 7.51754e-05	2.2 0.22633 0.0224851 6.60804e-05	2.2 0.191384 0.0192291 7.78802e-05	2.2 0.21215 0.021249 7.7087e-05
2.3 0.193917 0.0170937 5.37974e-05	2.3 0.172501 0.0151881 5.62696e-05	2.3 0.218798 0.0191769 3.64702e-05	2.3 0.185087 0.0163301 5.38298e-05	2.3 0.204722 0.0179816 5.347e-05
2.4 0.186961 0.0144109 3.35412e-05	2.4 0.166253 0.012756 4.08113e-05	2.4 0.211154 0.0162702 1.0481e-05	2.4 0.178444 0.0138178 3.43589e-05	2.4 0.197363 0.0151526 3.34309e-05
2.5 0.179998 0.0121439 1.92806e-05	2.5 0.159977 0.0106644 2.88813e-05	2.5 0.203422 0.0137781 -8.40802e-06	2.5 0.171885 0.0116538 1.89111e-05	2.5 0.190044 0.0127504 1.88494e-05
2.6 0.173155 0.0102198 7.96836e-06	2.6 0.153742 0.0089447 2.00766e-05	2.6 0.195752 0.0116875 -2.27198e-05	2.6 0.165365 0.0098299 8.30199e-06	2.6 0.182796 0.0107096 7.7607e-06
2.7 0.166226 0.00866686 -5.58439e-07	2.7 0.1475 0.00753685 1.26532e-05	2.7 0.188081 0.00996428 -3.32416e-05	2.7 0.158808 0.00833553 -1.47553e-07	2.7 0.17545 0.00909294 -5.69213e-07
2.8 0.159256 0.00741982 -6.22571e-06	2.8 0.141207 0.00642261 7.54949e-06	2.8 0.180338 0.00859268 -3.93184e-05	2.8 0.152227 0.00714599 -5.86477e-06	2.8 0.168093 0.00779019 -6.29974e-06
2.9 0.152417 0.00647048 -1.1207e-05	2.9 0.135034 0.00558047 3.50815e-06	2.9 0.172745 0.007493 -4.52946e-05	2.9 0.145693 0.00623223 -1.10378e-05	2.9 0.160868 0.00679025 -1.11398e-05
3 0.145665 0.00577667 -1.4033e-05	3 0.128966 0.00499206 5.16461e-07	3 0.165221 0.00669459 -4.81964e-05	3 0.13929 0.00556776 -1.40486e-05	3 0.153712 0.00607168 -1.40353e-05
3.1 0.138973 0.00533205 -1.5867e-05	3.1 0.122959 0.00462161 -1.52164e-06	3.1 0.157774 0.0061263 -4.93636e-05	3.1 0.132917 0.0051216 -1.57705e-05	3.1 0.146653 0.00561195 -1.59836e-05
3.2 0.132408 0.00505965 -1.67615e-05	3.2 0.117007 0.00447125 -2.89096e-06	3.2 0.150516 0.0057923 -4.97141e-05	3.2 0.126655 0.00484986 -1.67307e-05	3.2 0.139694 0.00535097 -1.67441e-05
3.3 0.125933 0.00500997 -1.72259e-05	3.3 0.111248 0.00443462 -3.86181e-06	3.3 0.143319 0.00563473 -4.92492e-05	3.3 0.120485 0.00477183 -1.71742e-05	3.3 0.132941 0.00529873 -1.71857e-05
3.4 0.119589 0.00503533 -1.71735e-05	3.4 0.105642 0.00451149 -4.44054e-06	3.4 0.136242 0.0056791 -4.79567e-05	3.4 0.114454 0.00480496 -1.71516e-05	3.4 0.126248 0.00535553 -1.7126e-05
3.5 0.113463 0.00521473 -1.69569e-05	3.5 0.100118 0.00472015 -4.73093e-06	3.5 0.129384 0.00583911 -4.65106e-05	3.5 0.108609 0.00496405 -1.68353e-05	3.5 0.119803 0.00556444 -1.68687e-05
3.6 0.107442 0.00551518 -1.6236e-05	3.6 0.0947065 0.00503473 -4.82752e-06	3.6 0.122426 0.0060919 -4.44547e-05	3.6 0.10288 0.00522311 -1.61543e-05	3.6 0.113442 0.00586806 -1.61764e-05
3.7 0.101611 0.0058601 -1.54502e-05	3.7 0.0894586 0.00538597 -4.7493e-06	3.7 0.11589 0.0064028 -4.19682e-05	3.7 0.0972703 0.00554024 -1.53842e-05	3.7 0.107242 0.00624333 -1.54412e-05
3.8 0.0959855 0.00625046 -1.44509e-05	3.8 0.0844162 0.00577554 -4.51487e-06	3.8 0.109565 0.00680906 -3.95747e-05	3.8 0.0918523 0.00591487 -1.44446e-05	3.8 0.101232 0.00668333 -1.44567e-05
3.9 0.0905298 0.00668103 -1.35291e-05	3.9 0.0795526 0.00620063 -4.31575e-06	3.9 0.103355 0.00724395 -3.70698e-05	3.9 0.086607 0.00630356 -1.35242e-05	3.9 0.0954375 0.00713153 -1.35185e-05
4 0.0849909 0.00712427 -1.24784e-05	4 0.0748205 0.00660752 -4.03458e-06	4 0.0974333 0.00771547 -3.44562e-05	4 0.0812005 0.0067201 -1.24664e-05	4 0.089254 0.00760441 -1.25035e-05
4.1 0.079881 0.00757271 -1.15603e-05	4.1 0.070237 0.00705627 -3.75074e-06	4.1 0.0917141 0.00806015 -3.21996e-05	4.1 0.0763276 0.00713931 -1.15375e-05	4.1 0.0839722 0.00807979 -1.15999e-05
4.2 0.0749811 0.00800348 -1.05467e-05	4.2 0.0658497 0.00746838 -3.42583e-06	4.2 0.0861821 0.00851679 -2.9622e-05	4.2 0.0716461 0.0075458 -1.05498e-05	4.2 0.0787897 0.00853341 -1.05696e-05
4.3 0.0702731 0.00837831 -9.58933e-06	4.3 0.0616474 0.00786643 -3.08892e-06	4.3 0.0808894 0.00893382 -2.72769e-05	4.3 0.0671454 0.00791814 -9.58733e-06	4.3 0.0738159 0.00893182 -9.60058e-06
4.4 0.0657876 0.00875364 -8.73568e-06	4.4 0.0576111 0.00823609 -2.80538e-06	4.4 0.075827 0.00932935 -2.50708e-05	4.4 0.0628909 0.00827523 -8.72534e-06	4.4 0.0690765 0.00933702 -8.74834e-06
4.5 0.0614713 0.00910235 -7.87958e-06	4.5 0.0535994 0.00856237 -2.50986e-06	4.5 0.070964 0.00969146 -2.29532e-05	4.5 0.058776 0.00860506 -7.87365e-06	4.5 0.0645201 0.0097152 -7.87842e-06
4.6 0.0573512 0.0094033 -7.0978e-06	4.6 0.0499471 0.00884066 -2.24191e-06	4.6 0.0663243 0.010006 -2.09427e-05	4.6 0.0548572 0.00889528 -7.0877e-06	4.6 0.0601463 0.0100436 -7.10705e-06
4.7 0.0534239 0.00966074 -6.35478e-06	4.7 0.0464574 0.00906313 -1.99203e-06	4.7 0.0618806 0.0102844 -1.90396e-05	4.7 0.0511193 0.00913298 -6.34564e-06	4.7 0.0560146 0.0103013 -6.36725e-06
4.8 0.0497002 0.00988003 -5.68712e-06	4.8 0.0431353 0.00926177 -1.76103e-06	4.8 0.0576674 0.010515 -1.73645e-05	4.8 0.0475738 0.00934501 -5.67445e-06	4.8 0.0521108 0.0105261 -5.68367e-06
4.9 0.0461571 0.0100885 -5.07976e-06	4.9 0.0400164 0.00942254 -1.55081e-06	4.9 0.0536625 0.010696 -1.57012e-05	4.9 0.0442038 0.00953865 -5.07532e-06	4.9 0.0484056 0.0107512 -5.07719e-06
5 0.0428212 0.0102038 -4.53418e-06	5 0.0370552 0.00951839 -1.36562e-06	5 0.0498785 0.010904 -1.42513e-05	5 0.0410131 0.00965484 -4.5332e-06	5 0.0448864 0.010869 -4.53456e-06
5.1 0.0396631 0.0102843 -4.03012e-06	5.1 0.0342677 0.0095895 -1.19822e-06	5.1 0.046288 0.0109699 -1.28763e-05	5.1 0.0379991 0.00972392 -4.02331e-06	5.1 0.0415607 0.0109473 -4.02307e-06
5.2 0.0366708 0.0103138 -3.58473e-06	5.2 0.031648 0.00961014 -1.04583e-06	5.2 0.0429138 0.0110148 -1.16169e-05	5.2 0.0351357 0.00975197 -3.58508e-06	5.2 0.0384125 0.0109726 -3.58533e-06
5.3 0.0338746 0.0103027 -3.16882e-06	5.3 0.0291793 0.00958449 -9.13698e-07	5.3 0.0397289 0.0110064 -1.04653e-05	5.3 0.0324437 0.00974075 -3.16654e-06	5.3 0.0354734 0.0109598 -3.16994e-06
5.4 0.0312425 0.0102514 -2.79679e-06	5.4 0.0268658 0.00952661 -7.94927e-07	5.4 0.0367089 0.0109574 -9.40483e-06	5.4 0.0299266 0.00969295 -2.79795e-06	5.4 0.0327033 0.0108959 -2.79891e-06
5.5 0.0287707 0.0101568 -2.46911e-06	5.5 0.0246998 0.00942699 -6.90564e-07	5.5 0.0338822 0.0108676 -8.45632e-06	5.5 0.0275718 0.0096066 -2.4675e-06	5.5 0.03012 0.0107934 -2.47017e-06
5.6 0.0264378 0.0100182 -2.17766e-06	5.6 0.0226706 0.00928663 -5.99386e-07	5.6 0.0312248 0.0107369 -7.59683e-06	5.6 0.0253574 0.00948465 -2.17663e-06	5.6 0.0277001 0.0106494 -2.17871e-06
5.7 0.0242763 0.00985146 -1.91666e-06	5.7 0.0207786 0.00912005 -5.18616e-07	5.7 0.0287419 0.0105735 -6.80578e-06	5.7 0.0232943 0.00933538 -1.91569e-06	5.7 0.0254368 0.0104689 -1.91895e-06
5.8 0.0222581 0.00966188 -1.68475e-06	5.8 0.0190223 0.00892885 -4.48516e-07	5.8 0.0264225 0.0103767 -6.09894e-06	5.8 0.0213652 0.00915333 -1.68461e-06	5.8 0.0233238 0.010256 -1.6859e-06
5.9 0.0203858 0.00943855 -1.47982e-06	5.9 0.0173824 0.00871174 -3.8741e-07	5.9 0.0242591 0.0101618 -5.45877e-06	5.9 0.0195727 0.00894862 -1.47872e-06	5.9 0.0213601 0.0100164 -1.4798e-06
6 0.018651 0.009197 -1.29595e-06	6 0.0158717 0.00847721 -3.33222e-07	6 0.0222437 0.0098885 -4.87478e-06	6 0.017901 0.00872353 -1.29605e-06	6 0.0195272 0.00975426 -1.29675e-06
6.1 0.0170323 0.00893773 -1.13494e-06	6.1 0.0144641 0.00822918 -2.87087e-07	6.1 0.0203665 0.00963682 -4.35329e-06	6.1 0.0163602 0.00847619 -1.13499e-06	6.1 0.0178327 0.00947276 -1.13603e-06
6.2 0.0155356 0.00865093 -9.93847e-07	6.2 0.0131624 0.00796496 -2.4653e-07	6.2 0.0186304 0.00934778 -3.88307e-06	6.2 0.0149242 0.0082048 -9.93519e-07	6.2 0.0162579 0.00916858 -9.94129e-07
6.3 0.0141523 0.00835821 -8.67622e-07	6.3 0.0119607 0.00768118 -2.11421e-07	6.3 0.0170157 0.00903545 -3.46078e-06	6.3 0.0135971 0.0079271 -8.67287e-07	6.3 0.0148044 0.00885367 -8.67657e-07
6.4 0.0128635 0.00804789 -7.57909e-07	6.4 0.0108532 0.00739009 -1.81013e-07	6.4 0.0155282 0.00872184 -3.08297e-06	6.4 0.0123622 0.00763713 -7.57789e-07	6.4 0.013451 0.00852611 -7.584e-07
6.5 0.0116864 0.00774105 -6.60986e-07	6.5 0.00983256 0.00708759 -1.55152e-07	6.5 0.0141185 0.00838736 -2.74293e-06	6.5 0.0112327 0.00734901 -6.60605e-07	6.5 0.0122137 0.00820103 -6.61195e-07
6.6 0.0105994 0.0074081 -5.7606e-07	6.6 0.00889876 0.00678534 -1.32531e-07	6.6 0.0128509 0.00804775 -2.43975e-06	6.6 0.0101912 0.00704209 -5.7577e-07	6.6 0.0110781 0.00784793 -5.76306e-07
6.7 0.00960343 0.00708657 -5.0117e-07	6.7 0.00803932 0.00647818 -1.1316e-07	6.7 0.011684 0.00767703 -2.16532e-06	6.7 0.00923411 0.00674024 -5.01013e-07	6.7 0.0100281 0.00750675 -5.0135e-07
6.8 0.00868579 0.00676019 -4.35679e-07	6.8 0.00725425 0.00617377 -9.64725e-08	6.8 0.0106026 0.00733152 -1.92192e-06	6.8 0.00835397 0.00643234 -4.35554e-07	6.8 0.00906537 0.00715916 -4.35836e-07
6.9 0.00784748 0.00643545 -3.78911e-07	6.9 0.00653467 0.00586739 -8.2241e-08	6.9 0.00961091 0.00697901 -1.7047e-06	6.9 0.0075498 0.00612629 -3.7886e-07	6.9 0.00818795 0.00681429 -3.79074e-07
7 0.00708015 0.00610873 -3.28912e-07	7 0.00587831 0.00555979 -7.00677e-08	7 0.00870561 0.00663377 -1.51164e-06	7 0.00681402 0.00581576 -3.28713e-07	7 0.00738547 0.00646816 -3.28956e-07
7.1 0.00638067 0.00578501 -2.85195e-07	7.1 0.00528161 0.00525854 -5.95087e-08	7.1 0.00787679 0.00631676 -1.33726e-06	7.1 0.00614165 0.00551017 -2.85036e-07	7.1 0.00665583 0.00612435 -2.8519e-07
7.2 0.00573877 0.00546998 -2.47013e-07	7.2 0.00473899 0.0049661 -5.05314e-08	7.2 0.00712164 0.00597981 -1.18343e-06	7.2 0.00552683 0.00521124 -2.46999e-07	7.2 0.00598845 0.00578918 -2.47072e-07
7.3 0.0051579 0.00515723 -2.14082e-07	7.3 0.00424477 0.00467435 -4.29221e-08	7.3 0.00642713 0.00564334 -1.04795e-06	7.3 0.0049697 0.00491433 -2.13947e-07	7.3 0.00538118 0.00545616 -2.14185e-07
7.4 0.00463226 0.00485733 -1.85226e-07	7.4 0.00379806 0.00439255 -3.63803e-08	7.4 0.00579288 0.00532406 -9.2629e-07	7.4 0.00446364 0.00462772 -1.85288e-07	7.4 0.00482922 0.00513419 -1.85339e-07
7.5 0.0041536 0.00456116 -1.60284e-07	7.5 0.00339426 0.00411781 -3.08347e-08	7.5 0.00521595 0.00501258 -8.19411e-07	7.5 0.00400301 0.00434789 -1.60225e-07	7.5 0.0043282 0.00482007 -1.60353e-07
7.6 0.00372045 0.00427725 -1.38509e-07	7.6 0.00302895 0.00385438 -2.61114e-08	7.6 0.00469133 0.00470833 -7.23021e-07	7.6 0.00358472 0.00407803 -1.38532e-07	7.6 0.00387262 0.00451802 -1.38576e-07
7.7 0.00332644 0.00400114 -1.19568e-07	7.7 0.00269923 0.00360151 -2.20754e-08	7.7 0.0042144 0.00441368 -6.38143e-07	7.7 0.00320739 0.00381559 -1.19559e-07	7.7 0.00346157 0.00422611 -1.19656e-07
7.8 0.00297159 0.00373573 -1.03237e-07	7.8 0.00240177 0.00335875 -1.8689e-08	7.8 0.0037836 0.00412761 -5.62716e-07	7.8 0.0028667 0.00356425 -1.03228e-07	7.8 0.00309107 0.00394541 -1.03205e-07
7.9 0.00264648 0.00347921 -8.90854e-08	7.9 0.00213522 0.00312511 -1.57824e-08	7.9 0.00339287 0.00385607 -4.96083e-07	7.9 0.0025582 0.00332089 -8.90467e-08	7.9 0.00275073 0.00366354 -8.91149e-08
8 0.00235826 0.00323494 -7.66963e-08	8 0.00189949 0.00290348 -1.33143e-08	8 0.0030328 0.00359506 -4.36894e-07	8 0.00228107 0.0030885 -7.66724e-08	8 0.00244987 0.00340983 -7.67646e-08
8.1 0.00209824 0.00300626 -6.60254e-08	8.1 0.00168394 0.00269216 -1.12415e-08	8.1 0.00271238 0.00334592 -3.84462e-07	8.1 0.00203154 0.00287055 -6.6018e-08	8.1 0.00217879 0.00316552 -6.60737e-08
8.2 0.00186585 0.00278713 -5.68034e-08	8.2 0.0014918 0.00249261 -9.45808e-09	8.2 0.00242542 0.00310961 -3.38204e-07	8.2 0.00180673 0.00266273 -5.6788e-08	8.2 0.00193614 0.0029319 -5.68338e-08
8.3 0.0016516 0.00258015 -4.88574e-08	8.3 0.00131663 0.00230349 -7.97452e-09	8.3 0.00216674 0.00288369 -2.9757e-07	8.3 0.00160187 0.00246567 -4.88407e-08	8.3 0.00171817 0.00271234 -4.89082e-08
8.4 0.00146954 0.00238565 -4.20903e-08	8.4 0.00116233 0.00212655 -6.70613e-09	8.4 0.00193367 0.00266964 -2.61963e-07	8.4 0.00142382 0.00227963 -4.20703e-08	8.4 0.00152756 0.00250658 -4.21246e-08
8.5 0.00130224 0.00220142 -3.60685e-08	8.5 0.0010254 0.00195857 -5.67182e-09	8.5 0.00172436 0.00246845 -2.2995e-07	8.5 0.00126207 0.00210361 -3.60586e-08	8.5 0.00135281 0.00231288 -3.60983e-08
8.6 0.0011528 0.00202874 -3.09868e-08	8.6 0.000899275 0.00180113 -4.74433e-09	8.6 0.00153596 0.0022802 -2.02083e-07	8.6 0.00111781 0.00193744 -3.09786e-08	8.6 0.0011972 0.00212915 -3.10099e-08
8.7 0.00101928 0.0018657 -2.65962e-08	8.7 0.000791099 0.00165347 -3.96485e-09	8.7 0.00136846 0.00210063 -1.7742e-07	8.7 0.000988737 0.00178242 -2.65944e-08	8.7 0.00105838 0.00195765 -2.66155e-08
8.8 0.000899979 0.00171308 -2.28281e-08	8.8 0.000695486 0.00151532 -3.34124e-09	8.8 0.00121712 0.0019337 -1.55792e-07	8.8 0.000873344 0.00163753 -2.28217e-08	8.8 0.00093414 0.00179683 -2.28349e-08
8.9 0.000794359 0.00157061 -1.95651e-08	8.9 0.000610691 0.0013868 -2.80997e-09	8.9 0.00108197 0.00177614 -1.3673e-07	8.9 0.000771046 0.00150194 -1.95517e-08	8.9 0.00082369 0.00164729 -1.95692e-08
9 0.000700358 0.00143744 -1.67575e-08	9 0.000535114 0.00126723 -2.36568e-09	9 0.000960944 0.00162881 -1.19925e-07	9 0.000679954 0.00137513 -1.67707e-08	9 0.000725639 0.00150778 -1.67703e-08
9.1 0.000616684 0.00131369 -1.43656e-08	9.1 0.000467787 0.00115646 -2.00353e-09	9.1 0.0008527 0.00149225 -1.05184e-07	9.1 0.000599051 0.00125749 -1.43667e-08	9.1 0.000638682 0.00137825 -1.43664e-08
9.2 0.000542565 0.00119856 -1.23047e-08	9.2 0.000409239 0.0010533 -1.65983e-09	9.2 0.000755988 0.00136537 -9.21741e-08	9.2 0.000527202 0.00114786 -1.22913e-08	9.2 0.000561748 0.00125728 -1.22989e-08
9.3 0.000476906 0.00109216 -1.05575e-08	9.3 0.000357567 0.000958222 -1.36793e-09	9.3 0.000669926 0.00124786 -8.07614e-08	9.3 0.000463626 0.00104658 -1.05557e-08	9.3 0.000493524 0.00114559 -1.05555e-08
9.4 0.000418703 0.000994102 -9.03985e-09	9.4 0.000312023 0.000870408 -1.1386e-09	9.4 0.000593349 0.00113855 -7.07542e-08	9.4 0.000407253 0.000952814 -9.03477e-09	9.4 0.000433175 0.00104234 -9.03091e-09
9.5 0.000366933 0.0009036 -7.72857e-09	9.5 0.00027196 0.000789177 -9.59238e-10	9.5 0.000526295 0.00103711 -6.19025e-08	9.5 0.000356989 0.000866117 -7.72772e-09	9.5 0.000379242 0.00094706 -7.70953e-09
9.6 0.000321715 0.000820206 -6.6151e-09	9.6 0.00023683 0.000714756 -6.7942e-10	9.6 0.00046582 0.000943302 -5.4218e-08	9.6 0.000313112 0.000786362 -6.61051e-09	9.6 0.000332325 0.000859349 -6.57648e-09
9.7 0.000281766 0.000743678 -5.6884e-09	9.7 0.000206041 0.000646402 -6.5486e-10	9.7 0.000411816 0.000857408 -4.74423e-08	9.7 0.000274367 0.00071212 -5.69731e-09	9.7 0.000290875 0.000775379 -5.6957e-09
9.8 0.000246582 0.000673032 -4.89191e-09	9.8 0.000179018 0.000583707 -4.75881e-10	9.8 0.000364093 0.000778256 -4.14975e-08	9.8 0.000240179 0.000644868 -4.89029e-09	9.8 0.000254332 0.000701772 -4.85569e-09
9.9 0.000215716 0.000608244 -4.20001e-09	9.9 0.000155411 0.000526257 -6.78937e-10	9.9 0.000321494 0.000705389 -3.62969e-08	9.9 0.000210121 0.000583158 -4.20564e-09	9.9 0.00022239 0.000634093 -4.19304e-09
10 0.000188529 0.000549107 -3.58641e-09	10 0.000134786 0.000474459 -6.54925e-10	10 0.000283762 0.000638506 -3.17439e-08	10 0.000183712 0.000526544 -3.59079e-09	10 0.000194277 0.000572239 -3.56757e-09
10.1 0.000164584 0.000494828 -3.12156e-09	10.1 0.000116772 0.000426721 -1.85221e-10	10.1 0.000250367 0.000577257 -2.77394e-08	10.1 0.000160415 0.000474713 -3.13363e-09	10.1 0.000169525 0.000515735 -3.11917e-09
10.2 0.000143584 0.000445423 -2.58643e-09	10.2 0.000101047 0.00038323 -4.51011e-10	10.2 0.000221088 0.000521161 -2.42297e-08	10.2 0.000139994 0.000427365 -2.59492e-09	10.2 0.000147788 0.000464025 -2.58822e-09
10.3 0.000125144 0.000400431 -2.2328e-09	10.3 8.73398e-05 0.000343598 -2.00606e-10	10.3 0.000194943 0.000470029 -2.11831e-08	10.3 0.000122113 0.000384314 -2.22176e-09	10.3 0.00012875 0.000417148 -2.23273e-09
10.4 0.000109045 0.000359655 -1.88276e-09	10.4 7.54558e-05 0.000307762 -2.92334e-10	10.4 0.000172091 0.000423512 -1.85035e-08	10.4 0.000106412 0.000345213 -1.89094e-09	10.4 0.000112122 0.000374365 -1.88276e-09
10.5 9.51489e-05 0.000322451 -1.5871e-09	10.5 6.51174e-05 0.000275262 -5.98271e-11	10.5 0.000151563 0.00038108 -1.61545e-08	10.5 9.28752e-05 0.000309758 -1.5871e-09	10.5 9.78146e-05 0.000335689 -1.58956e-09
10.6 8.27682e-05 0.000288855 -1.41261e-09	10.6 5.61299e-05 0.000245933 -1.63081e-10	10.6 0.000133433 0.000342535 -1.41097e-08	10.6 8.08334e-05 0.000277478 -1.41261e-09	10.6 8.50421e-05 0.000300544 -1.41261e-09
10.7 7.19707e-05 0.000258441 -1.09099e-09	10.7 4.83602e-05 0.000219377 5.59781e-10	10.7 0.000117384 0.000305965 -1.23153e-08	10.7 7.03522e-05 0.000248327 -1.12688e-09	10.7 7.39213e-05 0.000268845 -1.09099e-09
10.8 6.25566e-05 0.000230937 -9.71027e-10	10.8 4.1629e-05 0.000195488 3.95953e-10	10.8 0.000103318 0.000274432 -1.07273e-08	10.8 6.11659e-05 0.000221975 -9.72554e-10	10.8 6.41925e-05 0.000240114 -9.68924e-10
10.9 5.43656e-05 0.00020484 -7.75077e-10	10.9 3.5799e-05 0.000173937 2.82198e-10	10.9 9.08885e-05 0.000245896 -9.40818e-09	10.9 5.31917e-05 0.000197861 -7.75077e-10	10.9 5.57616e-05 0.000214149 -7.75077e-10
11 4.7194e-05 0.00018266 -5.83554e-10	11 3.07715e-05 0.000154566 2.0346e-10	11 7.99547e-05 0.000220125 -8.2698e-09	11 4.62027e-05 0.000176502 -5.83554e-10	11 4.83784e-05 0.000190857 -5.83554e-10
11.1 4.09652e-05 0.000162654 -4.38551e-10	11.1 2.64207e-05 0.000136362 1.48391e-10	11.1 7.02897e-05 0.000196686 -7.23297e-09	11.1 4.0118e-05 0.000157205 -4.38551e-10	11.1 4.19604e-05 0.000169897 -4.38551e-10
11.2 3.55332e-05 0.000144672 -4.61205e-10	11.2 2.267e-05 0.000120905 1.09625e-10	11.2 6.18508e-05 0.000175693 -6.328e-09	11.2 3.48101e-05 0.000139858 -4.51715e-10	11.2 3.63725e-05 0.000150972 -4.44493e-10
11.3 3.08172e-05 0.000128558 -2.53623e-10	11.3 1.94398e-05 0.000107063 8.14529e-11	11.3 5.4419e-05 0.00015707 -5.52606e-09	11.3 3.01996e-05 0.000124315 -2.53623e-10	11.3 3.15269e-05 0.000134187 -2.53623e-10
11.4 2.67162e-05 0.000114451 -2.63174e-10	11.4 1.66564e-05 9.46755e-05 6.1124e-11	11.4 4.78848e-05 0.000140033 -4.85218e-09	11.4 2.6181e-05 0.000110673 -2.63174e-10	11.4 2.73154e-05 0.000119514 -2.63174e-10
11.5 2.31626e-05 0.000101445 -1.16035e-10	11.5 1.42948e-05 8.39568e-05 4.59347e-11	11.5 4.2147e-05 0.000124634 -4.22193e-09	11.5 2.274e-05 9.814e-05 -1.16035e-10	11.5 2.36496e-05 0.000105883 -1.16035e-10
11.6 2.00876e-05 8.98447e-05 2.25033e-11	11.6 1.22337e-05 7.37767e-05 3.4628e-11	11.6 3.70891e-05 0.000110878 -3.62296e-09	11.6 1.97492e-05 8.69339e-05 2.25033e-11	11.6 2.0475e-05 9.37261e-05 2.25033e-11
11.7 1.73921e-05 7.92415e-05 -1.40299e-10	11.7 1.04646e-05 6.50345e-05 6.1083e-11	11.7 3.26339e-05 9.86071e-05 -3.21755e-09	11.7 1.7104e-05 7.66851e-05 -1.40299e-10	11.7 1.77146e-05 8.24606e-05 -1.40299e-10
11.8 1.50561e-05 7.00318e-05 -9.28555e-12	11.8 8.94562e-06 5.72421e-05 7.83211e-11	11.8 2.87197e-05 8.75442e-05 -2.78574e-09	11.8 1.48155e-05 6.77903e-05 -9.28555e-12	11.8 1.53227e-05 7.28536e-05 -9.28555e-12
11.9 1.30292e-05 6.18394e-05 -1.94407e-11	11.9 7.63879e-06 5.02745e-05 6.40557e-11	11.9 2.52846e-05 7.7672e-05 -2.37012e-09	11.9 1.28283e-05 5.9863e-05 -1.94407e-11	11.9 1.32579e-05 6.43225e-05 -1.94407e-11
12 1.12783e-05 5.45515e-05 -5.56523e-11	12 6.52058e-06 4.41558e-05 7.34522e-11	12 2.22595e-05 6.88532e-05 -2.04923e-09	12 1.1112e-05 5.28182e-05 -5.56523e-11	12 1.14751e-05 5.66826e-05 -5.56523e-11
12.1 9.75912e-06 4.80584e-05 2.73869e-10	12.1 5.56502e-06 3.87418e-05 7.90091e-11	12.1 1.96049e-05 6.09867e-05 -1.79011e-09	12.1 9.62112e-06 4.65482e-05 2.73869e-10	12.1 9.92584e-06 4.99169e-05 2.73869e-10
12.2 8.44399e-06 4.24129e-05 4.73364e-10	12.2 4.74662e-06 3.39534e-05 6.61272e-11	12.2 1.72685e-05 5.39655e-05 -1.50549e-09	12.2 8.32829e-06 4.10606e-05 4.73364e-10	12.2 8.58168e-06 4.40642e-05 4.73364e-10
12.3 7.30579e-06 3.72912e-05 3.04389e-10	12.3 4.04718e-06 2.97248e-05 5.53358e-11	12.3 1.52176e-05 4.77134e-05 -1.27552e-09	12.3 7.20856e-06 3.61317e-05 3.04389e-10	12.3 7.42055e-06 3.87155e-05 3.04389e-10
12.4 6.32036e-06 3.27526e-05 2.32757e-10	12.4 3.44819e-06 2.59814e-05 4.62904e-11	12.4 1.34144e-05 4.21635e-05 -1.0852e-09	12.4 6.23986e-06 3.17467e-05 2.32757e-10	12.4 6.41644e-06 3.39879e-05 2.32757e-10
12.5 5.4678e-06 2.87535e-05 2.21553e-10	12.5 2.93689e-06 2.27113e-05 3.87061e-11	12.5 1.18272e-05 3.72201e-05 -8.20504e-10	12.5 5.40011e-06 2.78735e-05 2.21553e-10	12.5 5.54825e-06 2.98169e-05 2.21553e-10
12.6 4.7312e-06 2.52103e-05 1.85668e-10	12.6 2.50125e-06 1.98217e-05 3.23457e-11	12.6 1.04328e-05 3.28475e-05 -8.16183e-10	12.6 4.67438e-06 2.44428e-05 1.85668e-10	12.6 4.79963e-06 2.61313e-05 1.85668e-10
12.7 4.09126e-06 2.20812e-05 1.55429e-10	12.7 2.13008e-06 1.72763e-05 2.70122e-11	12.7 9.20684e-06 2.89591e-05 -6.8923e-10	12.7 4.04433e-06 2.14225e-05 1.55429e-10	12.7 4.1491e-06 2.28907e-05 1.55429e-10


==> anc/TwoPointColorFluc/2PSepPoint/2PSepT07Merged.txt <==
#//------------------------- 	#//------------------------- 	#//------------------------- 	#//------------------------- 	#//------------------------- 
#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  
#//------------------------- 	#//------------------------- 	#//------------------------- 	#//------------------------- 	#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.06	#Short distance cutoff (C0) = 0.04
#Gluon mass (gluonMass) = 0.5	#Gluon mass (gluonMass) = 0.6	#Gluon mass (gluonMass) = 0.4	#Gluon mass (gluonMass) = 0.5	#Gluon mass (gluonMass) = 0.5
#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.23333	#Proper time (tau) = 0.23333	#Proper time (tau) = 0.23333	#Proper time (tau) = 0.23333	#Proper time (tau) = 0.23333
#Moment for the angle weighting (Nmoment) = 2	#Moment for the angle weighting (Nmoment) = 2	#Moment for the angle weighting (Nmoment) = 2	#Moment for the angle weighting (Nmoment) = 2	#Moment for the angle weighting (Nmoment) = 2
#Moment for the radius weighting (PowerOfR) = 2	#Moment for the radius weighting (PowerOfR) = 2	#Moment for the radius weighting (PowerOfR) = 2	#Moment for the radius weighting (PowerOfR) = 2	#Moment for the radius weighting (PowerOfR) = 2
#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2
#1.|x-y| 2.DCDC 3.ProtonHotSpotFluc 4.ProtonColorFluc 	#1.|x-y| 2.DCDC 3.ProtonHotSpotFluc 4.ProtonColorFluc 	#1.|x-y| 2.DCDC 3.ProtonHotSpotFluc 4.ProtonColorFluc 	#1.|x-y| 2.DCDC 3.ProtonHotSpotFluc 4.ProtonColorFluc 	#1.|x-y| 2.DCDC 3.ProtonHotSpotFluc 4.ProtonColorFluc 
0 0.247402 0.0959142 0.0242791	0 0.221298 0.089017 0.0213709	0 0.277945 0.102537 0.0276002	0 0.230441 0.0881733 0.023179	0 0.258699 0.100993 0.0249621
0.1 0.247268 0.0955685 0.0208732	0.1 0.220998 0.0887534 0.0181989	0.1 0.277646 0.102142 0.0239764	0.1 0.230285 0.0878743 0.0204479	0.1 0.258503 0.100644 0.021085
0.2 0.246842 0.0946346 0.0158367	0.2 0.220439 0.0878585 0.0135	0.2 0.277028 0.101397 0.0186387	0.2 0.229684 0.0869555 0.0157256	0.2 0.257882 0.0997009 0.0159305
0.3 0.245959 0.0929913 0.0114837	0.3 0.219621 0.0862374 0.00952318	0.3 0.275985 0.0997106 0.0138039	0.3 0.22876 0.0855348 0.0113535	0.3 0.256955 0.0979734 0.0115496
0.4 0.244691 0.0908548 0.00802719	0.4 0.218499 0.0841715 0.00646343	0.4 0.274412 0.0975396 0.00997588	0.4 0.227504 0.083627 0.00795056	0.4 0.255712 0.0957378 0.00812508
0.5 0.242897 0.0881438 0.00552536	0.5 0.216839 0.0814702 0.00433183	0.5 0.272386 0.0945761 0.0070134	0.5 0.225919 0.0809947 0.00551304	0.5 0.253741 0.0927805 0.00554189
0.6 0.240686 0.0847837 0.00397663	0.6 0.214807 0.0784281 0.00305734	0.6 0.27017 0.0910532 0.00516089	0.6 0.223595 0.0781213 0.00394396	0.6 0.251413 0.0893232 0.00397897
0.7 0.238239 0.0809053 0.00298383	0.7 0.212692 0.07486 0.00227501	0.7 0.26758 0.0869954 0.00389212	0.7 0.221402 0.0747021 0.00296557	0.7 0.248929 0.0851443 0.00300426
0.8 0.235543 0.0767555 0.002201	0.8 0.210287 0.0709765 0.00167645	0.8 0.264556 0.0826161 0.00290703	0.8 0.218884 0.0709457 0.002194	0.8 0.246093 0.0808144 0.00223718
0.9 0.232502 0.0723219 0.00172066	0.9 0.207528 0.0666717 0.00132584	0.9 0.261196 0.0778596 0.00227937	0.9 0.215976 0.0668944 0.00170029	0.9 0.242888 0.0760882 0.00172905
1 0.229152 0.0675977 0.00135213	1 0.204431 0.0623169 0.0010509	1 0.257498 0.0729557 0.00178012	1 0.212707 0.0627212 0.00133503	1 0.239355 0.0710519 0.00135635
1.1 0.225423 0.0628176 0.00107782	1.1 0.201048 0.0578363 0.000840609	1.1 0.253438 0.0679718 0.00140647	1.1 0.209407 0.0583008 0.00106783	1.1 0.235482 0.0660093 0.00108217
1.2 0.221441 0.057932 0.000854696	1.2 0.197482 0.0532894 0.000671161	1.2 0.249068 0.0627113 0.00111117	1.2 0.205803 0.0537842 0.000845344	1.2 0.231411 0.0608349 0.000863639
1.3 0.217253 0.0530186 0.000669372	1.3 0.193721 0.0486605 0.00053378	1.3 0.244252 0.0574385 0.00086936	1.3 0.201899 0.0492952 0.000665487	1.3 0.227007 0.0556285 0.000673573
1.4 0.212793 0.0481141 0.000548634	1.4 0.189514 0.0442077 0.000438963	1.4 0.239274 0.0522995 0.000692579	1.4 0.197702 0.0446956 0.000539	1.4 0.222346 0.0504083 0.00054997
1.5 0.207781 0.0434456 0.000431683	1.5 0.185245 0.0397327 0.000351978	1.5 0.234138 0.047325 0.00053237	1.5 0.193354 0.040315 0.000425686	1.5 0.217322 0.0453823 0.000435859
1.6 0.202872 0.0388987 0.000345092	1.6 0.180809 0.035455 0.000283548	1.6 0.228574 0.0424635 0.000429422	1.6 0.188811 0.0361258 0.0003422	1.6 0.212219 0.0405894 0.00034599
1.7 0.197834 0.0345472 0.000268343	1.7 0.176118 0.031457 0.00022372	1.7 0.222907 0.0378208 0.000325132	1.7 0.184152 0.0321757 0.000266353	1.7 0.207026 0.0359058 0.000256825
1.8 0.192637 0.0304242 0.000209347	1.8 0.171379 0.0275676 0.00017827	1.8 0.217131 0.0334721 0.000248484	1.8 0.179319 0.0283473 0.000210341	1.8 0.201523 0.0316104 0.000210855
1.9 0.187253 0.026603 0.000158702	1.9 0.166603 0.0240227 0.000139797	1.9 0.211106 0.029379 0.000186186	1.9 0.174295 0.0248116 0.000156775	1.9 0.19583 0.0275982 0.00016046
2 0.181707 0.0230912 0.000123494	2 0.16168 0.0207886 0.000110528	2 0.20498 0.0255871 0.000132107	2 0.169122 0.0215565 0.000120702	2 0.190091 0.0239783 0.000122685
2.1 0.17604 0.0198908 8.90244e-05	2.1 0.156515 0.0178275 8.34653e-05	2.1 0.198722 0.0220667 8.47999e-05	2.1 0.163958 0.0186645 8.70714e-05	2.1 0.184267 0.0205991 8.87397e-05
2.2 0.170396 0.0170048 6.49574e-05	2.2 0.151268 0.0151877 6.38157e-05	2.2 0.192371 0.0189885 5.57558e-05	2.2 0.158624 0.015908 6.31468e-05	2.2 0.178164 0.0176825 6.44127e-05
2.3 0.16457 0.014466 4.47829e-05	2.3 0.146088 0.0128737 4.79124e-05	2.3 0.185507 0.0162601 2.94471e-05	2.3 0.153273 0.0135559 4.39104e-05	2.3 0.172092 0.0149852 4.45847e-05
2.4 0.15824 0.012268 2.77657e-05	2.4 0.140818 0.0108148 3.47726e-05	2.4 0.178843 0.0138304 6.39556e-06	2.4 0.148293 0.0115391 2.77096e-05	2.4 0.16559 0.0127035 2.85277e-05
2.5 0.152421 0.0103428 1.52584e-05	2.5 0.135175 0.00905018 2.44242e-05	2.5 0.172407 0.0117756 -8.99224e-06	2.5 0.142774 0.00978018 1.56242e-05	2.5 0.159438 0.0107378 1.58633e-05
2.6 0.146591 0.00872601 5.90629e-06	2.6 0.129898 0.00759733 1.6727e-05	2.6 0.165917 0.00999147 -2.10617e-05	2.6 0.137346 0.00826365 6.00863e-06	2.6 0.15337 0.00905594 5.93941e-06
2.7 0.140786 0.00737181 -1.17417e-06	2.7 0.124632 0.00639469 1.08942e-05	2.7 0.159693 0.00849889 -2.91695e-05	2.7 0.131989 0.00700957 -1.12866e-06	2.7 0.147208 0.00762877 -1.03734e-06
2.8 0.134979 0.00633407 -6.55087e-06	2.8 0.11941 0.005464 6.0889e-06	2.8 0.153187 0.00732641 -3.64554e-05	2.8 0.12657 0.00601756 -6.25317e-06	2.8 0.141167 0.00655196 -6.62527e-06
2.9 0.12922 0.00551714 -1.03556e-05	2.9 0.114212 0.00475106 2.64491e-06	2.9 0.146706 0.00638553 -4.05618e-05	2.9 0.121326 0.00524582 -1.0408e-05	2.9 0.13515 0.0057127 -1.03089e-05
3 0.123241 0.00491445 -1.25381e-05	3 0.108853 0.00424744 2.4648e-07	3 0.140279 0.00570835 -4.23664e-05	3 0.114705 0.00467876 -1.25754e-05	3 0.128123 0.00509249 -1.2476e-05
3.1 0.117582 0.00451638 -1.41447e-05	3.1 0.103822 0.00391859 -1.63714e-06	3.1 0.134013 0.00522113 -4.39272e-05	3.1 0.10951 0.00427993 -1.40723e-05	3.1 0.12223 0.00467932 -1.41133e-05
3.2 0.112048 0.00428392 -1.5111e-05	3.2 0.0988873 0.00375026 -2.67592e-06	3.2 0.127828 0.00491868 -4.45584e-05	3.2 0.104392 0.0040277 -1.49751e-05	3.2 0.116418 0.00444751 -1.49919e-05
3.3 0.106804 0.00419162 -1.55138e-05	3.3 0.0939974 0.00370513 -3.55756e-06	3.3 0.12176 0.00475191 -4.39035e-05	3.3 0.100348 0.00392253 -1.54089e-05	3.3 0.11162 0.00432743 -1.54875e-05
3.4 0.101477 0.00424099 -1.54585e-05	3.4 0.0892255 0.00377286 -4.05025e-06	3.4 0.115877 0.00475332 -4.27635e-05	3.4 0.0953809 0.00395709 -1.52951e-05	3.4 0.106042 0.00441781 -1.54244e-05
3.5 0.096268 0.00437216 -1.52003e-05	3.5 0.0845677 0.00393688 -4.25272e-06	3.5 0.110046 0.00485342 -4.14368e-05	3.5 0.0905164 0.00407385 -1.50196e-05	3.5 0.100572 0.00453376 -1.51338e-05
3.6 0.0912036 0.00458996 -1.44802e-05	3.6 0.0799898 0.00418319 -4.28671e-06	3.6 0.104341 0.00505615 -3.93266e-05	3.6 0.0857358 0.00426852 -1.44188e-05	3.6 0.0952131 0.00477585 -1.44556e-05
3.7 0.0862563 0.00486754 -1.36912e-05	3.7 0.0754226 0.00445602 -4.18985e-06	3.7 0.0988348 0.00532276 -3.7273e-05	3.7 0.0811005 0.00450652 -1.36191e-05	3.7 0.090028 0.00506398 -1.36663e-05
3.8 0.0814146 0.0051793 -1.29473e-05	3.8 0.0711518 0.00477404 -4.07116e-06	3.8 0.0934674 0.00561362 -3.51797e-05	3.8 0.0764366 0.00479276 -1.29367e-05	3.8 0.0849325 0.0054284 -1.29535e-05
3.9 0.0766899 0.00551576 -1.20307e-05	3.9 0.0669374 0.00510847 -3.83565e-06	3.9 0.0881827 0.00595479 -3.29271e-05	3.9 0.0720928 0.0051119 -1.20167e-05	3.9 0.0800797 0.00576177 -1.20354e-05
4 0.0722035 0.00587984 -1.10954e-05	4 0.0631217 0.00546831 -3.57845e-06	4 0.0831477 0.00632463 -3.06773e-05	4 0.0679068 0.00542038 -1.10921e-05	4 0.0753955 0.0061559 -1.10669e-05
4.1 0.0677523 0.00626333 -1.01896e-05	4.1 0.0592843 0.00583059 -3.30939e-06	4.1 0.0782564 0.00670945 -2.8378e-05	4.1 0.0638703 0.0057509 -1.01888e-05	4.1 0.070704 0.00655821 -1.0216e-05
4.2 0.0636382 0.00663073 -9.37431e-06	4.2 0.0555642 0.00621419 -3.0284e-06	4.2 0.0734689 0.00709343 -2.63334e-05	4.2 0.0599859 0.00607898 -9.36851e-06	4.2 0.066351 0.0069432 -9.38373e-06
4.3 0.0596721 0.00701983 -8.52475e-06	4.3 0.0520391 0.00655837 -2.74861e-06	4.3 0.0689718 0.0074679 -2.42407e-05	4.3 0.0562046 0.00638648 -8.51809e-06	4.3 0.0621209 0.00738448 -8.51839e-06
4.4 0.0558801 0.0073576 -7.7272e-06	4.4 0.0486529 0.00686365 -2.483e-06	4.4 0.0646698 0.00781815 -2.22163e-05	4.4 0.0526667 0.00668369 -7.72805e-06	4.4 0.0581492 0.00773264 -7.74217e-06
4.5 0.0522448 0.00766227 -6.992e-06	4.5 0.0454219 0.0071423 -2.22472e-06	4.5 0.060584 0.0081451 -2.03795e-05	4.5 0.0491843 0.00695525 -6.96944e-06	4.5 0.0543498 0.00804406 -6.99019e-06
4.6 0.0487149 0.00792129 -6.28125e-06	4.6 0.042354 0.00739499 -1.97885e-06	4.6 0.0566335 0.00839594 -1.85447e-05	4.6 0.0454987 0.00721783 -6.28038e-06	4.6 0.0505003 0.00831182 -6.28016e-06
4.7 0.0454269 0.00814239 -5.64196e-06	4.7 0.0394117 0.0075942 -1.7595e-06	4.7 0.0529081 0.00863639 -1.69173e-05	4.7 0.0424382 0.00743334 -5.63815e-06	4.7 0.0470847 0.00855295 -5.64572e-06
4.8 0.0422725 0.00832712 -5.04538e-06	4.8 0.0366185 0.00776185 -1.55735e-06	4.8 0.0493038 0.0088474 -1.53466e-05	4.8 0.039504 0.00762329 -5.03731e-06	4.8 0.0438327 0.00874534 -5.04396e-06
4.9 0.0392749 0.00847594 -4.50587e-06	4.9 0.0339762 0.00789477 -1.3685e-06	4.9 0.0459168 0.00904288 -1.3936e-05	4.9 0.0367309 0.00776696 -4.50721e-06	4.9 0.0407222 0.00890439 -4.5148e-06
5 0.0364676 0.00857466 -4.01928e-06	5 0.0314854 0.0079813 -1.21186e-06	5 0.0427127 0.00915961 -1.26243e-05	5 0.0341012 0.00786115 -4.01714e-06	5 0.0377888 0.00900613 -4.01875e-06
5.1 0.0337897 0.00863807 -3.57434e-06	5.1 0.0291008 0.00803364 -1.06248e-06	5.1 0.0396376 0.00924083 -1.13981e-05	5.1 0.0316024 0.00791875 -3.56991e-06	5.1 0.0349969 0.00907059 -3.57862e-06
5.2 0.0312558 0.00866774 -3.17107e-06	5.2 0.0268837 0.00804922 -9.2714e-07	5.2 0.036746 0.00927113 -1.0301e-05	5.2 0.0292557 0.00794763 -3.17157e-06	5.2 0.0323842 0.00909318 -3.17482e-06
5.3 0.0288847 0.0086663 -2.81132e-06	5.3 0.0248127 0.0080414 -8.10321e-07	5.3 0.0340101 0.00928361 -9.29255e-06	5.3 0.0270489 0.00794015 -2.80769e-06	5.3 0.0299028 0.00909208 -2.81959e-06
5.4 0.0266593 0.00862334 -2.48461e-06	5.4 0.0228659 0.00799735 -7.06995e-07	5.4 0.0314304 0.00924424 -8.35045e-06	5.4 0.0249673 0.00790524 -2.48225e-06	5.4 0.0275818 0.00904673 -2.48587e-06
5.5 0.0245646 0.00854358 -2.19267e-06	5.5 0.0210249 0.00791581 -6.13461e-07	5.5 0.0290231 0.00916549 -7.50344e-06	5.5 0.0230135 0.00784125 -2.18884e-06	5.5 0.0254016 0.00896033 -2.19577e-06
5.6 0.022611 0.00843412 -1.9312e-06	5.6 0.0193087 0.00780085 -5.31938e-07	5.6 0.0267463 0.00905329 -6.7382e-06	5.6 0.0211718 0.00774686 -1.92934e-06	5.6 0.0233721 0.00884607 -1.93247e-06
5.7 0.0207836 0.00830046 -1.70082e-06	5.7 0.01771 0.00766828 -4.60386e-07	5.7 0.0246309 0.00891668 -6.03754e-06	5.7 0.0194686 0.00762507 -1.69933e-06	5.7 0.0214836 0.00870311 -1.70241e-06
5.8 0.0190596 0.0081364 -1.4956e-06	5.8 0.0162209 0.00751319 -3.97805e-07	5.8 0.0226598 0.00874991 -5.41031e-06	5.8 0.0178638 0.00748588 -1.49435e-06	5.8 0.0197057 0.00853031 -1.49769e-06
5.9 0.0174685 0.00795373 -1.31333e-06	5.9 0.0148335 0.0073298 -3.43472e-07	5.9 0.0208145 0.00857387 -4.8437e-06	5.9 0.0163707 0.00732405 -1.31204e-06	5.9 0.0180509 0.00833591 -1.3138e-06
6 0.0159874 0.00774893 -1.15158e-06	6 0.0135404 0.00713817 -2.96114e-07	6 0.0190975 0.00835644 -4.3315e-06	6 0.0149845 0.00714388 -1.15036e-06	6 0.0165117 0.0081201 -1.15301e-06
6.1 0.0145978 0.00752343 -1.0081e-06	6.1 0.0123455 0.00691724 -2.54495e-07	6.1 0.0174978 0.00811604 -3.86588e-06	6.1 0.0136987 0.00695023 -1.00751e-06	6.1 0.0150802 0.00788063 -1.00847e-06
6.2 0.0133218 0.00726946 -8.82466e-07	6.2 0.0112418 0.0066852 -2.18794e-07	6.2 0.0160105 0.0078698 -3.45074e-06	6.2 0.0125048 0.00673008 -8.81683e-07	6.2 0.0137602 0.00762433 -8.82617e-07
6.3 0.0121326 0.00702794 -7.71673e-07	6.3 0.0102149 0.00644349 -1.87818e-07	6.3 0.0146284 0.0076155 -3.07371e-06	6.3 0.0114011 0.00651604 -7.70665e-07	6.3 0.0125304 0.00736777 -7.71697e-07
6.4 0.0110404 0.0067727 -6.73041e-07	6.4 0.00927566 0.00619792 -1.60828e-07	6.4 0.0133464 0.00735277 -2.73731e-06	6.4 0.0103787 0.00629294 -6.71981e-07	6.4 0.0113989 0.00709969 -6.73526e-07
6.5 0.0100284 0.00650751 -5.86484e-07	6.5 0.00840898 0.00595077 -1.37742e-07	6.5 0.0121642 0.00704985 -2.43648e-06	6.5 0.00943842 0.00605443 -5.86815e-07	6.5 0.0103574 0.00682164 -5.86895e-07
6.6 0.00910033 0.00623946 -5.12203e-07	6.6 0.00761333 0.00569724 -1.17805e-07	6.6 0.0110709 0.00675892 -2.16798e-06	6.6 0.00855972 0.00580539 -5.11407e-07	6.6 0.00939894 0.00653746 -5.12474e-07
6.7 0.00824944 0.00596554 -4.45356e-07	6.7 0.00688073 0.00543131 -1.00551e-07	6.7 0.010061 0.00646918 -1.9242e-06	6.7 0.00775797 0.00555952 -4.4492e-07	6.7 0.00851456 0.00625124 -4.45528e-07
6.8 0.0074636 0.00568881 -3.87507e-07	6.8 0.0062104 0.00517051 -8.58445e-08	6.8 0.00914069 0.00617993 -1.71009e-06	6.8 0.00702554 0.00530381 -3.87329e-07	6.8 0.00770299 0.00596394 -3.87669e-07
6.9 0.0067393 0.0054032 -3.36686e-07	6.9 0.00559797 0.00491342 -7.309e-08	6.9 0.00828964 0.00589225 -1.51587e-06	6.9 0.00635277 0.0049967 -3.36408e-07	6.9 0.00696034 0.00563287 -3.36911e-07
7 0.0060805 0.00513297 -2.92254e-07	7 0.00503978 0.00465862 -6.2291e-08	7 0.00750666 0.00560566 -1.34386e-06	7 0.00573415 0.00474802 -2.91961e-07	7 0.00627812 0.00534928 -2.92391e-07
7.1 0.0054765 0.00486867 -2.53635e-07	7.1 0.00452771 0.00440967 -5.29328e-08	7.1 0.00678907 0.00532244 -1.18961e-06	7.1 0.00516993 0.00450629 -2.53315e-07	7.1 0.00565384 0.00506862 -2.53747e-07
7.2 0.00493196 0.00460048 -2.19887e-07	7.2 0.0040613 0.00416701 -4.50072e-08	7.2 0.00613674 0.00503857 -1.05278e-06	7.2 0.0046566 0.00425843 -2.19533e-07	7.2 0.00508941 0.00479172 -2.19889e-07
7.3 0.00443388 0.00433848 -1.90415e-07	7.3 0.00363753 0.00392455 -3.81628e-08	7.3 0.0055419 0.0047617 -9.32528e-07	7.3 0.00418889 0.00401709 -1.90163e-07	7.3 0.00457352 0.0045175 -1.9058e-07
7.4 0.00397876 0.00408695 -1.64702e-07	7.4 0.00325582 0.00368959 -3.23739e-08	7.4 0.00500084 0.0044915 -8.23745e-07	7.4 0.00376388 0.0037859 -1.64652e-07	7.4 0.00410555 0.00425511 -1.64871e-07
7.5 0.00356962 0.00384052 -1.42509e-07	7.5 0.00291021 0.00345537 -2.74212e-08	7.5 0.00450464 0.0042304 -7.27852e-07	7.5 0.00337917 0.00355985 -1.42486e-07	7.5 0.00368378 0.0039964 -1.42579e-07
7.6 0.00319726 0.00360222 -1.23128e-07	7.6 0.00259869 0.00323657 -2.32263e-08	7.6 0.00405622 0.00398038 -6.43162e-07	7.6 0.00302959 0.00334001 -1.23074e-07	7.6 0.00330001 0.00374758 -1.23204e-07
7.7 0.00286113 0.00337043 -1.06351e-07	7.7 0.00231631 0.0030256 -1.96553e-08	7.7 0.00364582 0.00373549 -5.67414e-07	7.7 0.00271315 0.00312752 -1.06342e-07	7.7 0.0029514 0.00350725 -1.0638e-07
7.8 0.0025574 0.00314787 -9.17706e-08	7.8 0.00206174 0.00282264 -1.66131e-08	7.8 0.00327418 0.00349665 -5.00407e-07	7.8 0.00242604 0.00294794 -9.1756e-08	7.8 0.00263648 0.00327674 -9.18038e-08
7.9 0.00228379 0.00293708 -7.92599e-08	7.9 0.00183403 0.00263059 -1.40488e-08	7.9 0.00293794 0.00326984 -4.4145e-07	7.9 0.00215498 0.0027486 -7.91746e-08	7.9 0.00235633 0.00306579 -7.92494e-08
8 0.00203546 0.00273377 -6.82682e-08	8 0.00162855 0.00244486 -1.18442e-08	8 0.00263379 0.00304941 -3.88684e-07	8 0.00192174 0.00256483 -6.82203e-08	8 0.00209963 0.00284942 -6.82971e-08
8.1 0.00180934 0.00254056 -5.88268e-08	8.1 0.0014444 0.00226878 -9.98666e-09	8.1 0.00235533 0.00283823 -3.42082e-07	8.1 0.00171318 0.00238012 -5.87763e-08	8.1 0.00186339 0.00264544 -5.88767e-08
8.2 0.00161001 0.00235661 -5.0608e-08	8.2 0.00127692 0.00210103 -8.42609e-09	8.2 0.00210703 0.00263753 -3.00908e-07	8.2 0.00152496 0.00220897 -5.05809e-08	8.2 0.00165766 0.0024535 -5.06343e-08
8.3 0.00143105 0.00218582 -4.35537e-08	8.3 0.00112974 0.00194534 -7.10062e-09	8.3 0.00188281 0.00244849 -2.64862e-07	8.3 0.00135587 0.00204512 -4.35241e-08	8.3 0.00147196 0.00227218 -4.35635e-08
8.4 0.00126997 0.00202223 -3.74237e-08	8.4 0.000997846 0.00179552 -5.99166e-09	8.4 0.00168066 0.00226732 -2.33028e-07	8.4 0.00120463 0.00189017 -3.73903e-08	8.4 0.00130588 0.00210131 -3.74391e-08
8.5 0.00112624 0.00186445 -3.21331e-08	8.5 0.00088057 0.00165431 -5.05098e-09	8.5 0.0014991 0.00209909 -2.04849e-07	8.5 0.00106876 0.00174262 -3.21398e-08	8.5 0.00115783 0.00193777 -3.21443e-08
8.6 0.00099727 0.00171844 -2.76058e-08	8.6 0.000776124 0.00152215 -4.24674e-09	8.6 0.00133625 0.00193893 -1.79985e-07	8.6 0.000947019 0.00160484 -2.75939e-08	8.6 0.00102503 0.00178506 -2.76105e-08
8.7 0.000882458 0.00158189 -2.36841e-08	8.7 0.000682953 0.00139842 -3.56231e-09	8.7 0.00119051 0.0017879 -1.57966e-07	8.7 0.000838359 0.00147744 -2.36656e-08	8.7 0.000906913 0.00164314 -2.36959e-08
8.8 0.000779824 0.00145292 -2.03308e-08	8.8 0.000600295 0.00128206 -3.00766e-09	8.8 0.00106052 0.00164588 -1.38689e-07	8.8 0.00074148 0.00135835 -2.03202e-08	8.8 0.000801464 0.00150823 -2.03387e-08
8.9 0.000688624 0.00133381 -1.74403e-08	8.9 0.000527129 0.00117394 -2.57449e-09	8.9 0.000942816 0.00151397 -1.2176e-07	8.9 0.00065557 0.00124683 -1.74303e-08	8.9 0.000707772 0.00138307 -1.74415e-08
9 0.000607397 0.00122174 -1.49326e-08	9 0.000462319 0.00107201 -2.23839e-09	9 0.000837492 0.00138939 -1.06866e-07	9 0.000579218 0.00114266 -1.49218e-08	9 0.000623735 0.00126662 -1.49379e-08
9.1 0.000535171 0.00111767 -1.27988e-08	9.1 0.000405457 0.000977881 -1.79457e-09	9.1 0.000743556 0.00127315 -9.3721e-08	9.1 0.000510759 0.00104494 -1.27879e-08	9.1 0.000549296 0.00115821 -1.28047e-08
9.2 0.000470587 0.00102083 -1.09635e-08	9.2 0.000354929 0.000890732 -1.50784e-09	9.2 0.000659643 0.00116589 -8.21618e-08	9.2 0.000451296 0.000955005 -1.09521e-08	9.2 0.000482403 0.00105769 -1.09538e-08
9.3 0.000413978 0.000930809 -9.39209e-09	9.3 0.000310233 0.000810592 -1.18782e-09	9.3 0.000584723 0.00106552 -7.19798e-08	9.3 0.000397261 0.000871224 -9.38864e-09	9.3 0.000424346 0.000963771 -9.38719e-09
9.4 0.000363621 0.00084733 -8.04147e-09	9.4 0.000270941 0.000736342 -1.01605e-09	9.4 0.000518111 0.000972391 -6.30403e-08	9.4 0.000349339 0.000793608 -8.04374e-09	9.4 0.000372659 0.000877362 -8.04401e-09
9.5 0.000319089 0.000770624 -6.87147e-09	9.5 0.000236301 0.000668076 -8.12041e-10	9.5 0.000458634 0.000886378 -5.51673e-08	9.5 0.000307009 0.000722099 -6.86865e-09	9.5 0.000327002 0.000797589 -6.87706e-09
9.6 0.000279868 0.000699575 -5.90545e-09	9.6 0.000205613 0.00060547 -6.47948e-10	9.6 0.000405821 0.000807531 -4.82968e-08	9.6 0.000269492 0.000655947 -5.87368e-09	9.6 0.000286635 0.000723901 -5.89751e-09
9.7 0.000245363 0.000634234 -5.07762e-09	9.7 0.000178952 0.000548223 -4.79957e-10	9.7 0.00035903 0.000733973 -4.22874e-08	9.7 0.000236319 0.000595141 -5.04748e-09	9.7 0.000251169 0.000656077 -5.05501e-09
9.8 0.000215072 0.000574241 -4.35571e-09	9.8 0.000155538 0.000495249 -4.04073e-10	9.8 0.000317354 0.000667699 -3.69652e-08	9.8 0.000206779 0.000539005 -4.34342e-09	9.8 0.000220429 0.000593979 -4.35141e-09
9.9 0.000188126 0.000519134 -3.75444e-09	9.9 0.000135083 0.000446856 -6.04533e-10	9.9 0.000280319 0.000605981 -3.23262e-08	9.9 0.000181048 0.00048761 -3.7841e-09	9.9 0.000192769 0.000536799 -3.75348e-09
10 0.000164416 0.00046854 -3.23338e-09	10 0.000117203 0.000402489 -5.33681e-10	10 0.00024756 0.000547914 -2.82802e-08	10 0.000158416 0.000440464 -3.24576e-09	10 0.000168464 0.000484531 -3.2359e-09
10.1 0.00014367 0.00042254 -2.83379e-09	10.1 0.000101649 0.000361953 -6.88793e-10	10.1 0.000218677 0.000495403 -2.47218e-08	10.1 0.000138577 0.000397321 -2.82582e-09	10.1 0.000147188 0.000436771 -2.80741e-09
10.2 0.000125414 0.000380591 -2.34493e-09	10.2 8.80381e-05 0.00032541 -4.36077e-10	10.2 0.000192979 0.000447724 -2.16018e-08	10.2 0.000121086 0.00035804 -2.33818e-09	10.2 0.000128406 0.000393294 -2.34209e-09
10.3 0.000109377 0.000342167 -2.01293e-09	10.3 7.61507e-05 0.000291974 -1.5294e-10	10.3 0.000170159 0.00040404 -1.88954e-08	10.3 0.00010568 0.000322296 -2.01601e-09	10.3 0.000111876 0.00035353 -1.99155e-09
10.4 9.53562e-05 0.000307461 -1.71103e-09	10.4 6.58314e-05 0.000261647 -2.28586e-10	10.4 0.000150297 0.000364205 -1.6494e-08	10.4 9.22131e-05 0.000289648 -1.71103e-09	10.4 9.74782e-05 0.00031756 -1.71103e-09
10.5 8.30628e-05 0.000275927 -1.41715e-09	10.5 5.68549e-05 0.000234088 -1.13055e-10	10.5 0.000132595 0.000327825 -1.44338e-08	10.5 8.03806e-05 0.000260016 -1.41715e-09	10.5 8.49722e-05 0.000284767 -1.41715e-09
10.6 7.23324e-05 0.000247215 -1.19652e-09	10.6 4.90659e-05 0.000209159 1.35689e-10	10.6 0.000116789 0.000294805 -1.25886e-08	10.6 7.00358e-05 0.000233122 -1.19652e-09	10.6 7.39254e-05 0.000255079 -1.20962e-09
10.7 6.29596e-05 0.000221188 -1.05024e-09	10.7 4.22845e-05 0.000186714 4.83808e-10	10.7 0.000102839 0.000264728 -1.09953e-08	10.7 6.09842e-05 0.000208748 -1.05024e-09	10.7 6.42874e-05 0.000228279 -1.05024e-09
10.8 5.47363e-05 0.000197796 -9.70088e-10	10.8 3.64409e-05 0.000166414 4.69316e-10	10.8 9.06214e-05 0.000237511 -9.59947e-09	10.8 5.31098e-05 0.000186694 -9.70088e-10	10.8 5.58816e-05 0.000204053 -9.70088e-10
10.9 4.75684e-05 0.000176489 -7.1388e-10	10.9 3.1354e-05 0.000148106 3.3793e-10	10.9 7.98181e-05 0.000212813 -8.38859e-09	10.9 4.61855e-05 0.000166722 -7.1388e-10	10.9 4.85433e-05 0.000182048 -7.1388e-10
11 4.13267e-05 0.000157376 -3.57337e-10	11 2.69592e-05 0.000131666 2.46046e-10	11 7.02747e-05 0.000190508 -7.33982e-09	11 4.01475e-05 0.000148781 -3.55246e-10	11 4.21547e-05 0.000162289 -3.57337e-10
11.1 3.58774e-05 0.000140202 -3.66606e-10	11.1 2.31589e-05 0.000116913 1.81265e-10	11.1 6.18817e-05 0.000170252 -6.47664e-09	11.1 3.48967e-05 0.000132635 -3.66606e-10	11.1 3.65828e-05 0.000144576 -3.66606e-10
11.2 3.11367e-05 0.000124739 -2.42226e-10	11.2 1.98787e-05 0.00010365 1.35138e-10	11.2 5.44802e-05 0.000152015 -5.68752e-09	11.2 3.03094e-05 0.000118108 -2.4079e-10	11.2 3.17446e-05 0.000128579 -2.42226e-10
11.3 2.70101e-05 0.000110854 -1.54048e-10	11.3 1.70507e-05 9.18249e-05 1.01501e-10	11.3 4.79608e-05 0.000135714 -4.94909e-09	11.3 2.63188e-05 0.000105022 -1.54048e-10	11.3 2.7511e-05 0.000114253 -1.54048e-10
11.4 2.34274e-05 9.86048e-05 -1.97359e-10	11.4 1.46207e-05 8.12447e-05 7.67607e-11	11.4 4.22105e-05 0.000121041 -4.35591e-09	11.4 2.2833e-05 9.35032e-05 -1.97359e-10	11.4 2.38507e-05 0.000101717 -1.97359e-10
11.5 2.03116e-05 8.74486e-05 -4.01082e-11	11.5 1.25274e-05 7.18541e-05 5.8472e-11	11.5 3.71654e-05 0.000107823 -3.81594e-09	11.5 1.9807e-05 8.29775e-05 -4.01082e-11	11.5 2.06677e-05 9.01868e-05 -4.01082e-11
11.6 1.76186e-05 7.74553e-05 8.81082e-11	11.6 1.07247e-05 6.33778e-05 4.46277e-11	11.6 3.27273e-05 9.59423e-05 -3.34731e-09	11.6 1.722e-05 7.35539e-05 8.81082e-11	11.6 1.79225e-05 7.98544e-05 8.81082e-11
11.7 1.52678e-05 6.85464e-05 5.18872e-11	11.7 9.17762e-06 5.57322e-05 6.91021e-11	11.7 2.88131e-05 8.52911e-05 -2.93386e-09	11.7 1.49322e-05 6.51319e-05 5.18872e-11	11.7 1.55203e-05 7.06205e-05 5.18872e-11
11.8 1.32462e-05 6.05832e-05 5.23538e-12	11.8 7.85173e-06 4.90981e-05 5.54885e-11	11.8 2.537e-05 7.57731e-05 -2.53681e-09	11.8 1.29677e-05 5.763e-05 5.23538e-12	11.8 1.34581e-05 6.24035e-05 5.23538e-12
11.9 1.14706e-05 5.34723e-05 -2.21974e-12	11.9 6.71002e-06 4.31889e-05 6.93047e-11	11.9 2.23511e-05 6.72539e-05 -2.20086e-09	11.9 1.12409e-05 5.09222e-05 -2.21974e-12	11.9 1.16501e-05 5.50679e-05 -2.21974e-12
12 9.94332e-06 4.719e-05 -8.04752e-12	12 5.73144e-06 3.79338e-05 5.67613e-11	12 1.96923e-05 5.96518e-05 -1.90651e-09	12 9.74958e-06 4.49637e-05 -8.04752e-12	12 1.00975e-05 4.8594e-05 -8.04752e-12
12.1 8.60992e-06 4.15935e-05 2.18076e-12	12.1 4.89425e-06 3.33212e-05 6.52692e-11	12.1 1.73523e-05 5.28581e-05 -1.63539e-09	12.1 8.44628e-06 3.96621e-05 2.18076e-12	12.1 8.73876e-06 4.28188e-05 2.18076e-12
12.2 7.45487e-06 3.66505e-05 -2.83318e-11	12.2 4.17754e-06 2.92117e-05 7.02617e-11	12.2 1.52967e-05 4.68105e-05 -1.38996e-09	12.2 7.31574e-06 3.49858e-05 -2.83318e-11	12.2 7.56244e-06 3.77477e-05 -2.83318e-11
12.3 6.45434e-06 3.22465e-05 4.92517e-10	12.3 3.56226e-06 2.55921e-05 5.87854e-11	12.3 1.34886e-05 4.14108e-05 -1.12301e-09	12.3 6.33678e-06 3.08127e-05 4.92517e-10	12.3 6.54357e-06 3.31933e-05 4.92517e-10
12.4 5.58757e-06 2.83322e-05 3.06025e-10	12.4 3.03686e-06 2.23875e-05 4.91671e-11	12.4 1.18936e-05 3.6594e-05 -9.39714e-10	12.4 5.48852e-06 2.70935e-05 3.06025e-10	12.4 5.66048e-06 2.91587e-05 3.06025e-10
12.5 4.83634e-06 2.48724e-05 2.62015e-10	12.5 2.58841e-06 1.96301e-05 4.11034e-11	12.5 1.0493e-05 3.23261e-05 -7.55484e-10	12.5 4.75267e-06 2.38066e-05 2.62015e-10	12.5 4.89795e-06 2.55895e-05 2.62015e-10
12.6 4.18497e-06 2.18222e-05 2.19621e-10	12.6 2.20577e-06 1.71381e-05 3.43422e-11	12.6 9.26173e-06 2.85358e-05 -6.69339e-10	12.6 4.11447e-06 2.09002e-05 2.19621e-10	12.6 4.23698e-06 2.2438e-05 2.19621e-10
12.7 3.62298e-06 1.91326e-05 1.83893e-10	12.7 1.87886e-06 1.49489e-05 2.86735e-11	12.7 8.17611e-06 2.51756e-05 -5.30345e-10	12.7 3.56427e-06 1.83317e-05 1.83893e-10	12.7 3.6663e-06 1.96643e-05 1.83893e-10


==> anc/TwoPointColorFluc/2PSepPoint/2PSepT08Merged.txt <==
#//------------------------- 	#//------------------------- 	#//------------------------- 	#//------------------------- 	#//------------------------- 
#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  
#//------------------------- 	#//------------------------- 	#//------------------------- 	#//------------------------- 	#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.06	#Short distance cutoff (C0) = 0.04
#Gluon mass (gluonMass) = 0.5	#Gluon mass (gluonMass) = 0.6	#Gluon mass (gluonMass) = 0.4	#Gluon mass (gluonMass) = 0.5	#Gluon mass (gluonMass) = 0.5
#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.26666	#Proper time (tau) = 0.26666	#Proper time (tau) = 0.26666	#Proper time (tau) = 0.26666	#Proper time (tau) = 0.26666
#Moment for the angle weighting (Nmoment) = 2	#Moment for the angle weighting (Nmoment) = 2	#Moment for the angle weighting (Nmoment) = 2	#Moment for the angle weighting (Nmoment) = 2	#Moment for the angle weighting (Nmoment) = 2
#Moment for the radius weighting (PowerOfR) = 2	#Moment for the radius weighting (PowerOfR) = 2	#Moment for the radius weighting (PowerOfR) = 2	#Moment for the radius weighting (PowerOfR) = 2	#Moment for the radius weighting (PowerOfR) = 2
#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2
#1.|x-y| 2.DCDC 3.ProtonHotSpotFluc 4.ProtonColorFluc 	#1.|x-y| 2.DCDC 3.ProtonHotSpotFluc 4.ProtonColorFluc 	#1.|x-y| 2.DCDC 3.ProtonHotSpotFluc 4.ProtonColorFluc 	#1.|x-y| 2.DCDC 3.ProtonHotSpotFluc 4.ProtonColorFluc 	#1.|x-y| 2.DCDC 3.ProtonHotSpotFluc 4.ProtonColorFluc 
0 0.197735 0.0747114 0.0178394	0 0.175796 0.0689554 0.0158907	0 0.222626 0.0800375 0.0204209	0 0.18689 0.0704033 0.0174908	0 0.208435 0.0794689 0.0183533
0.1 0.197551 0.0742865 0.0158562	0.1 0.175515 0.0687333 0.0137131	0.1 0.222473 0.0799493 0.0182456	0.1 0.186774 0.0705154 0.015724	0.1 0.208212 0.0786724 0.0160736
0.2 0.197158 0.0735929 0.0121043	0.2 0.175069 0.0679667 0.0102405	0.2 0.221993 0.0791648 0.0142846	0.2 0.186464 0.0699141 0.0120994	0.2 0.207859 0.0780408 0.0121342
0.3 0.196358 0.0723998 0.00890931	0.3 0.174418 0.0668376 0.00732505	0.3 0.221139 0.0778548 0.0107487	0.3 0.18567 0.0688727 0.00891628	0.3 0.206779 0.0766738 0.00894752
0.4 0.195234 0.070676 0.00624545	0.4 0.173502 0.0652816 0.00498987	0.4 0.219863 0.0760464 0.00779772	0.4 0.184691 0.0674878 0.00625091	0.4 0.205799 0.0747599 0.00625853
0.5 0.193965 0.0686568 0.00423876	0.5 0.172274 0.0632519 0.00324318	0.5 0.218417 0.0741202 0.00548234	0.5 0.183422 0.065481 0.00429392	0.5 0.204462 0.0728086 0.00427753
0.6 0.192324 0.0661849 0.00305115	0.6 0.170817 0.0609292 0.00227639	0.6 0.216459 0.071354 0.00404468	0.6 0.181842 0.0628336 0.00308622	0.6 0.202694 0.070209 0.00307074
0.7 0.190509 0.0633402 0.00228877	0.7 0.169176 0.0583761 0.00169431	0.7 0.213748 0.0683781 0.00304094	0.7 0.180019 0.0601785 0.00228996	0.7 0.200812 0.0672034 0.00229855
0.8 0.188316 0.0601572 0.00170097	0.8 0.167238 0.0554302 0.00126289	0.8 0.212224 0.0649836 0.00229342	0.8 0.177961 0.0572064 0.0017075	0.8 0.19831 0.0639102 0.00170905
0.9 0.185856 0.0567418 0.00133333	0.9 0.165067 0.0522367 0.000991203	0.9 0.209591 0.061436 0.00179552	0.9 0.175683 0.0540364 0.00133708	0.9 0.195609 0.0603149 0.00133921
1 0.183183 0.0532159 0.00104948	1 0.162668 0.0488354 0.00079493	1 0.206556 0.0576846 0.00139333	1 0.173218 0.0506611 0.00104426	1 0.192798 0.0565094 0.0010511
1.1 0.180192 0.0494943 0.000839073	1.1 0.160057 0.0454138 0.000636014	1.1 0.203403 0.0535163 0.00112213	1.1 0.17048 0.0471462 0.00084114	1.1 0.189645 0.0525102 0.00084289
1.2 0.177104 0.0455845 0.000674238	1.2 0.157312 0.041894 0.000518141	1.2 0.199872 0.0495322 0.000892581	1.2 0.16758 0.0433943 0.000670342	1.2 0.186387 0.0481932 0.000674105
1.3 0.172394 0.0418277 0.000539586	1.3 0.154325 0.0381683 0.000421223	1.3 0.196186 0.0454826 0.000697397	1.3 0.164093 0.0397921 0.000540182	1.3 0.181307 0.0441628 0.000544917
1.4 0.170249 0.0380486 0.000431253	1.4 0.151116 0.0346862 0.000343437	1.4 0.19218 0.041513 0.000557777	1.4 0.161189 0.0363406 0.000431483	1.4 0.179167 0.0402356 0.000436071
1.5 0.166555 0.034376 0.000344359	1.5 0.14774 0.0312542 0.00027904	1.5 0.18796 0.0375594 0.000433689	1.5 0.15761 0.0328375 0.000345642	1.5 0.175417 0.036345 0.000346862
1.6 0.162659 0.0307146 0.000275199	1.6 0.143527 0.0279875 0.000227789	1.6 0.183654 0.0336703 0.000344738	1.6 0.15398 0.0294655 0.000275241	1.6 0.171313 0.0324913 0.00027751
1.7 0.15855 0.0273342 0.000214207	1.7 0.139937 0.0247866 0.000179889	1.7 0.179188 0.0300805 0.000260699	1.7 0.150259 0.0262332 0.000213626	1.7 0.167115 0.0288079 0.000218334
1.8 0.153755 0.0242267 0.000168023	1.8 0.136187 0.0218251 0.000144312	1.8 0.174578 0.0267918 0.000199501	1.8 0.147692 0.0232678 0.000167602	1.8 0.161543 0.0254427 0.000171153
1.9 0.149446 0.0212986 0.000127322	1.9 0.131805 0.019151 0.000113231	1.9 0.169762 0.0236162 0.000144429	1.9 0.143621 0.0205112 0.000129042	1.9 0.157004 0.0223024 0.000128532
2 0.145093 0.0185558 9.70206e-05	2 0.128348 0.0166318 8.84751e-05	2 0.164957 0.0205743 0.000102559	2 0.139449 0.0178826 9.70273e-05	2 0.152451 0.0193993 9.71955e-05
2.1 0.140602 0.0158368 7.10039e-05	2.1 0.124359 0.0140683 6.82261e-05	2.1 0.159506 0.0177251 6.7217e-05	2.1 0.135232 0.0153611 7.14365e-05	2.1 0.147762 0.0165406 7.08851e-05
2.2 0.136034 0.0137848 5.0554e-05	2.2 0.12025 0.0122365 5.20129e-05	2.2 0.154473 0.0154411 3.99911e-05	2.2 0.130832 0.0132724 5.07239e-05	2.2 0.142975 0.014367 5.07517e-05
2.3 0.131496 0.0117258 3.44755e-05	2.3 0.116084 0.0103721 3.87122e-05	2.3 0.149212 0.013148 1.93759e-05	2.3 0.126572 0.0113205 3.48577e-05	2.3 0.138113 0.0122163 3.52906e-05
2.4 0.126832 0.00995405 2.19664e-05	2.4 0.11186 0.00873894 2.8415e-05	2.4 0.144073 0.0112778 3.31466e-06	2.4 0.122085 0.00961204 2.19826e-05	2.4 0.133255 0.0103636 2.20803e-05
2.5 0.1222 0.00842597 1.21294e-05	2.5 0.10775 0.00734978 2.02379e-05	2.5 0.138961 0.00963804 -9.61541e-06	2.5 0.11767 0.00811672 1.20672e-05	2.5 0.128373 0.00876118 1.22823e-05
2.6 0.11756 0.00712356 3.63932e-06	2.6 0.103698 0.00618698 1.36722e-05	2.6 0.133797 0.00818398 -2.02376e-05	2.6 0.113182 0.00687592 3.25676e-06	2.6 0.123874 0.00739179 3.58577e-06
2.7 0.113076 0.00604854 -1.48513e-06	2.7 0.099505 0.0052172 8.85287e-06	2.7 0.128633 0.00698171 -2.73235e-05	2.7 0.10872 0.00586348 -1.67942e-06	2.7 0.1186 0.00628126 -1.64262e-06
2.8 0.108312 0.00515239 -6.16261e-06	2.8 0.0953909 0.00443067 5.04487e-06	2.8 0.123412 0.00599289 -3.23288e-05	2.8 0.104253 0.00501764 -6.09411e-06	2.8 0.113765 0.00535173 -6.12444e-06
2.9 0.103706 0.00450059 -8.94707e-06	2.9 0.0911643 0.00385331 2.20111e-06	2.9 0.118381 0.00523666 -3.65697e-05	2.9 0.0998543 0.0043871 -8.97362e-06	2.9 0.109025 0.00467507 -8.9757e-06
3 0.0990978 0.00399169 -1.11931e-05	3 0.0871411 0.00342451 1.84223e-08	3 0.113237 0.00464059 -3.78061e-05	3 0.0954704 0.00388771 -1.11082e-05	3 0.104242 0.0041456 -1.1321e-05
3.1 0.0946259 0.00361205 -1.26453e-05	3.1 0.0831233 0.00312596 -1.43848e-06	3.1 0.108201 0.00419761 -3.91185e-05	3.1 0.0911602 0.00355062 -1.25828e-05	3.1 0.0995914 0.00377938 -1.26433e-05
3.2 0.0901884 0.00341539 -1.32806e-05	3.2 0.0791595 0.00296826 -2.46361e-06	3.2 0.103245 0.00391214 -3.89085e-05	3.2 0.0869384 0.00332142 -1.33222e-05	3.2 0.094909 0.00357152 -1.3262e-05
3.3 0.0858241 0.0033076 -1.37614e-05	3.3 0.0752644 0.00290535 -3.15916e-06	3.3 0.0983437 0.00377964 -3.8677e-05	3.3 0.0827852 0.00322598 -1.37571e-05	3.3 0.0903115 0.00347779 -1.37809e-05
3.4 0.0816005 0.00331814 -1.35411e-05	3.4 0.0714854 0.00293512 -3.58502e-06	3.4 0.0934985 0.00374084 -3.74075e-05	3.4 0.0786677 0.0032412 -1.35404e-05	3.4 0.0858421 0.00349122 -1.3512e-05
3.5 0.0774534 0.00337761 -1.32117e-05	3.5 0.067772 0.00302598 -3.72707e-06	3.5 0.0887999 0.00379074 -3.64639e-05	3.5 0.0746058 0.00330617 -1.31806e-05	3.5 0.0814457 0.00359623 -1.32497e-05
3.6 0.0734656 0.00354373 -1.27873e-05	3.6 0.0641772 0.00319479 -3.814e-06	3.6 0.084236 0.00394523 -3.46229e-05	3.6 0.0707624 0.00344788 -1.27704e-05	3.6 0.0772158 0.00376521 -1.27332e-05
3.7 0.0694857 0.00377188 -1.20442e-05	3.7 0.0607259 0.00342519 -3.72237e-06	3.7 0.0798422 0.00413507 -3.28201e-05	3.7 0.0669849 0.00363455 -1.20758e-05	3.7 0.0730882 0.00398606 -1.20556e-05
3.8 0.065627 0.00400489 -1.13626e-05	3.8 0.0573202 0.00365837 -3.61257e-06	3.8 0.0755464 0.00435067 -3.08377e-05	3.8 0.0632771 0.00385241 -1.13634e-05	3.8 0.0689463 0.0042359 -1.13511e-05
3.9 0.0619088 0.0042623 -1.05814e-05	3.9 0.0540381 0.00392913 -3.37965e-06	3.9 0.0713945 0.00460893 -2.88305e-05	3.9 0.0596749 0.00410113 -1.05558e-05	3.9 0.0650173 0.00451501 -1.05784e-05
4 0.0583886 0.00455187 -9.74354e-06	4 0.0508436 0.00420428 -3.1421e-06	4 0.0673886 0.00486457 -2.6766e-05	4 0.0562322 0.00437165 -9.76244e-06	4 0.0612521 0.00481597 -9.75795e-06
4.1 0.0548973 0.00485731 -8.9765e-06	4.1 0.0477496 0.00448439 -2.93694e-06	4.1 0.063462 0.00516267 -2.49014e-05	4.1 0.0529148 0.00459427 -8.9616e-06	4.1 0.0575534 0.00517942 -8.98569e-06
4.2 0.0516112 0.00512587 -8.19266e-06	4.2 0.044769 0.00476803 -2.65576e-06	4.2 0.0596971 0.00549966 -2.2982e-05	4.2 0.0497037 0.00489214 -8.18799e-06	4.2 0.0541162 0.00543206 -8.18297e-06
4.3 0.0484414 0.00541909 -7.49398e-06	4.3 0.041948 0.00505355 -2.40931e-06	4.3 0.0560499 0.00579864 -2.11833e-05	4.3 0.0466653 0.00509639 -7.47621e-06	4.3 0.0508113 0.00580182 -7.49306e-06
4.4 0.0453314 0.00567396 -6.75515e-06	4.4 0.0392484 0.00529282 -2.16699e-06	4.4 0.0525538 0.00606095 -1.94647e-05	4.4 0.0436797 0.00533604 -6.76117e-06	4.4 0.0475452 0.0060845 -6.76563e-06
4.5 0.0423807 0.0059211 -6.08175e-06	4.5 0.0366913 0.0055249 -1.92489e-06	4.5 0.0491993 0.00632197 -1.77713e-05	4.5 0.0408438 0.00556065 -6.05955e-06	4.5 0.0444531 0.00634294 -6.09065e-06
4.6 0.0395423 0.00614235 -5.51269e-06	4.6 0.0342041 0.00572094 -1.73926e-06	4.6 0.0459964 0.00655653 -1.62684e-05	4.6 0.0381477 0.00576929 -5.50218e-06	4.6 0.041518 0.00656719 -5.51929e-06
4.7 0.0367995 0.00634636 -4.95153e-06	4.7 0.0318435 0.00588736 -1.54679e-06	4.7 0.0430572 0.0067529 -1.48252e-05	4.7 0.0355544 0.0059369 -4.94843e-06	4.7 0.0386448 0.0067687 -4.95784e-06
4.8 0.0342503 0.00649767 -4.43757e-06	4.8 0.0296226 0.00604075 -1.3664e-06	4.8 0.0401612 0.00692791 -1.34637e-05	4.8 0.0331037 0.00609142 -4.43645e-06	4.8 0.035971 0.00692987 -4.43343e-06
4.9 0.0318395 0.00660853 -3.95101e-06	4.9 0.0274144 0.00614635 -1.20163e-06	4.9 0.0374029 0.00705363 -1.22132e-05	4.9 0.0307611 0.00620031 -3.94942e-06	4.9 0.0334242 0.00704491 -3.95533e-06
5 0.0295479 0.00670276 -3.52525e-06	5 0.0254039 0.00622656 -1.06019e-06	5 0.0348036 0.00715668 -1.10571e-05	5 0.0284595 0.00628746 -3.51707e-06	5 0.0310647 0.00714375 -3.52654e-06
5.1 0.0273958 0.00677177 -3.13092e-06	5.1 0.0235055 0.00627563 -9.29287e-07	5.1 0.0323122 0.0072234 -1.00076e-05	5.1 0.0264001 0.00634735 -3.12961e-06	5.1 0.0288349 0.00721024 -3.13773e-06
5.2 0.0253478 0.00679381 -2.78126e-06	5.2 0.0217204 0.00629697 -8.1266e-07	5.2 0.0299808 0.00726379 -9.03271e-06	5.2 0.0243171 0.00637784 -2.77659e-06	5.2 0.0264401 0.00722853 -2.78174e-06
5.3 0.0234288 0.00679677 -2.46352e-06	5.3 0.0200534 0.00629381 -7.09409e-07	5.3 0.0277706 0.00727799 -8.13418e-06	5.3 0.0224849 0.00638215 -2.46358e-06	5.3 0.024424 0.00722284 -2.46577e-06
5.4 0.0216362 0.00676964 -2.17898e-06	5.4 0.0184729 0.00626205 -6.18958e-07	5.4 0.0256881 0.00725866 -7.3237e-06	5.4 0.0207625 0.0063603 -2.17682e-06	5.4 0.0225507 0.00718516 -2.179e-06
5.5 0.0199398 0.00671768 -1.91806e-06	5.5 0.0169999 0.00620377 -5.3602e-07	5.5 0.023732 0.00720231 -6.57755e-06	5.5 0.0191466 0.0063129 -1.91678e-06	5.5 0.0207886 0.0071218 -1.91846e-06
5.6 0.0183699 0.00663234 -1.69234e-06	5.6 0.0155754 0.00611846 -4.65736e-07	5.6 0.0218967 0.00711985 -5.89631e-06	5.6 0.0176279 0.0062412 -1.69215e-06	5.6 0.0191343 0.0070333 -1.69513e-06
5.7 0.016887 0.00653092 -1.48946e-06	5.7 0.0143241 0.0060207 -4.02858e-07	5.7 0.0201758 0.00702527 -5.29369e-06	5.7 0.0162105 0.00615219 -1.48946e-06	5.7 0.01759 0.00692332 -1.49024e-06
5.8 0.0155026 0.00641155 -1.31026e-06	5.8 0.0131268 0.00590153 -3.48486e-07	5.8 0.018571 0.00691026 -4.74749e-06	5.8 0.0148962 0.00603945 -1.30931e-06	5.8 0.0161449 0.00679427 -1.31106e-06
5.9 0.0142192 0.00627711 -1.15079e-06	5.9 0.0120172 0.00575077 -3.00583e-07	5.9 0.0170747 0.0067656 -4.24277e-06	5.9 0.013665 0.00591959 -1.15028e-06	5.9 0.0148068 0.00665061 -1.15167e-06
6 0.0130104 0.00611979 -1.0088e-06	6 0.0109817 0.00560235 -2.59094e-07	6 0.0156711 0.00661209 -3.7957e-06	6 0.0125076 0.00579087 -1.00872e-06	6 0.0135149 0.00647527 -1.00984e-06
6.1 0.0118919 0.00594537 -8.84585e-07	6.1 0.0100148 0.00543884 -2.23406e-07	6.1 0.0143679 0.00642098 -3.38841e-06	6.1 0.0114332 0.00562968 -8.83694e-07	6.1 0.0123618 0.00627703 -8.84173e-07
6.2 0.0108578 0.00576142 -7.73598e-07	6.2 0.00912296 0.0052702 -1.91771e-07	6.2 0.0131642 0.0062376 -3.0229e-06	6.2 0.0104465 0.00548772 -7.73358e-07	6.2 0.0112841 0.00606156 -7.74558e-07
6.3 0.00990351 0.00556908 -6.75828e-07	6.3 0.00830036 0.00507748 -1.64635e-07	6.3 0.0120334 0.00603468 -2.6935e-06	6.3 0.00953001 0.00531064 -6.75985e-07	6.3 0.0102933 0.00586626 -6.75919e-07
6.4 0.00901924 0.0053727 -5.90337e-07	6.4 0.00753603 0.00489039 -1.41046e-07	6.4 0.0109917 0.0058183 -2.39525e-06	6.4 0.00868117 0.00512271 -5.90034e-07	6.4 0.00937206 0.00566245 -5.90747e-07
6.5 0.00820121 0.00510192 -5.14769e-07	6.5 0.00683513 0.00469806 -1.20766e-07	6.5 0.0100267 0.00560746 -2.13556e-06	6.5 0.00789127 0.00490952 -5.14186e-07	6.5 0.00851586 0.00541421 -5.14464e-07
6.6 0.00745018 0.00488452 -4.48749e-07	6.6 0.0061914 0.00450442 -1.03332e-07	6.6 0.00913585 0.00538883 -1.90116e-06	6.6 0.00716641 0.00470039 -4.48546e-07	6.6 0.00773474 0.00518324 -4.49001e-07
6.7 0.00675775 0.0046729 -3.90564e-07	6.7 0.00560241 0.00430685 -8.82194e-08	6.7 0.00831299 0.00516354 -1.68802e-06	6.7 0.00649984 0.00450059 -3.9039e-07	6.7 0.00700898 0.00494985 -3.90809e-07
6.8 0.0061169 0.00445821 -3.39536e-07	6.8 0.00506097 0.00410274 -7.52388e-08	6.8 0.00755649 0.00494388 -1.49827e-06	6.8 0.00588841 0.00429679 -3.39323e-07	6.8 0.00634714 0.00471987 -3.39575e-07
6.9 0.00553459 0.00424993 -2.95391e-07	6.9 0.00456164 0.0038912 -6.41484e-08	6.9 0.00686318 0.00472537 -1.32921e-06	6.9 0.00532563 0.00409432 -2.95323e-07	6.9 0.00574372 0.0044938 -2.95193e-07
7 0.00500137 0.00404797 -2.56329e-07	7 0.00410902 0.0037062 -5.46004e-08	7 0.00622221 0.0045125 -1.17892e-06	7 0.00481377 0.00390235 -2.56338e-07	7 0.00518802 0.00428119 -2.56324e-07
7.1 0.00451219 0.00384941 -2.22261e-07	7.1 0.00369674 0.0035101 -4.64977e-08	7.1 0.0056377 0.00428753 -1.04367e-06	7.1 0.00434435 0.00371161 -2.22106e-07	7.1 0.00468148 0.00407209 -2.22282e-07
7.2 0.00406643 0.00367052 -1.92656e-07	7.2 0.00332169 0.00331375 -3.94681e-08	7.2 0.00503579 0.00405155 -9.2429e-07	7.2 0.00391633 0.00352316 -1.92562e-07	7.2 0.00421853 0.00387012 -1.92623e-07
7.3 0.00366034 0.00346613 -1.66867e-07	7.3 0.00298111 0.0031273 -3.34659e-08	7.3 0.00455316 0.00383146 -8.17254e-07	7.3 0.00352349 0.00332787 -1.66727e-07	7.3 0.00379588 0.00365257 -1.66831e-07
7.4 0.00328862 0.00326708 -1.44748e-07	7.4 0.00267118 0.00294289 -2.84192e-08	7.4 0.00411188 0.00361802 -7.23358e-07	7.4 0.00316713 0.00313884 -1.44685e-07	7.4 0.00340952 0.0034433 -1.44783e-07
7.5 0.00295127 0.00308135 -1.25105e-07	7.5 0.00239082 0.00277358 -2.40762e-08	7.5 0.00370811 0.00340758 -6.39103e-07	7.5 0.00284435 0.00296443 -1.25102e-07	7.5 0.00306041 0.00324636 -1.25136e-07
7.6 0.00264399 0.00289433 -1.08098e-07	7.6 0.00213567 0.0025995 -2.0399e-08	7.6 0.00334346 0.00320667 -5.64169e-07	7.6 0.00254958 0.00278484 -1.0812e-07	7.6 0.00274042 0.00304912 -1.08143e-07
7.7 0.00236919 0.00271237 -9.33768e-08	7.7 0.00190495 0.0024235 -1.72687e-08	7.7 0.00300844 0.00301391 -4.9805e-07	7.7 0.00228556 0.00260813 -9.33513e-08	7.7 0.00245185 0.00286037 -9.33976e-08
7.8 0.00211883 0.00253623 -8.06212e-08	7.8 0.00169789 0.00226306 -1.45957e-08	7.8 0.0027034 0.00282283 -4.39398e-07	7.8 0.00204653 0.00243729 -8.0555e-08	7.8 0.00219321 0.00267516 -8.06184e-08
7.9 0.00189278 0.00236508 -6.95381e-08	7.9 0.00151097 0.00210837 -1.23282e-08	7.9 0.0024306 0.00263799 -3.8753e-07	7.9 0.00182846 0.00227408 -6.94793e-08	7.9 0.00195879 0.00249729 -6.95444e-08
8 0.00168914 0.00220261 -6.00043e-08	8 0.00134164 0.00196074 -1.04117e-08	8 0.00217984 0.00246038 -3.41356e-07	8 0.00163263 0.00211842 -5.99778e-08	8 0.00174577 0.00232528 -6.00165e-08
8.1 0.00150575 0.00204609 -5.16146e-08	8.1 0.00119077 0.00182065 -8.78233e-09	8.1 0.00195362 0.00229088 -3.0063e-07	8.1 0.00145569 0.00196778 -5.15917e-08	8.1 0.00155487 0.00215927 -5.16276e-08
8.2 0.00134079 0.00190036 -4.44769e-08	8.2 0.00105495 0.00168699 -7.41575e-09	8.2 0.0017329 0.00212797 -2.64481e-07	8.2 0.00129609 0.00182822 -4.44544e-08	8.2 0.00138438 0.0020074 -4.44834e-08
8.3 0.00117857 0.00176166 -3.82555e-08	8.3 0.000934294 0.00156026 -6.24096e-09	8.3 0.00155028 0.00194707 -2.32835e-07	8.3 0.00115342 0.00169588 -3.82405e-08	8.3 0.00121899 0.00185774 -3.8249e-08
8.4 0.00104725 0.00162959 -3.28788e-08	8.4 0.000826749 0.00144175 -5.26381e-09	8.4 0.00138713 0.00180805 -2.04785e-07	8.4 0.00102541 0.00156918 -3.28657e-08	8.4 0.00108324 0.00171858 -3.28923e-08
8.5 0.000929168 0.00150585 -2.82544e-08	8.5 0.000730154 0.00132911 -4.43399e-09	8.5 0.00123993 0.00167394 -1.80011e-07	8.5 0.00090961 0.00144928 -2.82319e-08	8.5 0.000961053 0.00158581 -2.82498e-08
8.6 0.000824049 0.00138742 -2.42764e-08	8.6 0.000644147 0.00122331 -3.75313e-09	8.6 0.00110551 0.00155044 -1.58233e-07	8.6 0.000806746 0.00133712 -2.42591e-08	8.6 0.000852001 0.00146217 -2.42705e-08
8.7 0.000730134 0.00127693 -2.08098e-08	8.7 0.000567194 0.00112207 -3.14902e-09	8.7 0.000986563 0.00143116 -1.388e-07	8.7 0.000715158 0.00123215 -2.07956e-08	8.7 0.000754491 0.00134479 -2.0806e-08
8.8 0.000645927 0.00117467 -1.78772e-08	8.8 0.000499194 0.00103044 -2.64959e-09	8.8 0.000878981 0.00131928 -1.21958e-07	8.8 0.000632872 0.00113176 -1.78669e-08	8.8 0.000667629 0.00123103 -1.78754e-08
8.9 0.000571379 0.00107618 -1.53356e-08	8.9 0.000438863 0.000944175 -2.27012e-09	8.9 0.000782378 0.00121451 -1.07011e-07	8.9 0.000559753 0.0010391 -1.53275e-08	8.9 0.000590374 0.00112832 -1.53357e-08
9 0.00050449 0.000987097 -1.31462e-08	9 0.000385542 0.000863872 -1.9233e-09	9 0.000696124 0.00111637 -9.39317e-08	9 0.000494335 0.000952257 -1.31382e-08	9 0.000520964 0.00103359 -1.31496e-08
9.1 0.000445076 0.000903452 -1.12686e-08	9.1 0.000338154 0.000788703 -1.63461e-09	9.1 0.000619583 0.00102457 -8.23942e-08	9.1 0.000436188 0.00087147 -1.12649e-08	9.1 0.000459489 0.000945635 -1.12649e-08
9.2 0.000388482 0.000826496 -9.68195e-09	9.2 0.000296223 0.000719128 -1.39516e-09	9.2 0.000550551 0.000933237 -7.21989e-08	9.2 0.000387261 0.000794986 -9.67077e-09	9.2 0.00040169 0.00086111 -9.67785e-09
9.3 0.000342216 0.000754207 -8.27198e-09	9.3 0.000259113 0.000655937 -1.14522e-09	9.3 0.000488815 0.000854015 -6.32732e-08	9.3 0.000340908 0.000725557 -8.28473e-09	9.3 0.000353429 0.000785787 -8.27453e-09
9.4 0.000301068 0.000677464 -7.08436e-09	9.4 0.000223788 0.000595458 -8.6944e-10	9.4 0.000433765 0.000780471 -5.53977e-08	9.4 0.000299985 0.000662728 -7.07807e-09	9.4 0.000311017 0.000709232 -7.07025e-09
9.5 0.000264562 0.000616541 -6.06319e-09	9.5 0.000195509 0.0005415 -7.76898e-10	9.5 0.000384663 0.000711986 -4.85225e-08	9.5 0.000263661 0.000603108 -6.06076e-09	9.5 0.000273167 0.000644953 -6.05553e-09
9.6 0.00023198 0.000560531 -5.198e-09	9.6 0.00017056 0.000490945 -5.50391e-10	9.6 0.00034028 0.000648669 -4.24839e-08	9.6 0.000231495 0.000548244 -5.19886e-09	9.6 0.000239528 0.000585409 -5.1969e-09
9.7 0.000203666 0.000508775 -4.45608e-09	9.7 0.000148644 0.000444562 -4.69815e-10	9.7 0.000301334 0.000591291 -3.7194e-08	9.7 0.000203291 0.000497846 -4.45045e-09	9.7 0.000210153 0.000531085 -4.44724e-09
9.8 0.000178694 0.00046108 -3.83832e-09	9.8 0.000129496 0.0004019 -4.01074e-10	9.8 0.000266779 0.000537484 -3.25243e-08	9.8 0.000178252 0.000451494 -3.84024e-09	9.8 0.000184257 0.000481233 -3.83733e-09
9.9 0.000156626 0.00041748 -3.3385e-09	9.9 0.000112627 0.000362918 -1.73777e-10	9.9 0.000236012 0.000488231 -2.84465e-08	9.9 0.000156246 0.000408867 -3.34434e-09	9.9 0.000161486 0.000435473 -3.34066e-09
10 0.000137095 0.000377156 -2.87307e-09	10 9.79141e-05 0.000329318 -5.08993e-10	10 0.000208799 0.00044347 -2.48841e-08	10 0.000136676 0.000369534 -2.86866e-09	10 0.000141319 0.000393437 -2.86989e-09
10.1 0.000119944 0.000340613 -2.49972e-09	10.1 8.49528e-05 0.000296523 -7.06824e-10	10.1 0.000184653 0.000401524 -2.1756e-08	10.1 0.000119577 0.000334032 -2.53338e-09	10.1 0.00012356 0.00035513 -2.50473e-09
10.2 0.000104834 0.000307051 -2.12103e-09	10.2 7.2773e-05 0.000265019 -4.0157e-10	10.2 0.000163154 0.000363124 -1.90084e-08	10.2 0.000104525 0.000301247 -2.1243e-09	10.2 0.000107877 0.00032016 -2.1189e-09
10.3 9.15973e-05 0.000276572 -1.84442e-09	10.3 6.30485e-05 0.000237892 -6.98209e-10	10.3 0.000144055 0.000328031 -1.6591e-08	10.3 9.1319e-05 0.000271272 -1.84571e-09	10.3 9.42251e-05 0.000287893 -1.84677e-09
10.4 7.9972e-05 0.000248766 -1.60038e-09	10.4 5.4595e-05 0.000213385 -1.95422e-10	10.4 0.000127326 0.000295928 -1.45079e-08	10.4 7.97219e-05 0.000244048 -1.60038e-09	10.4 8.21586e-05 0.000258764 -1.60401e-09
10.5 6.97786e-05 0.000223393 -1.32266e-09	10.5 4.72325e-05 0.000191029 -5.22679e-11	10.5 0.000112295 0.000266696 -1.26979e-08	10.5 6.95456e-05 0.000219146 -1.32127e-09	10.5 7.16848e-05 0.000232156 -1.32266e-09
10.6 6.08289e-05 0.00020297 -1.09351e-09	10.6 4.08537e-05 0.000170962 -8.22567e-11	10.6 9.91276e-05 0.00024012 -1.10844e-08	10.6 6.06382e-05 0.000195652 -1.09351e-09	10.6 6.24546e-05 0.000210562 -1.09351e-09
10.7 5.30809e-05 0.00018186 -8.98414e-10	10.7 3.52667e-05 0.000152711 5.49574e-10	10.7 8.75479e-05 0.000215735 -9.67903e-09	10.7 5.28359e-05 0.000175339 -8.98414e-10	10.7 5.44586e-05 0.000188587 -8.98414e-10
10.8 4.62758e-05 0.000162638 -8.0099e-10	10.8 3.04819e-05 0.000136254 5.4868e-10	10.8 7.7199e-05 0.000193717 -8.4335e-09	10.8 4.60469e-05 0.000156898 -8.0099e-10	10.8 4.74339e-05 0.000168511 -8.0099e-10
10.9 4.02799e-05 0.00014539 -6.23608e-10	10.9 2.62856e-05 0.000121466 3.98542e-10	10.9 6.81125e-05 0.000173763 -7.38149e-09	10.9 4.00577e-05 0.000140292 -6.23608e-10	10.9 4.12634e-05 0.000150656 -6.23608e-10
11 3.50308e-05 0.000129792 -5.01703e-10	11 2.2633e-05 0.000108063 2.92419e-10	11 6.00301e-05 0.000155679 -6.4525e-09	11 3.48479e-05 0.000125276 -5.01703e-10	11 3.58833e-05 0.000134442 -5.01703e-10
11.1 3.04578e-05 0.000115721 -4.02583e-10	11.1 1.94419e-05 9.60262e-05 2.17066e-10	11.1 5.29233e-05 0.000139312 -5.66265e-09	11.1 3.03088e-05 0.000111676 -4.02583e-10	11.1 3.11811e-05 0.000119814 -4.02583e-10
11.2 2.6471e-05 0.000103038 -3.26755e-10	11.2 1.67159e-05 8.52469e-05 1.62857e-10	11.2 4.66472e-05 0.000124632 -5.03871e-09	11.2 2.63371e-05 9.94572e-05 -3.26755e-10	11.2 2.70828e-05 0.000106657 -3.26755e-10
11.3 2.30012e-05 9.04765e-05 -1.48217e-10	11.3 1.43565e-05 7.55828e-05 1.2336e-10	11.3 4.10999e-05 0.000111423 -4.32296e-09	11.3 2.28893e-05 8.90238e-05 -1.48217e-10	11.3 2.35207e-05 9.39139e-05 -1.48217e-10
11.4 1.99649e-05 8.04197e-05 -9.6944e-11	11.4 1.23284e-05 6.58376e-05 9.40583e-11	11.4 3.62254e-05 9.94094e-05 -3.76567e-09	11.4 1.98551e-05 7.91116e-05 -9.6944e-11	11.4 2.0403e-05 8.34611e-05 -9.6944e-11
11.5 1.73328e-05 7.13914e-05 -5.29355e-11	11.5 1.05686e-05 5.82452e-05 7.21728e-11	11.5 3.19333e-05 8.8662e-05 -3.34221e-09	11.5 1.72365e-05 7.025e-05 -5.29355e-11	11.5 1.77004e-05 7.40882e-05 -5.29355e-11
11.6 1.50421e-05 6.33127e-05 -1.05462e-11	11.6 9.06028e-06 5.14802e-05 5.55654e-11	11.6 2.81404e-05 7.8999e-05 -2.9996e-09	11.6 1.49666e-05 6.23156e-05 -1.05462e-11	11.6 1.53536e-05 6.56748e-05 -1.05462e-11
11.7 1.30522e-05 5.61031e-05 1.10984e-10	11.7 7.76353e-06 4.61425e-05 4.29046e-11	11.7 2.48056e-05 7.03117e-05 -2.6068e-09	11.7 1.29959e-05 5.52332e-05 1.10984e-10	11.7 1.32969e-05 5.81771e-05 1.10984e-10
11.8 1.13205e-05 4.96495e-05 -2.99003e-11	11.8 6.64659e-06 4.06692e-05 6.25477e-11	11.8 2.18669e-05 6.2505e-05 -2.24226e-09	11.8 1.12724e-05 4.88932e-05 -2.99003e-11	11.8 1.15273e-05 5.14803e-05 -2.99003e-11
11.9 9.83192e-06 4.38871e-05 -2.87552e-11	11.9 5.68771e-06 3.59595e-05 5.0375e-11	11.9 1.92808e-05 5.55049e-05 -1.9459e-09	11.9 9.79494e-06 4.32337e-05 -2.87552e-11	11.9 9.98115e-06 4.54954e-05 -2.87552e-11
12 8.53199e-06 3.88667e-05 -1.72638e-11	12 4.86662e-06 3.13213e-05 6.14138e-11	12 1.70016e-05 4.92927e-05 -1.71391e-09	12 8.50014e-06 3.82008e-05 -1.72638e-11	12 8.65595e-06 4.02639e-05 -1.72638e-11
12.1 7.38402e-06 3.42266e-05 1.80671e-11	12.1 4.16077e-06 2.73024e-05 6.98624e-11	12.1 1.49966e-05 4.37624e-05 -1.49811e-09	12.1 7.35799e-06 3.37419e-05 1.80671e-11	12.1 7.49195e-06 3.5445e-05 1.80671e-11
12.2 6.40107e-06 3.01688e-05 4.04472e-11	12.2 3.55674e-06 2.39673e-05 7.47722e-11	12.2 1.32295e-05 3.87932e-05 -1.26205e-09	12.2 6.3766e-06 2.97371e-05 4.04472e-11	12.2 6.49182e-06 3.12388e-05 4.04472e-11
12.3 5.54693e-06 2.65537e-05 1.35199e-10	12.3 3.03832e-06 2.10044e-05 6.25455e-11	12.3 1.16734e-05 3.4368e-05 -1.0703e-09	12.3 5.5265e-06 2.61859e-05 1.35199e-10	12.3 5.62516e-06 2.7493e-05 1.35199e-10
12.4 4.80686e-06 2.3363e-05 4.98677e-10	12.4 2.59337e-06 1.84017e-05 5.23e-11	12.4 1.03082e-05 3.04189e-05 -7.66657e-10	12.4 4.78925e-06 2.30463e-05 4.98677e-10	12.4 4.8715e-06 2.41822e-05 4.98677e-10
12.5 4.16591e-06 2.05359e-05 3.50936e-10	12.5 2.21404e-06 1.60996e-05 4.37121e-11	12.5 9.10303e-06 2.69013e-05 -6.33861e-10	12.5 4.15079e-06 2.02641e-05 3.50936e-10	12.5 4.2202e-06 2.12588e-05 3.50936e-10
12.6 3.6098e-06 1.80408e-05 2.56466e-10	12.6 1.88827e-06 1.40731e-05 3.65128e-11	12.6 8.04388e-06 2.37813e-05 -2.76232e-10	12.6 3.59839e-06 1.78025e-05 2.56466e-10	12.6 3.65545e-06 1.86634e-05 2.56466e-10
12.7 3.12804e-06 1.58346e-05 2.14796e-10	12.7 1.61074e-06 1.22884e-05 3.04782e-11	12.7 7.10952e-06 2.10032e-05 -4.39084e-10	12.7 3.11891e-06 1.56269e-05 2.14796e-10	12.7 3.1665e-06 1.63736e-05 2.14796e-10


==> anc/TwoPointColorFluc/2PSepPoint/2PSepT09Merged.txt <==
#//------------------------- 	#//------------------------- 	#//------------------------- 	#//------------------------- 	#//------------------------- 
#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  
#//------------------------- 	#//------------------------- 	#//------------------------- 	#//------------------------- 	#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.06	#Short distance cutoff (C0) = 0.04
#Gluon mass (gluonMass) = 0.5	#Gluon mass (gluonMass) = 0.6	#Gluon mass (gluonMass) = 0.4	#Gluon mass (gluonMass) = 0.5	#Gluon mass (gluonMass) = 0.5
#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.29999	#Proper time (tau) = 0.29999	#Proper time (tau) = 0.29999	#Proper time (tau) = 0.29999	#Proper time (tau) = 0.29999
#Moment for the angle weighting (Nmoment) = 2	#Moment for the angle weighting (Nmoment) = 2	#Moment for the angle weighting (Nmoment) = 2	#Moment for the angle weighting (Nmoment) = 2	#Moment for the angle weighting (Nmoment) = 2
#Moment for the radius weighting (PowerOfR) = 2	#Moment for the radius weighting (PowerOfR) = 2	#Moment for the radius weighting (PowerOfR) = 2	#Moment for the radius weighting (PowerOfR) = 2	#Moment for the radius weighting (PowerOfR) = 2
#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2
#1.|x-y| 2.DCDC 3.ProtonHotSpotFluc 4.ProtonColorFluc 	#1.|x-y| 2.DCDC 3.ProtonHotSpotFluc 4.ProtonColorFluc 	#1.|x-y| 2.DCDC 3.ProtonHotSpotFluc 4.ProtonColorFluc 	#1.|x-y| 2.DCDC 3.ProtonHotSpotFluc 4.ProtonColorFluc 	#1.|x-y| 2.DCDC 3.ProtonHotSpotFluc 4.ProtonColorFluc 
0 0.1598 0.0599686 0.0137812	0 0.141066 0.0545349 0.0119663	0 0.181562 0.0646232 0.015835	0 0.152427 0.0569043 0.013421	0 0.171111 0.0637572 0.0141973
0.1 0.159732 0.05874 0.012153	0.1 0.141075 0.0542509 0.0104579	0.1 0.181439 0.0643969 0.0141163	0.1 0.152415 0.0554803 0.0119378	0.1 0.171127 0.0640407 0.0125346
0.2 0.159181 0.0594066 0.00939141	0.2 0.140813 0.0552222 0.0078946	0.2 0.18087 0.063778 0.0111494	0.2 0.151782 0.0563071 0.00928989	0.2 0.168897 0.063438 0.00942034
0.3 0.158626 0.0583555 0.00686916	0.3 0.140313 0.0539514 0.00564668	0.3 0.180152 0.0628143 0.00836613	0.3 0.151502 0.0552859 0.00688209	0.3 0.170059 0.0623876 0.00691247
0.4 0.157779 0.0570031 0.00485297	0.4 0.139566 0.0526507 0.00383769	0.4 0.179155 0.0612961 0.006114	0.4 0.150746 0.0539276 0.00478428	0.4 0.169277 0.0611477 0.00486824
0.5 0.156658 0.0550078 0.00331564	0.5 0.138533 0.0508936 0.00251375	0.5 0.177966 0.0594278 0.00434062	0.5 0.149695 0.0521126 0.00331039	0.5 0.168046 0.0593971 0.00333103
0.6 0.155396 0.0531166 0.00232359	0.6 0.137389 0.0488673 0.00169677	0.6 0.176374 0.057353 0.00313268	0.6 0.148465 0.0503037 0.00232878	0.6 0.166817 0.0571854 0.00230889
0.7 0.153781 0.0508556 0.0017008	0.7 0.13611 0.0466932 0.00123079	0.7 0.17462 0.0550262 0.00233302	0.7 0.146973 0.0482454 0.00170295	0.7 0.164891 0.0546366 0.00169929
0.8 0.152173 0.0484314 0.00127462	0.8 0.134509 0.0444851 0.000916398	0.8 0.173685 0.0524968 0.00176145	0.8 0.145388 0.0460193 0.00128074	0.8 0.163192 0.0518616 0.00127004
0.9 0.150186 0.0457788 0.00100767	0.9 0.132801 0.0419753 0.000736234	0.9 0.170439 0.0496237 0.00138884	0.9 0.143445 0.0435028 0.000999109	0.9 0.16121 0.0490734 0.00103093
1 0.148091 0.0430375 0.000790293	1 0.130846 0.0394709 0.000589167	1 0.168061 0.0466641 0.00108075	1 0.14153 0.0409203 0.000784935	1 0.158887 0.0459971 0.000795207
1.1 0.145744 0.0402124 0.000631914	1.1 0.128705 0.0367445 0.00047541	1.1 0.165418 0.0436504 0.000867297	1.1 0.139272 0.038374 0.000626436	1.1 0.156403 0.042871 0.0006306
1.2 0.143236 0.0372441 0.000503276	1.2 0.126422 0.033929 0.000387335	1.2 0.162594 0.0405008 0.000678895	1.2 0.137382 0.0355124 0.000504389	1.2 0.153777 0.0397618 0.000503307
1.3 0.140534 0.0341776 0.000418806	1.3 0.123861 0.0311884 0.000326237	1.3 0.15952 0.0372688 0.00054952	1.3 0.134824 0.0326526 0.000420195	1.3 0.150889 0.0364781 0.000417817
1.4 0.137646 0.031187 0.000331038	1.4 0.123047 0.0284137 0.000263017	1.4 0.156299 0.0340836 0.000437266	1.4 0.131998 0.0298251 0.000330228	1.4 0.147796 0.0332257 0.000332076
1.5 0.134647 0.0283016 0.00026517	1.5 0.12044 0.0256688 0.000214958	1.5 0.152939 0.0309957 0.000336081	1.5 0.129126 0.0270314 0.000265014	1.5 0.144574 0.0302276 0.000262916
1.6 0.131476 0.025376 0.000219527	1.6 0.117514 0.0229406 0.000179181	1.6 0.148934 0.0273851 0.000272629	1.6 0.126107 0.0242866 0.000218811	1.6 0.1412 0.0269609 0.000218504
1.7 0.12975 0.0221006 0.000170916	1.7 0.114536 0.0199719 0.000142889	1.7 0.145312 0.0243661 0.000209713	1.7 0.124387 0.0212666 0.00016989	1.7 0.137754 0.0240443 0.000171535
1.8 0.126339 0.0195875 0.000131959	1.8 0.111471 0.0176162 0.000114696	1.8 0.141575 0.0216494 0.000156946	1.8 0.121173 0.0188815 0.000132471	1.8 0.134169 0.0213774 0.000133608
1.9 0.122918 0.0172549 0.000102658	1.9 0.108337 0.0154754 9.19688e-05	1.9 0.137766 0.0191243 0.000117246	1.9 0.117837 0.0166057 0.000101479	1.9 0.130388 0.0187356 0.000101563
2 0.119345 0.0151159 7.84014e-05	2 0.105182 0.0134796 7.17823e-05	2 0.135234 0.0167675 7.97751e-05	2 0.114445 0.0145142 7.78433e-05	2 0.126533 0.015999 7.85586e-05
2.1 0.115695 0.0130984 5.68475e-05	2.1 0.101868 0.0116421 5.53361e-05	2.1 0.131152 0.0146504 5.26699e-05	2.1 0.110954 0.0126109 5.68806e-05	2.1 0.122708 0.013835 5.63768e-05
2.2 0.111979 0.0112893 3.98328e-05	2.2 0.098584 0.00998728 4.15815e-05	2.2 0.127109 0.0126099 2.95181e-05	2.2 0.107383 0.0108552 4.04716e-05	2.2 0.118739 0.0119586 3.9933e-05
2.3 0.108285 0.00963825 2.72983e-05	2.3 0.095361 0.0085266 3.18975e-05	2.3 0.122939 0.0108748 1.40629e-05	2.3 0.10389 0.0092982 2.72736e-05	2.3 0.114869 0.0102649 2.68954e-05
2.4 0.104084 0.00819366 1.6641e-05	2.4 0.091916 0.00718985 2.34053e-05	2.4 0.118734 0.00931859 2.82516e-07	2.4 0.100018 0.00794477 1.6752e-05	2.4 0.11049 0.00873974 1.64131e-05
2.5 0.100261 0.00696031 8.98199e-06	2.5 0.0885223 0.00608886 1.65035e-05	2.5 0.114372 0.00799223 -1.00454e-05	2.5 0.0964188 0.00674612 8.98846e-06	2.5 0.10644 0.00739981 8.72302e-06
2.6 0.0964833 0.00591518 2.2767e-06	2.6 0.0851845 0.00511804 1.07789e-05	2.6 0.110241 0.00680235 -1.91966e-05	2.6 0.0927524 0.00573726 2.1442e-06	2.6 0.102437 0.00631496 2.22576e-06
2.7 0.0926548 0.00500125 -2.44209e-06	2.7 0.081815 0.00432566 7.02728e-06	2.7 0.105888 0.00578828 -2.53713e-05	2.7 0.0891194 0.00487165 -2.44781e-06	2.7 0.0983494 0.00526616 -2.45314e-06
2.8 0.0888828 0.00428775 -6.06901e-06	2.8 0.0784335 0.00369083 3.75511e-06	2.8 0.1016 0.00500121 -2.91434e-05	2.8 0.0854212 0.00417747 -6.11904e-06	2.8 0.0942651 0.0045392 -6.36379e-06
2.9 0.0852092 0.00373277 -8.41102e-06	2.9 0.0750382 0.00319818 1.51523e-06	2.9 0.0974983 0.00435911 -3.16922e-05	2.9 0.0818444 0.00362596 -8.2955e-06	2.9 0.0903814 0.00394561 -8.37738e-06
3 0.0814514 0.00330637 -1.02792e-05	3 0.0713756 0.00283614 -3.42686e-07	3 0.0933245 0.00385368 -3.32642e-05	3 0.078276 0.00320941 -1.02286e-05	3 0.0863216 0.0034936 -1.05028e-05
3.1 0.0777491 0.00301132 -1.10287e-05	3.1 0.068095 0.0025742 -1.46225e-06	3.1 0.0892004 0.00350666 -3.38586e-05	3.1 0.074776 0.00292378 -1.10644e-05	3.1 0.0824779 0.00317114 -1.11914e-05
3.2 0.0742231 0.00282757 -1.18774e-05	3.2 0.0650033 0.00244399 -2.3077e-06	3.2 0.0851858 0.00322304 -3.40805e-05	3.2 0.0713761 0.00273092 -1.18785e-05	3.2 0.0788046 0.00296662 -1.19427e-05
3.3 0.0706751 0.00272427 -1.18951e-05	3.3 0.0617812 0.00237726 -2.79341e-06	3.3 0.0812511 0.00313826 -3.36419e-05	3.3 0.067975 0.00261902 -1.1942e-05	3.3 0.0750123 0.00288009 -1.20172e-05
3.4 0.06721 0.0027129 -1.19724e-05	3.4 0.0586518 0.00239108 -3.12944e-06	3.4 0.0773539 0.00308342 -3.27145e-05	3.4 0.0646188 0.00260128 -1.20014e-05	3.4 0.0713117 0.00287282 -1.20662e-05
3.5 0.0638516 0.00275788 -1.14945e-05	3.5 0.0556299 0.00245919 -3.24582e-06	3.5 0.0735331 0.00313431 -3.13263e-05	3.5 0.0613972 0.00262406 -1.15043e-05	3.5 0.0677398 0.00295342 -1.15406e-05
3.6 0.0605072 0.00286668 -1.10136e-05	3.6 0.0526972 0.00258878 -3.31894e-06	3.6 0.0698328 0.0031933 -3.00078e-05	3.6 0.0581779 0.00271992 -1.10101e-05	3.6 0.0641586 0.00311514 -1.10386e-05
3.7 0.0572962 0.00301881 -1.05188e-05	3.7 0.0498309 0.00274574 -3.25206e-06	3.7 0.066209 0.00332388 -2.84643e-05	3.7 0.0550582 0.00285722 -1.05175e-05	3.7 0.0607794 0.00326694 -1.05649e-05
3.8 0.0541734 0.00320325 -9.88432e-06	3.8 0.0470178 0.00292956 -3.12577e-06	3.8 0.0626702 0.00351908 -2.68116e-05	3.8 0.0520781 0.00303005 -9.88805e-06	3.8 0.057449 0.00346771 -9.91676e-06
3.9 0.0511031 0.00340854 -9.15847e-06	3.9 0.0443192 0.00312971 -2.92712e-06	3.9 0.0592377 0.00371658 -2.48483e-05	3.9 0.0491542 0.00322329 -9.16232e-06	3.9 0.0542279 0.00371057 -9.1913e-06
4 0.0481476 0.00362581 -8.43596e-06	4 0.0417428 0.00333888 -2.72031e-06	4 0.0559332 0.00392728 -2.31398e-05	4 0.0463451 0.00342542 -8.42721e-06	4 0.0510603 0.00393143 -8.43965e-06
4.1 0.0452893 0.00384554 -7.73847e-06	4.1 0.0392658 0.00356043 -2.50161e-06	4.1 0.0526089 0.0040953 -2.14936e-05	4.1 0.0436176 0.00363075 -7.7181e-06	4.1 0.0480697 0.00417318 -7.75243e-06
4.2 0.0425391 0.00407286 -7.08894e-06	4.2 0.0368222 0.00382163 -2.28803e-06	4.2 0.0495246 0.00436107 -1.99124e-05	4.2 0.0410023 0.0038513 -7.0754e-06	4.2 0.0451487 0.00445002 -7.07416e-06
4.3 0.0399136 0.00433666 -6.45566e-06	4.3 0.0345141 0.00402403 -2.07961e-06	4.3 0.0465745 0.00458357 -1.83064e-05	4.3 0.0384555 0.0040916 -6.46299e-06	4.3 0.0423387 0.00468137 -6.46221e-06
4.4 0.0373974 0.00453762 -5.85169e-06	4.4 0.0323172 0.0042167 -1.87661e-06	4.4 0.0437244 0.00486951 -1.68393e-05	4.4 0.0359865 0.004286 -5.85682e-06	4.4 0.039673 0.00490559 -5.84436e-06
4.5 0.0350187 0.00473855 -5.29699e-06	4.5 0.0301679 0.0044162 -1.68672e-06	4.5 0.0409912 0.0050639 -1.54372e-05	4.5 0.0336983 0.00447023 -5.29173e-06	4.5 0.0371223 0.00511718 -5.30438e-06
4.6 0.0327289 0.00491604 -4.76132e-06	4.6 0.0281505 0.00460617 -1.50656e-06	4.6 0.0383866 0.00524646 -1.41026e-05	4.6 0.0315095 0.00464176 -4.76193e-06	4.6 0.0346867 0.00529662 -4.7665e-06
4.7 0.0305496 0.00512307 -4.28465e-06	4.7 0.0262085 0.00481994 -1.33912e-06	4.7 0.0358568 0.00543002 -1.28549e-05	4.7 0.0294036 0.00482024 -4.28226e-06	4.7 0.0323659 0.00545613 -4.29238e-06
4.8 0.0284439 0.00525984 -3.8273e-06	4.8 0.0243664 0.00492835 -1.18266e-06	4.8 0.0334412 0.0055763 -1.16516e-05	4.8 0.0273852 0.00498394 -3.82604e-06	4.8 0.030108 0.00558474 -3.8369e-06
4.9 0.0264593 0.00540627 -3.41826e-06	4.9 0.0226492 0.00502097 -1.04321e-06	4.9 0.0311566 0.00573054 -1.05724e-05	4.9 0.0254761 0.00511964 -3.41242e-06	4.9 0.0280757 0.00568613 -3.4216e-06
5 0.0245887 0.00548339 -3.04666e-06	5 0.0210147 0.00508566 -9.18911e-07	5 0.0289958 0.00582898 -9.56464e-06	5 0.0236659 0.00519342 -3.03931e-06	5 0.0260707 0.0057721 -3.04924e-06
5.1 0.0227833 0.00554047 -2.70393e-06	5.1 0.0194585 0.00513568 -8.05939e-07	5.1 0.0269439 0.00593074 -8.65057e-06	5.1 0.0219438 0.00525288 -2.69835e-06	5.1 0.0241533 0.00582533 -2.71018e-06
5.2 0.0211001 0.00556765 -2.39841e-06	5.2 0.0179936 0.00515383 -7.03703e-07	5.2 0.0249987 0.00597053 -7.80638e-06	5.2 0.0203332 0.00528764 -2.39985e-06	5.2 0.0223629 0.00585536 -2.40578e-06
5.3 0.0195198 0.00557766 -2.12874e-06	5.3 0.0166476 0.00515803 -6.14724e-07	5.3 0.0232241 0.00598794 -7.04647e-06	5.3 0.0188104 0.00530093 -2.12785e-06	5.3 0.0206753 0.0058531 -2.1331e-06
5.4 0.0180216 0.00556099 -1.88272e-06	5.4 0.0153435 0.0051374 -5.34746e-07	5.4 0.0215031 0.00598297 -6.33619e-06	5.4 0.0173814 0.00527988 -1.88006e-06	5.4 0.0190834 0.00583021 -1.8856e-06
5.5 0.0166147 0.00549084 -1.661e-06	5.5 0.0140983 0.0050978 -4.63887e-07	5.5 0.0198769 0.00583679 -5.68736e-06	5.5 0.0160306 0.00521041 -1.66179e-06	5.5 0.0175941 0.00579148 -1.66597e-06
5.6 0.0152996 0.00537213 -1.46492e-06	5.6 0.0129599 0.00497496 -4.02485e-07	5.6 0.0183578 0.00577149 -5.11518e-06	5.6 0.0147593 0.00509829 -1.46593e-06	5.6 0.0161883 0.00572508 -1.46703e-06
5.7 0.0140786 0.00528344 -1.28893e-06	5.7 0.0119089 0.00486727 -3.49662e-07	5.7 0.0169239 0.00569628 -4.5858e-06	5.7 0.0135685 0.00501741 -1.28962e-06	5.7 0.0148834 0.00564272 -1.29102e-06
5.8 0.0129926 0.00519158 -1.13422e-06	5.8 0.0109163 0.00476648 -3.02234e-07	5.8 0.0155844 0.00558771 -4.10615e-06	5.8 0.0124979 0.00493552 -1.13442e-06	5.8 0.0135649 0.00554078 -1.13668e-06
5.9 0.0119268 0.00508201 -9.97087e-07	5.9 0.00999258 0.00465824 -2.60712e-07	5.9 0.0143474 0.00548412 -3.67762e-06	5.9 0.0114623 0.00483404 -9.96898e-07	5.9 0.0124375 0.00543145 -9.98462e-07
6 0.0109253 0.00495909 -8.74621e-07	6 0.00916831 0.00453755 -2.24561e-07	6 0.013171 0.00538418 -3.28699e-06	6 0.0105026 0.0047199 -8.74353e-07	6 0.0113922 0.00530215 -8.76253e-07
6.1 0.00998015 0.00482331 -7.65235e-07	6.1 0.00836607 0.00441284 -1.93264e-07	6.1 0.0120775 0.00524472 -2.93407e-06	6.1 0.0096079 0.00459178 -7.6524e-07	6.1 0.0104154 0.00515855 -7.65774e-07
6.2 0.00911668 0.00468938 -6.67972e-07	6.2 0.00762445 0.00427391 -1.65841e-07	6.2 0.0110708 0.00505884 -2.61529e-06	6.2 0.00877821 0.00450092 -6.68762e-07	6.2 0.00950199 0.00499408 -6.68852e-07
6.3 0.00831477 0.00453707 -5.85342e-07	6.3 0.00693767 0.0041344 -1.42449e-07	6.3 0.0101296 0.00494707 -2.33646e-06	6.3 0.00800923 0.0043529 -5.85124e-07	6.3 0.00866651 0.00481923 -5.86338e-07
6.4 0.00757817 0.00438131 -5.10907e-07	6.4 0.00630233 0.0039789 -1.22035e-07	6.4 0.0092546 0.00477997 -2.07831e-06	6.4 0.00730109 0.00420424 -5.11123e-07	6.4 0.00789408 0.00462308 -5.11303e-07
6.5 0.00689157 0.00421984 -4.45476e-07	6.5 0.00571328 0.00377757 -1.04528e-07	6.5 0.00847442 0.00460702 -1.85118e-06	6.5 0.00664564 0.00405297 -4.45145e-07	6.5 0.0071805 0.00444971 -4.45868e-07
6.6 0.00628119 0.00405409 -3.88807e-07	6.6 0.00517755 0.00362321 -8.94235e-08	6.6 0.00773333 0.0044313 -1.64729e-06	6.6 0.00605433 0.00389321 -3.88807e-07	6.6 0.0065587 0.00427435 -3.89283e-07
6.7 0.00569789 0.00387752 -3.38648e-07	6.7 0.00470298 0.00346354 -7.64024e-08	6.7 0.00704013 0.00422922 -1.46505e-06	6.7 0.00549605 0.00372159 -3.38495e-07	6.7 0.0059505 0.0041116 -3.38944e-07
6.8 0.00516461 0.00370574 -2.94651e-07	6.8 0.00424747 0.00330213 -6.52519e-08	6.8 0.00640458 0.00404527 -1.29941e-06	6.8 0.00498241 0.00355636 -2.94638e-07	6.8 0.00539215 0.00393011 -2.95023e-07
6.9 0.00467463 0.00351552 -2.5614e-07	6.9 0.00383262 0.00315341 -5.55641e-08	6.9 0.0058161 0.00386953 -1.15358e-06	6.9 0.00450995 0.00336829 -2.5612e-07	6.9 0.0048808 0.00374612 -2.56481e-07
7 0.00422687 0.00334956 -2.22255e-07	7 0.00345468 0.00302504 -4.72668e-08	7 0.00527655 0.00368867 -1.02206e-06	7 0.0040802 0.00320724 -2.22192e-07	7 0.00441125 0.00357515 -2.22452e-07
7.1 0.00381453 0.00317632 -1.92932e-07	7.1 0.00310928 0.0028686 -4.02472e-08	7.1 0.00478065 0.0034977 -9.05912e-07	7.1 0.00368484 0.00304294 -1.92853e-07	7.1 0.00398176 0.00338059 -1.93017e-07
7.2 0.00343832 0.00300801 -1.6736e-07	7.2 0.0027933 0.00271145 -3.41941e-08	7.2 0.0043276 0.00331762 -8.02214e-07	7.2 0.00332195 0.00288259 -1.67312e-07	7.2 0.00358809 0.00320015 -1.67526e-07
7.3 0.00309509 0.00284173 -1.45069e-07	7.3 0.00250948 0.00255317 -2.9019e-08	7.3 0.00390953 0.00314061 -7.09629e-07	7.3 0.00299171 0.00272474 -1.45049e-07	7.3 0.00322856 0.00302614 -1.45104e-07
7.4 0.00278141 0.00267983 -1.25672e-07	7.4 0.00225013 0.00240345 -2.46453e-08	7.4 0.00348611 0.00296367 -6.27983e-07	7.4 0.00269054 0.00257135 -1.25622e-07	7.4 0.00289972 0.00285271 -1.25797e-07
7.5 0.00249812 0.00252175 -1.08718e-07	7.5 0.00201377 0.00225983 -2.09212e-08	7.5 0.00314555 0.00279603 -5.55277e-07	7.5 0.00241747 0.00242087 -1.08658e-07	7.5 0.00260354 0.00268126 -1.08859e-07
7.6 0.00223976 0.00237262 -9.3926e-08	7.6 0.00180106 0.00211918 -1.77169e-08	7.6 0.00282492 0.00263433 -4.90116e-07	7.6 0.00216879 0.00227812 -9.39086e-08	7.6 0.00233417 0.00252651 -9.40415e-08
7.7 0.00200796 0.0022251 -8.11588e-08	7.7 0.00160762 0.00198348 -1.4984e-08	7.7 0.00254442 0.00247676 -4.32582e-07	7.7 0.00194307 0.00213627 -8.1121e-08	7.7 0.00209098 0.00236818 -8.11929e-08
7.8 0.0017973 0.00208147 -7.00422e-08	7.8 0.00143339 0.00185346 -1.26616e-08	7.8 0.00228992 0.00232212 -3.81503e-07	7.8 0.00173998 0.00199974 -7.00065e-08	7.8 0.00187013 0.00221258 -7.01203e-08
7.9 0.00160547 0.0019416 -6.04149e-08	7.9 0.00127581 0.00172784 -1.07084e-08	7.9 0.00205872 0.00217304 -3.36392e-07	7.9 0.00155596 0.00186731 -6.04409e-08	7.9 0.00166843 0.00206516 -6.05054e-08
8 0.00143418 0.00180914 -5.20927e-08	8 0.00113442 0.00160825 -9.04808e-09	8 0.00184787 0.00199534 -2.9682e-07	8 0.0013907 0.00174111 -5.21024e-08	8 0.00148956 0.00192791 -5.2179e-08
8.1 0.00127941 0.00168311 -4.48988e-08	8.1 0.00100726 0.00149377 -7.66122e-09	8.1 0.00165781 0.00186042 -2.6124e-07	8.1 0.00124034 0.00161997 -4.48863e-08	8.1 0.00132843 0.00179172 -4.49309e-08
8.2 0.00114006 0.00156354 -3.86424e-08	8.2 0.000893571 0.00138513 -6.4495e-09	8.2 0.00148569 0.00173311 -2.29756e-07	8.2 0.00110606 0.00150552 -3.86319e-08	8.2 0.00118249 0.00166399 -3.86715e-08
8.3 0.00101513 0.00145042 -3.32341e-08	8.3 0.00079137 0.0012826 -5.42527e-09	8.3 0.00131768 0.00161166 -2.0216e-07	8.3 0.000984877 0.00139711 -3.32212e-08	8.3 0.0010521 0.00154347 -3.32787e-08
8.4 0.00090245 0.00134406 -2.86052e-08	8.4 0.000700237 0.0011851 -4.58812e-09	8.4 0.00117785 0.00149438 -1.78022e-07	8.4 0.00087602 0.00129493 -2.85879e-08	8.4 0.000935058 0.00142919 -2.86355e-08
8.5 0.000791068 0.00124185 -2.45719e-08	8.5 0.000619094 0.00109361 -3.86505e-09	8.5 0.00105314 0.00137594 -1.56489e-07	8.5 0.000772396 0.00119672 -2.45596e-08	8.5 0.000819449 0.00132012 -2.45927e-08
8.6 0.00070179 0.00114625 -2.11118e-08	8.6 0.000546739 0.00100853 -3.26275e-09	8.6 0.000941374 0.00127235 -1.37567e-07	8.6 0.000685704 0.00110478 -2.11139e-08	8.6 0.000726895 0.00121849 -2.11315e-08
8.7 0.000612812 0.00105592 -1.81099e-08	8.7 0.000482183 0.000928291 -2.74683e-09	8.7 0.000840442 0.00117425 -1.20809e-07	8.7 0.000599312 0.00101779 -1.8113e-08	8.7 0.000635859 0.00111985 -1.81277e-08
8.8 0.000542645 0.000948255 -1.55471e-08	8.8 0.000424586 0.000852872 -2.31244e-09	8.8 0.000748807 0.00108131 -1.06096e-07	8.8 0.00053049 0.000917124 -1.55487e-08	8.8 0.00056227 0.00100357 -1.55567e-08
8.9 0.000480295 0.000871667 -1.3344e-08	8.9 0.000373395 0.000781618 -1.97988e-09	8.9 0.000665645 0.000996741 -9.31024e-08	8.9 0.00046949 0.000842873 -1.33453e-08	8.9 0.000497068 0.000921746 -1.33493e-08
9 0.000424834 0.00079898 -1.14332e-08	9 0.000328091 0.000716334 -1.67393e-09	9 0.000592358 0.000916294 -8.17053e-08	9 0.000415171 0.000772442 -1.14375e-08	9 0.000439114 0.000845027 -1.14499e-08
9.1 0.000375189 0.000731716 -9.81373e-09	9.1 0.000287859 0.000654675 -1.47603e-09	9.1 0.000526778 0.000840019 -7.16608e-08	9.1 0.000366811 0.000707785 -9.80559e-09	9.1 0.000387329 0.000773563 -9.82632e-09
9.2 0.00033068 0.00066916 -8.44425e-09	9.2 0.000252304 0.000597529 -1.2242e-09	9.2 0.000468223 0.000765679 -6.28326e-08	9.2 0.000323972 0.000647708 -8.43658e-09	9.2 0.000341448 0.00070814 -8.45848e-09
9.3 0.000291247 0.000611009 -7.22099e-09	9.3 0.000221146 0.000544563 -1.0032e-09	9.3 0.0004161 0.000702731 -5.50346e-08	9.3 0.000285491 0.000592029 -7.21474e-09	9.3 0.000300454 0.000647115 -7.22519e-09
9.4 0.000256535 0.000557282 -6.17582e-09	9.4 0.000193397 0.000495323 -8.46258e-10	9.4 0.000369493 0.00064307 -4.82241e-08	9.4 0.00025149 0.00054002 -6.177e-09	9.4 0.000264499 0.000588367 -6.18606e-09
9.5 0.000225714 0.000508478 -5.27071e-09	9.5 0.000167191 0.000450531 -7.12946e-10	9.5 0.00032761 0.00058731 -4.22531e-08	9.5 0.000221324 0.000493047 -5.27427e-09	9.5 0.000232498 0.000537617 -5.27103e-09
9.6 0.000198438 0.000462519 -4.49729e-09	9.6 0.000145929 0.000409512 -4.78559e-10	9.6 0.000290737 0.000535724 -3.69844e-08	9.6 0.000194517 0.000448678 -4.49252e-09	9.6 0.000204255 0.000488698 -4.48829e-09
9.7 0.000174231 0.000420158 -3.87319e-09	9.7 0.000127183 0.000371188 -3.65393e-10	9.7 0.000258175 0.000490248 -3.23744e-08	9.7 0.000170791 0.000407573 -3.88104e-09	9.7 0.000179291 0.00044348 -3.85366e-09
9.8 0.000152878 0.000381864 -3.32128e-09	9.8 0.000109622 0.000335869 -3.7216e-10	9.8 0.000228575 0.00044643 -2.83282e-08	9.8 0.000149877 0.000370531 -3.31979e-09	9.8 0.000157368 0.000402126 -3.30541e-09
9.9 0.000133843 0.000345872 -2.87295e-09	9.9 9.54402e-05 0.000303517 -2.52815e-10	9.9 0.000202357 0.00040557 -2.47741e-08	9.9 0.000131506 0.00033572 -2.86848e-09	9.9 0.000137692 0.000364211 -2.86149e-09
10 0.000117311 0.000312949 -2.51412e-09	10 8.29001e-05 0.000273515 -1.07506e-10	10 0.000179056 0.000369046 -2.16683e-08	10 0.000115302 0.000303808 -2.51447e-09	10 0.000120553 0.000329298 -2.50425e-09
10.1 0.000102665 0.000282786 -2.19504e-09	10.1 7.18993e-05 0.000246535 -3.86167e-10	10.1 0.000158379 0.000334516 -1.89569e-08	10.1 0.000100981 0.000274499 -2.19307e-09	10.1 0.000105476 0.000297439 -2.17111e-09
10.2 8.95956e-05 0.000255131 -1.88495e-09	10.2 6.23774e-05 0.000221814 -8.04337e-10	10.2 0.000139991 0.000302846 -1.65733e-08	10.2 8.81711e-05 0.000247807 -1.8887e-09	10.2 9.20466e-05 0.000268394 -1.87841e-09
10.3 7.83269e-05 0.000229995 -1.66539e-09	10.3 5.40545e-05 0.000199411 -5.18417e-10	10.3 0.000123718 0.000273847 -1.44753e-08	10.3 7.70922e-05 0.000223379 -1.67684e-09	10.3 8.03659e-05 0.000241714 -1.64433e-09
10.4 6.83991e-05 0.000207102 -1.43949e-09	10.4 4.68179e-05 0.000178942 -4.03734e-10	10.4 0.000109523 0.000247579 -1.26443e-08	10.4 6.73544e-05 0.000201071 -1.44685e-09	10.4 7.01586e-05 0.000217365 -1.44106e-09
10.5 5.97021e-05 0.000186164 -1.20838e-09	10.5 4.05227e-05 0.00016039 -1.41422e-11	10.5 9.67258e-05 0.000223537 -1.10521e-08	10.5 5.88378e-05 0.000180752 -1.20906e-09	10.5 6.12395e-05 0.000195446 -1.18621e-09
10.6 5.21012e-05 0.000167133 -1.01633e-09	10.6 3.50543e-05 0.000143438 -6.49231e-11	10.6 8.53876e-05 0.000201471 -9.65434e-09	10.6 5.13469e-05 0.000162303 -1.01614e-09	10.6 5.34167e-05 0.000175493 -1.00802e-09
10.7 4.54262e-05 0.000149899 -8.18471e-10	10.7 3.03065e-05 0.000128199 6.27787e-10	10.7 7.54174e-05 0.000181235 -8.44679e-09	10.7 4.47724e-05 0.000145609 -8.18943e-10	10.7 4.65709e-05 0.000157379 -8.12518e-10
10.8 3.96647e-05 0.000134279 -7.6339e-10	10.8 2.61579e-05 0.000114374 6.31588e-10	10.8 6.65197e-05 0.000162978 -7.37416e-09	10.8 3.91116e-05 0.000130447 -7.6339e-10	10.8 4.06432e-05 0.000140811 -7.7449e-10
10.9 3.45432e-05 0.000120096 -5.27354e-10	10.9 2.25579e-05 0.000101962 4.62336e-10	10.9 5.86913e-05 0.000146019 -6.45306e-09	10.9 3.40819e-05 0.000116726 -5.27354e-10	10.9 3.53809e-05 0.000125758 -5.23296e-10
11 3.00872e-05 0.000107267 -4.77063e-10	11 1.9465e-05 9.07998e-05 3.41302e-10	11 5.17556e-05 0.000130916 -5.65041e-09	11 2.97104e-05 0.000104314 -4.77063e-10	11 3.07987e-05 0.000112207 -4.7709e-10
11.1 2.61886e-05 9.5708e-05 -3.48723e-10	11.1 1.67582e-05 8.07518e-05 2.54801e-10	11.1 4.56669e-05 0.000117243 -5.01209e-09	11.1 2.58678e-05 9.31026e-05 -3.48723e-10	11.1 2.67874e-05 0.000100069 -3.48746e-10
11.2 2.27709e-05 8.53171e-05 -2.82369e-10	11.2 1.44086e-05 7.17381e-05 1.9227e-10	11.2 4.02807e-05 0.000105006 -4.3966e-09	11.2 2.25061e-05 8.30051e-05 -2.82369e-10	11.2 2.32923e-05 8.9191e-05 -2.84884e-10
11.3 1.9848e-05 7.60095e-05 -2.10708e-10	11.3 1.23813e-05 6.36822e-05 1.46619e-10	11.3 3.55517e-05 9.38905e-05 -3.82427e-09	11.3 1.96279e-05 7.39847e-05 -2.10708e-10	11.3 2.03109e-05 7.93596e-05 -2.10708e-10
11.4 1.72552e-05 6.76013e-05 -7.764e-11	11.4 1.06092e-05 5.51887e-05 1.12468e-10	11.4 3.13596e-05 8.39241e-05 -3.32148e-09	11.4 1.70653e-05 6.58737e-05 -7.764e-11	11.4 1.76488e-05 7.05626e-05 -7.764e-11
11.5 1.49846e-05 6.00794e-05 1.53643e-11	11.5 9.10197e-06 4.88654e-05 8.67621e-11	11.5 2.76736e-05 7.48779e-05 -2.96469e-09	11.5 1.48144e-05 5.85391e-05 1.53643e-11	11.5 1.53506e-05 6.26837e-05 1.53643e-11
11.6 1.3027e-05 5.33372e-05 5.01461e-11	11.6 7.81231e-06 4.32092e-05 6.73195e-11	11.6 2.44142e-05 6.6771e-05 -2.62938e-09	11.6 1.28755e-05 5.19787e-05 5.01461e-11	11.6 1.33345e-05 5.56163e-05 5.01461e-11
11.7 1.12966e-05 4.72865e-05 1.27286e-10	11.7 6.70146e-06 3.81746e-05 5.23199e-11	11.7 2.15359e-05 5.94762e-05 -2.26375e-09	11.7 1.12049e-05 4.60992e-05 1.27286e-10	11.7 1.15319e-05 4.92884e-05 1.27286e-10
11.8 9.79792e-06 4.19356e-05 1.16254e-10	11.8 5.74345e-06 3.36796e-05 4.07507e-11	11.8 1.89861e-05 5.29449e-05 -1.97051e-09	11.8 9.72076e-06 4.09187e-05 1.16254e-10	11.8 9.99738e-06 4.36695e-05 1.16254e-10
11.9 8.50695e-06 3.71173e-05 4.00265e-12	11.9 4.92864e-06 2.96829e-05 5.65066e-11	11.9 1.67532e-05 4.7066e-05 -1.7408e-09	11.9 8.43925e-06 3.62217e-05 4.00265e-12	11.9 8.67154e-06 3.8623e-05 4.00265e-12
12 7.38355e-06 3.27997e-05 -4.17596e-12	12 4.21993e-06 2.61333e-05 4.5618e-11	12 1.4781e-05 4.18064e-05 -1.53106e-09	12 7.34561e-06 3.20039e-05 -4.17596e-12	12 7.50057e-06 3.40975e-05 -4.17596e-12
12.1 6.40794e-06 2.89637e-05 4.74857e-11	12.1 3.61001e-06 2.29967e-05 6.68811e-11	12.1 1.30474e-05 3.71922e-05 -1.36209e-09	12.1 6.37716e-06 2.82808e-05 4.74857e-11	12.1 6.50555e-06 3.01007e-05 4.74857e-11
12.2 5.55669e-06 2.5523e-05 8.24035e-11	12.2 3.08811e-06 2.01953e-05 6.77821e-11	12.2 1.15166e-05 3.30219e-05 -1.15344e-09	12.2 5.52802e-06 2.49225e-05 8.24035e-11	12.2 5.63528e-06 2.65147e-05 8.24035e-11
12.3 4.81727e-06 2.24938e-05 1.04042e-10	12.3 2.64068e-06 1.77206e-05 6.65776e-11	12.3 1.01735e-05 2.92541e-05 -8.93237e-10	12.3 4.7949e-06 2.19715e-05 1.04042e-10	12.3 4.8875e-06 2.3339e-05 1.04042e-10
12.4 4.17312e-06 1.98082e-05 1.51681e-10	12.4 2.25637e-06 1.55473e-05 5.56583e-11	12.4 8.98575e-06 2.5936e-05 -7.25309e-10	12.4 4.15715e-06 1.93511e-05 1.51681e-10	12.4 4.23596e-06 2.05346e-05 1.51681e-10
12.5 3.6197e-06 1.74148e-05 4.43571e-10	12.5 1.92454e-06 1.36237e-05 4.65074e-11	12.5 7.94249e-06 2.29296e-05 -5.87015e-10	12.5 3.60547e-06 1.70201e-05 4.43571e-10	12.5 3.66869e-06 1.80401e-05 4.43571e-10
12.6 3.14342e-06 1.53058e-05 2.95494e-10	12.6 1.64186e-06 1.19095e-05 3.88379e-11	12.6 7.01936e-06 2.02767e-05 -4.31174e-10	12.6 3.12812e-06 1.49646e-05 2.95494e-10	12.6 3.18128e-06 1.58512e-05 2.95494e-10
12.7 2.72674e-06 1.34412e-05 2.47552e-10	12.7 1.40187e-06 1.04045e-05 3.24107e-11	12.7 6.20642e-06 1.79276e-05 -3.46443e-10	12.7 2.71356e-06 1.31458e-05 2.47552e-10	12.7 2.7574e-06 1.39169e-05 2.47552e-10


==> anc/TwoPointColorFluc/2PSepPoint/2PSepT0Merged.txt <==
#//------------------------- 	#//------------------------- 	#//------------------------- 	#//------------------------- 	#//------------------------- 
#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  
#//------------------------- 	#//------------------------- 	#//------------------------- 	#//------------------------- 	#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.06	#Short distance cutoff (C0) = 0.04
#Gluon mass (gluonMass) = 0.5	#Gluon mass (gluonMass) = 0.6	#Gluon mass (gluonMass) = 0.4	#Gluon mass (gluonMass) = 0.5	#Gluon mass (gluonMass) = 0.5
#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0	#Proper time (tau) = 0	#Proper time (tau) = 0	#Proper time (tau) = 0	#Proper time (tau) = 0
#Moment for the angle weighting (Nmoment) = 2	#Moment for the angle weighting (Nmoment) = 2	#Moment for the angle weighting (Nmoment) = 2	#Moment for the angle weighting (Nmoment) = 2	#Moment for the angle weighting (Nmoment) = 2
#Moment for the radius weighting (PowerOfR) = 2	#Moment for the radius weighting (PowerOfR) = 2	#Moment for the radius weighting (PowerOfR) = 2	#Moment for the radius weighting (PowerOfR) = 2	#Moment for the radius weighting (PowerOfR) = 2
#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2
#1.|x-y| 2.DCDC 3.ProtonHotSpotFluc 4.ProtonColorFluc 	#1.|x-y| 2.DCDC 3.ProtonHotSpotFluc 4.ProtonColorFluc 	#1.|x-y| 2.DCDC 3.ProtonHotSpotFluc 4.ProtonColorFluc 	#1.|x-y| 2.DCDC 3.ProtonHotSpotFluc 4.ProtonColorFluc 	#1.|x-y| 2.DCDC 3.ProtonHotSpotFluc 4.ProtonColorFluc 
0 0.900692 0.403125 0.16326	0 0.833265 0.383889 0.152354	0 0.975715 0.4219 0.175088	0 0.795549 0.350685 0.143565	0 1.03827 0.472485 0.189128
0.1 0.899968 0.401614 0.0965486	0.1 0.832594 0.382431 0.0883276	0.1 0.974931 0.420338 0.105594	0.1 0.794912 0.349384 0.0920695	0.1 1.03737 0.470685 0.0974467
0.2 0.897797 0.397117 0.0493923	0.2 0.83053 0.378099 0.0438821	0.2 0.972603 0.415695 0.0556048	0.2 0.792969 0.345509 0.0490004	0.2 1.03483 0.465351 0.049807
0.3 0.894164 0.389725 0.0297456	0.3 0.827159 0.370968 0.0257832	0.3 0.96874 0.408048 0.0343218	0.3 0.789795 0.339144 0.0295569	0.3 1.03074 0.456597 0.0299092
0.4 0.88913 0.379575 0.0193234	0.4 0.822475 0.361162 0.0164006	0.4 0.963358 0.39757 0.022788	0.4 0.785374 0.330407 0.0192097	0.4 1.02495 0.444508 0.0194198
0.5 0.882714 0.366908 0.0131879	0.5 0.816464 0.348959 0.0109992	0.5 0.956521 0.384461 0.0158445	0.5 0.779768 0.319489 0.0131385	0.5 1.01752 0.429573 0.0132398
0.6 0.874935 0.351954 0.00932671	0.6 0.80921 0.334631 0.00767419	0.6 0.948175 0.368992 0.0113812	0.6 0.772926 0.3066 0.0092881	0.6 1.00851 0.41188 0.00936384
0.7 0.865826 0.335053 0.00678415	0.7 0.800715 0.31833 0.00552688	0.7 0.938433 0.351466 0.00838176	0.7 0.764938 0.292029 0.00675901	0.7 0.997938 0.39187 0.00680701
0.8 0.855446 0.316436 0.00505292	0.8 0.79101 0.300438 0.0040903	0.8 0.927317 0.332219 0.00629949	0.8 0.755789 0.275967 0.00503101	0.8 0.985931 0.369866 0.00507413
0.9 0.843825 0.296525 0.00382959	0.9 0.780163 0.281291 0.00308886	0.9 0.914879 0.311597 0.004805	0.9 0.745573 0.258779 0.00381564	0.9 0.972447 0.346346 0.00384072
1 0.831029 0.275657 0.0029437	1 0.768209 0.261234 0.00237147	1 0.901174 0.289968 0.00371147	1 0.734312 0.240754 0.00293407	1 0.957626 0.321706 0.00295147
1.1 0.81711 0.254194 0.00228734	1.1 0.755175 0.240613 0.00184431	1.1 0.88628 0.267718 0.00288565	1.1 0.722067 0.222194 0.00227964	1.1 0.941507 0.29637 0.00229341
1.2 0.802155 0.232468 0.00178956	1.2 0.74118 0.21977 0.00144622	1.2 0.870241 0.245179 0.00225679	1.2 0.708901 0.203401 0.00178415	1.2 0.924184 0.270759 0.00179307
1.3 0.786172 0.210822 0.00140588	1.3 0.726276 0.199012 0.00113963	1.3 0.853135 0.222692 0.00176847	1.3 0.694857 0.184654 0.00140278	1.3 0.905685 0.245259 0.00140942
1.4 0.769291 0.189568 0.0011058	1.4 0.710515 0.17865 0.000900488	1.4 0.835052 0.200594 0.00138444	1.4 0.679996 0.16624 0.00110284	1.4 0.886143 0.220251 0.00110556
1.5 0.751575 0.168981 0.000868836	1.5 0.693985 0.158937 0.000711673	1.5 0.816077 0.179158 0.00108017	1.5 0.664395 0.148383 0.000866587	1.5 0.865624 0.196055 0.000871131
1.6 0.733102 0.149291 0.000679872	1.6 0.676735 0.140124 0.000561134	1.6 0.796258 0.158646 0.000836737	1.6 0.648167 0.131285 0.000678612	1.6 0.844206 0.172935 0.000682104
1.7 0.713918 0.130717 0.000529482	1.7 0.658844 0.122392 0.000441496	1.7 0.775691 0.139264 0.000641766	1.7 0.631234 0.115142 0.000528427	1.7 0.822007 0.15116 0.000530328
1.8 0.694145 0.113417 0.000408965	1.8 0.640382 0.105901 0.000345472	1.8 0.754483 0.121177 0.000485744	1.8 0.613819 0.100078 0.000408199	1.8 0.79911 0.130907 0.000408634
1.9 0.673811 0.0975088 0.00031249	1.9 0.621427 0.0907684 0.000268729	1.9 0.73268 0.104526 0.00036038	1.9 0.595911 0.0862071 0.000311798	1.9 0.77559 0.112313 0.000312275
2 0.653034 0.0830825 0.000235582	2 0.602057 0.0770682 0.000207299	2 0.71036 0.0893967 0.000260146	2 0.577618 0.0736044 0.000234897	2 0.751558 0.0954724 0.000235743
2.1 0.631893 0.0701839 0.000174053	2.1 0.582351 0.0648461 0.000158421	2.1 0.687664 0.0758331 0.000179853	2.1 0.559006 0.0623164 0.000173976	2.1 0.727126 0.0804576 0.000174241
2.2 0.610428 0.0588193 0.000125501	2.2 0.562378 0.0541082 0.000119698	2.2 0.664653 0.0638509 0.000116428	2.2 0.540136 0.0523472 0.000125433	2.2 0.702321 0.0672485 0.000125516
2.3 0.588777 0.0489696 8.7198e-05	2.3 0.542221 0.0448305 8.9116e-05	2.3 0.641401 0.0534312 6.64149e-05	2.3 0.521069 0.0436862 8.70992e-05	2.3 0.67727 0.0558352 8.7013e-05
2.4 0.566987 0.0405883 5.7349e-05	2.4 0.52195 0.0369674 6.51373e-05	2.4 0.617987 0.0445294 2.75556e-05	2.4 0.501942 0.0363003 5.72657e-05	2.4 0.652095 0.0461534 5.72049e-05
2.5 0.545139 0.0336069 3.42274e-05	2.5 0.501614 0.0304508 4.645e-05	2.5 0.594491 0.0370793 -2.33912e-06	2.5 0.482635 0.0301231 3.42016e-05	2.5 0.626843 0.0381179 3.42378e-05
2.6 0.523298 0.0279392 1.65374e-05	2.6 0.481296 0.0251927 3.2e-05	2.6 0.571011 0.0309894 -2.49801e-05	2.6 0.463388 0.0250864 1.64867e-05	2.6 0.601586 0.0316259 1.66275e-05
2.7 0.501533 0.0234808 3.21739e-06	2.7 0.46105 0.021092 2.09432e-05	2.7 0.547594 0.026159 -4.16885e-05	2.7 0.44419 0.0211037 3.22512e-06	2.7 0.576462 0.0265537 3.37038e-06
2.8 0.479905 0.0201218 -6.58834e-06	2.8 0.440948 0.0180408 1.25836e-05	2.8 0.524316 0.0224755 -5.37444e-05	2.8 0.425127 0.0180804 -6.56292e-06	2.8 0.551485 0.0227657 -6.6166e-06
2.9 0.458483 0.0177462 -1.36269e-05	2.9 0.421052 0.0159247 6.34646e-06	2.9 0.501249 0.0198204 -6.18522e-05	2.9 0.406243 0.0159163 -1.35971e-05	2.9 0.526762 0.020121 -1.36491e-05
3 0.437328 0.0162359 -1.84716e-05	3 0.401399 0.0146288 1.79541e-06	3 0.478447 0.0180728 -6.69895e-05	3 0.387584 0.0145103 -1.84609e-05	3 0.502335 0.0184803 -1.85418e-05
3.1 0.416488 0.0154729 -2.16367e-05	3.1 0.382058 0.0140382 -1.4734e-06	3.1 0.455979 0.0171129 -6.97761e-05	3.1 0.369198 0.0137621 -2.16071e-05	3.1 0.478292 0.0177057 -2.16501e-05
3.2 0.396016 0.0153408 -2.34814e-05	3.2 0.36306 0.0140416 -3.73112e-06	3.2 0.433893 0.01682 -7.06993e-05	3.2 0.351131 0.0135727 -2.34566e-05	3.2 0.454655 0.0176596 -2.35035e-05
3.3 0.375958 0.0157322 -2.43234e-05	3.3 0.344443 0.0145327 -5.22045e-06	3.3 0.412225 0.0170864 -7.01911e-05	3.3 0.333443 0.0138445 -2.4301e-05	3.3 0.431554 0.018212 -2.43732e-05
3.4 0.356352 0.01654 -2.44184e-05	3.4 0.326273 0.0154122 -6.12627e-06	3.4 0.391048 0.0177945 -6.86452e-05	3.4 0.316135 0.0144903 -2.43896e-05	3.4 0.408937 0.0192423 -2.44298e-05
3.5 0.337238 0.0176701 -2.39626e-05	3.5 0.308563 0.0165889 -6.60416e-06	3.5 0.370391 0.0188585 -6.62957e-05	3.5 0.299259 0.0154267 -2.3939e-05	3.5 0.386886 0.0206368 -2.39661e-05
3.6 0.318648 0.019043 -2.31098e-05	3.6 0.291348 0.017982 -6.7584e-06	3.6 0.350275 0.0201845 -6.33973e-05	3.6 0.282839 0.0165801 -2.30928e-05	3.6 0.365451 0.0223004 -2.31344e-05
3.7 0.300612 0.0205756 -2.19927e-05	3.7 0.274656 0.0195155 -6.68945e-06	3.7 0.330753 0.0216922 -6.01359e-05	3.7 0.266886 0.0178819 -2.19737e-05	3.7 0.34466 0.0241397 -2.20059e-05
3.8 0.283152 0.0222012 -2.07036e-05	3.8 0.258508 0.0211265 -6.46083e-06	3.8 0.31184 0.023311 -5.66467e-05	3.8 0.251461 0.0192731 -2.06842e-05	3.8 0.324534 0.0260765 -2.07147e-05
3.9 0.266288 0.0238617 -1.93127e-05	3.9 0.242917 0.0227582 -6.1259e-06	3.9 0.293562 0.0249786 -5.3043e-05	3.9 0.236557 0.0207029 -1.92969e-05	3.9 0.305104 0.0280438 -1.92988e-05
4 0.250039 0.0255065 -1.7883e-05	4 0.227908 0.0243645 -5.72732e-06	4 0.275944 0.026643 -4.94184e-05	4 0.222192 0.0221249 -1.78693e-05	4 0.286389 0.0299824 -1.78839e-05
4.1 0.234419 0.0270925 -1.64529e-05	4.1 0.213494 0.0259052 -5.29345e-06	4.1 0.258989 0.0282594 -4.58346e-05	4.1 0.208372 0.0235024 -1.64442e-05	4.1 0.268402 0.0318452 -1.64511e-05
4.2 0.21943 0.0285877 -1.50537e-05	4.2 0.199667 0.0273485 -4.84673e-06	4.2 0.242699 0.0297895 -4.23447e-05	4.2 0.195116 0.0248063 -1.50434e-05	4.2 0.251151 0.0335918 -1.50577e-05
4.3 0.205074 0.0299628 -1.37085e-05	4.3 0.186438 0.0286697 -4.40342e-06	4.3 0.227085 0.0312066 -3.89849e-05	4.3 0.18242 0.0260098 -1.36988e-05	4.3 0.234642 0.035192 -1.37198e-05
4.4 0.191373 0.0311981 -1.24305e-05	4.4 0.173815 0.0298489 -3.97416e-06	4.4 0.212163 0.0324848 -3.57788e-05	4.4 0.170287 0.0270966 -1.24236e-05	4.4 0.218861 0.036622 -1.24323e-05
4.5 0.178307 0.0322782 -1.12293e-05	4.5 0.161785 0.0308739 -3.56616e-06	4.5 0.197924 0.0336116 -3.27436e-05	4.5 0.15872 0.0280514 -1.12213e-05	4.5 0.203842 0.0378682 -1.12296e-05
4.6 0.165877 0.0331913 -1.01099e-05	4.6 0.150355 0.031735 -3.18392e-06	4.6 0.184367 0.0345716 -2.98883e-05	4.6 0.14771 0.0288622 -1.01035e-05	4.6 0.189557 0.0389161 -1.01077e-05
4.7 0.154074 0.0339351 -9.07473e-06	4.7 0.13951 0.0324277 -2.83028e-06	4.7 0.171482 0.0353587 -2.72197e-05	4.7 0.137249 0.0295269 -9.0689e-06	4.7 0.175996 0.0397599 -9.07479e-06
4.8 0.142891 0.0345041 -8.12322e-06	4.8 0.129245 0.0329509 -2.50605e-06	4.8 0.159261 0.03597 -2.47357e-05	4.8 0.127339 0.0300413 -8.1178e-06	4.8 0.163167 0.0403993 -8.12411e-06
4.9 0.13232 0.0349012 -7.25355e-06	4.9 0.11955 0.0333055 -2.21113e-06	4.9 0.147696 0.0364052 -2.24345e-05	4.9 0.117964 0.0304046 -7.2485e-06	4.9 0.151029 0.0408366 -7.25094e-06
5 0.122345 0.0351283 -6.46126e-06	5 0.110408 0.0334981 -1.94472e-06	5 0.136768 0.0366676 -2.03093e-05	5 0.109114 0.0306228 -6.45727e-06	5 0.13958 0.0410756 -6.46251e-06
5.1 0.112946 0.0351935 -5.74338e-06	5.1 0.1018 0.0335337 -1.70553e-06	5.1 0.126456 0.0367629 -1.83533e-05	5.1 0.100776 0.0306991 -5.73994e-06	5.1 0.128799 0.0411231 -5.74457e-06
5.2 0.104109 0.035104 -5.09539e-06	5.2 0.0937195 0.0334204 -1.4918e-06	5.2 0.116751 0.0366973 -1.65606e-05	5.2 0.0929309 0.0306403 -5.09241e-06	5.2 0.118669 0.0409908 -5.09603e-06
5.3 0.0958271 0.0348679 -4.51211e-06	5.3 0.0861509 0.0331686 -1.30166e-06	5.3 0.107644 0.0364818 -1.492e-05	5.3 0.0855743 0.0304545 -4.50956e-06	5.3 0.109178 0.040691 -4.51329e-06
5.4 0.0880692 0.0344981 -3.9887e-06	5.4 0.0790695 0.0327869 -1.1332e-06	5.4 0.0991018 0.0361253 -1.34236e-05	5.4 0.0786825 0.030149 -3.98651e-06	5.4 0.100289 0.0402318 -3.99061e-06
5.5 0.080815 0.0340031 -3.52056e-06	5.5 0.0724579 0.0322871 -9.84488e-07	5.5 0.0911058 0.0356395 -1.2062e-05	5.5 0.0722346 0.0297346 -3.5183e-06	5.5 0.0919831 0.0396289 -3.52134e-06
5.6 0.074049 0.033395 -3.10223e-06	5.6 0.0662958 0.0316797 -8.53621e-07	5.6 0.0836349 0.0350334 -1.08234e-05	5.6 0.0662181 0.0292206 -3.10051e-06	5.6 0.0842387 0.0388944 -3.10318e-06
5.7 0.0677483 0.0326845 -2.7298e-06	5.7 0.0605649 0.0309771 -7.388e-07	5.7 0.076668 0.0343211 -9.70092e-06	5.7 0.0606132 0.0286151 -2.72831e-06	5.7 0.0770294 0.0380433 -2.73072e-06
5.8 0.0618927 0.0318834 -2.39879e-06	5.8 0.0552442 0.0301896 -6.38339e-07	5.8 0.0701831 0.0335142 -8.68523e-06	5.8 0.055401 0.0279299 -2.39757e-06	5.8 0.0703339 0.0370874 -2.40015e-06
5.9 0.0564588 0.0310046 -2.10526e-06	5.9 0.0503136 0.0293306 -5.50651e-07	5.9 0.0641564 0.032622 -7.76737e-06	5.9 0.0505632 0.0271754 -2.10416e-06	5.9 0.0641236 0.036043 -2.10603e-06
6 0.0514259 0.0300578 -1.84521e-06	6 0.0457531 0.0284089 -4.74267e-07	6 0.0585649 0.0316582 -6.93916e-06	6 0.0460796 0.026361 -1.84436e-06	6 0.0583731 0.0349225 -1.84599e-06
6.1 0.0467752 0.0290556 -1.61552e-06	6.1 0.0415439 0.0274344 -4.07895e-07	6.1 0.0533891 0.030634 -6.1937e-06	6.1 0.0419386 0.0254952 -1.61474e-06	6.1 0.0530613 0.0337378 -1.61602e-06
6.2 0.0424819 0.0280104 -1.41274e-06	6.2 0.0376635 0.0264221 -3.50274e-07	6.2 0.0486272 0.0295601 -5.52277e-06	6.2 0.038104 0.0245906 -1.41221e-06	6.2 0.0481616 0.0325047 -1.41313e-06
6.3 0.0385263 0.0269278 -1.23416e-06	6.3 0.034094 0.0253755 -3.00455e-07	6.3 0.0442089 0.0284478 -4.91988e-06	6.3 0.0345765 0.0236548 -1.23358e-06	6.3 0.0436513 0.0312304 -1.23446e-06
6.4 0.0348884 0.0258175 -1.07705e-06	6.4 0.0308161 0.0243061 -2.57383e-07	6.4 0.0401119 0.0273058 -4.37991e-06	6.4 0.0313295 0.0226914 -1.07646e-06	6.4 0.0395051 0.0299274 -1.07732e-06
6.5 0.0315488 0.024691 -9.38901e-07	6.5 0.0278116 0.0232223 -2.20199e-07	6.5 0.0363673 0.0261421 -3.89543e-06	6.5 0.0283467 0.0217133 -9.38429e-07	6.5 0.035701 0.0286047 -9.39249e-07
6.6 0.0284881 0.0235557 -8.17704e-07	6.6 0.0250624 0.0221323 -1.88157e-07	6.6 0.0329284 0.0249673 -3.46145e-06	6.6 0.025612 0.0207267 -8.17332e-07	6.6 0.0322165 0.0272721 -8.17967e-07
6.7 0.0256871 0.0224188 -7.1148e-07	6.7 0.0225513 0.0210433 -1.60632e-07	6.7 0.0297749 0.0237887 -3.07361e-06	6.7 0.0231084 0.0197366 -7.11189e-07	6.7 0.0290306 0.0259399 -7.11724e-07
6.8 0.0231294 0.0212869 -6.18505e-07	6.8 0.0202619 0.0199602 -1.36929e-07	6.8 0.0268885 0.022613 -2.72716e-06	6.8 0.0208203 0.0187484 -6.18284e-07	6.8 0.0261227 0.0246189 -6.1883e-07
6.9 0.0207973 0.0201665 -5.37254e-07	6.9 0.0181777 0.0188902 -1.16657e-07	6.9 0.0242504 0.0214472 -2.41827e-06	6.9 0.0187328 0.0177709 -5.37008e-07	6.9 0.0234724 0.0233102 -5.37322e-07
7 0.0186742 0.0190629 -4.6624e-07	7 0.0162834 0.0178375 -9.92294e-08	7 0.0218434 0.0202965 -2.14267e-06	7 0.0168314 0.0168065 -4.66046e-07	7 0.0210613 0.0220231 -4.66386e-07
7.1 0.016745 0.0179801 -4.04311e-07	7.1 0.0145659 0.0168066 -8.43945e-08	7.1 0.0196505 0.0191667 -1.89716e-06	7.1 0.0151023 0.0158603 -4.04104e-07	7.1 0.0188716 0.0207607 -4.03993e-07
7.2 0.0149942 0.016923 -3.50278e-07	7.2 0.0130103 0.0158018 -7.16338e-08	7.2 0.0176556 0.0180618 -1.67869e-06	7.2 0.0135324 0.0149359 -3.50155e-07	7.2 0.0168861 0.0195283 -3.49916e-07
7.3 0.0134082 0.0158953 -3.03267e-07	7.3 0.0116039 0.0148261 -6.07731e-08	7.3 0.0158437 0.0169857 -1.48446e-06	7.3 0.0121094 0.0140353 -3.03172e-07	7.3 0.0150886 0.0183334 -3.02912e-07
7.4 0.0119738 0.0148996 -2.62262e-07	7.4 0.0103346 0.0138823 -5.15559e-08	7.4 0.0142004 0.0159416 -1.312e-06	7.4 0.0108215 0.013163 -2.62263e-07	7.4 0.0134637 0.0171748 -2.62132e-07
7.5 0.0106786 0.0139387 -2.26826e-07	7.5 0.00919094 0.0129729 -4.36355e-08	7.5 0.0127121 0.0149323 -1.15863e-06	7.5 0.00965761 0.0123205 -2.26766e-07	7.5 0.0119976 0.0160588 -2.26524e-07
7.6 0.00951074 0.0130145 -1.9588e-07	7.6 0.00816216 0.012099 -3.68736e-08	7.6 0.0113664 0.0139594 -1.02273e-06	7.6 0.00860771 0.0115097 -1.95867e-07	7.6 0.0106769 0.0149857 -1.95614e-07
7.7 0.00845911 0.0121285 -1.69109e-07	7.7 0.00723807 0.0112625 -3.12002e-08	7.7 0.0101513 0.0130263 -9.02249e-07	7.7 0.00766181 0.0107317 -1.69077e-07	7.7 0.00948888 0.0139576 -1.6906e-07
7.8 0.00751425 0.0112814 -1.45884e-07	7.8 0.00640969 0.010464 -2.6353e-08	7.8 0.00905567 0.0121328 -7.9552e-07	7.8 0.00681114 0.00998779 -1.45879e-07	7.8 0.00842186 0.0129756 -1.45758e-07
7.9 0.00666627 0.0104742 -1.25777e-07	7.9 0.00566813 0.00970368 -2.22378e-08	7.9 0.00806885 0.0112801 -7.01063e-07	7.9 0.00604724 0.00927726 -1.25724e-07	7.9 0.00746502 0.0120405 -1.2571e-07
8 0.00590649 0.00970718 -1.08336e-07	8 0.00500538 0.00898242 -1.87805e-08	8 0.00718186 0.0104685 -6.17405e-07	8 0.00536224 0.00860258 -1.08333e-07	8 0.00660835 0.0111528 -1.08132e-07
8.1 0.00522656 0.00898052 -9.32889e-08	8.1 0.004414 0.00829959 -1.58128e-08	8.1 0.0063855 0.00969827 -5.43556e-07	8.1 0.00474889 0.00796273 -9.32738e-08	8.1 0.00584247 0.0103117 -9.30211e-08
8.2 0.00461923 0.00829354 -8.02472e-08	8.2 0.00388715 0.00765523 -1.3308e-08	8.2 0.00567131 0.00896926 -4.78305e-07	8.2 0.00420055 0.00735768 -8.02792e-08	8.2 0.00515879 0.00951738 -8.0176e-08
8.3 0.00407741 0.00764571 -6.9002e-08	8.3 0.00341848 0.0070486 -1.12086e-08	8.3 0.00503197 0.00828121 -4.20654e-07	8.3 0.00371115 0.00678675 -6.90201e-08	8.3 0.0045491 0.00876921 -6.89885e-08
8.4 0.00359478 0.00703663 -5.93104e-08	8.4 0.00300228 0.00647889 -9.46085e-09	8.4 0.0044599 0.00763291 -3.69789e-07	8.4 0.00327449 0.00624942 -5.93399e-08	8.4 0.00400697 0.00806609 -5.92865e-08
8.5 0.00316525 0.00646535 -5.09781e-08	8.5 0.00263317 0.00594502 -7.9438e-09	8.5 0.00394859 0.00702397 -3.24959e-07	8.5 0.0028859 0.00574495 -5.09813e-08	8.5 0.00352496 0.00740686 -5.10156e-08
8.6 0.00278389 0.00593068 -4.37052e-08	8.6 0.00230629 0.00544606 -6.71351e-09	8.6 0.00349253 0.00645356 -2.85368e-07	8.6 0.00254053 0.00527274 -4.37223e-08	8.6 0.00309736 0.00679026 -4.37662e-08
8.7 0.00244565 0.00543108 -3.75582e-08	8.7 0.00201736 0.00498049 -5.63642e-09	8.7 0.00308642 0.00591914 -2.50555e-07	8.7 0.00223389 0.00483132 -3.75509e-08	8.7 0.00271827 0.0062146 -3.75916e-08
8.8 0.00214606 0.00496588 -3.21775e-08	8.8 0.00176236 0.0045476 -4.6394e-09	8.8 0.00272506 0.00542102 -2.19873e-07	8.8 0.00196203 0.00441995 -3.21157e-08	8.8 0.00238282 0.00567891 -3.21952e-08
8.9 0.00188116 0.00453325 -2.75894e-08	8.9 0.00153773 0.00414551 -3.85883e-09	8.9 0.00240402 0.00495709 -1.92891e-07	8.9 0.00172141 0.00403711 -2.75739e-08	8.9 0.00208637 0.00518106 -2.74545e-08
9 0.00164705 0.00413178 -2.35915e-08	9 0.00133994 0.00377298 -3.25248e-09	9 0.00211879 0.00452598 -1.69131e-07	9 0.00150863 0.00368141 -2.35764e-08	9 0.00182477 0.00471946 -2.35983e-08
9.1 0.00144049 0.00376007 -2.02326e-08	9.1 0.00116609 0.00342852 -2.73424e-09	9.1 0.00186582 0.00412615 -1.48259e-07	9.1 0.00132072 0.00335213 -2.02129e-08	9.1 0.00159417 0.00429229 -2.02396e-08
9.2 0.00125848 0.00341664 -1.72785e-08	9.2 0.00101353 0.00311066 -2.24978e-09	9.2 0.00164168 0.00375609 -1.29912e-07	9.2 0.00115496 0.00304767 -1.72944e-08	9.2 0.0013912 0.00389786 -1.73136e-08
9.3 0.00109834 0.00310005 -1.478e-08	9.3 0.000879848 0.002818 -1.92384e-09	9.3 0.00144335 0.00341443 -1.13827e-07	9.3 0.00100902 0.00276674 -1.47273e-08	9.3 0.00121277 0.00353431 -1.46982e-08
9.4 0.000957588 0.00280847 -1.26969e-08	9.4 0.000762855 0.00254892 -1.61171e-09	9.4 0.00126807 0.00309917 -9.97018e-08	9.4 0.000880609 0.00250796 -1.262e-08	9.4 0.00105612 0.00319985 -1.26375e-08
9.5 0.000834033 0.00254058 -1.0744e-08	9.5 0.000660635 0.00230208 -1.34732e-09	9.5 0.00111327 0.00280899 -8.72666e-08	9.5 0.000767777 0.00227007 -1.07051e-08	9.5 0.000918771 0.00289279 -1.07721e-08
9.6 0.000725706 0.00229491 -9.17016e-09	9.6 0.000571419 0.00207605 -1.11068e-09	9.6 0.000976711 0.0025426 -7.63892e-08	9.6 0.000668772 0.00205177 -9.19936e-09	9.6 0.000798466 0.00261135 -9.21768e-09
9.7 0.000630851 0.00207003 -7.82808e-09	9.7 0.000493678 0.00186947 -9.29997e-10	9.7 0.000856335 0.00229826 -6.6795e-08	9.7 0.000581988 0.00185182 -7.78863e-09	9.7 0.000693255 0.00235396 -7.97018e-09
9.8 0.000547885 0.00186454 -6.67924e-09	9.8 0.000426022 0.00168098 -8.00295e-10	9.8 0.000750332 0.00207456 -5.84391e-08	9.8 0.000506007 0.00166901 -6.60334e-09	9.8 0.000601335 0.00211886 -6.72801e-09
9.9 0.000475405 0.00167709 -5.71565e-09	9.9 0.000367221 0.0015093 -7.83729e-10	9.9 0.000657075 0.00187009 -5.10873e-08	9.9 0.000439572 0.00150215 -5.62583e-09	9.9 0.000521127 0.00190456 -5.76521e-09
10 0.000412156 0.00150639 -4.90299e-09	10 0.000316184 0.00135324 -9.13655e-10	10 0.000575104 0.00168356 -4.46562e-08	10 0.000381515 0.0013501 -4.88822e-09	10 0.000451212 0.00170956 -4.82991e-09
10.1 0.00035702 0.00135123 -4.14181e-09	10.1 0.000271946 0.0012116 -4.8467e-10	10.1 0.000503107 0.00151363 -3.90013e-08	10.1 0.000330853 0.0012118 -4.12055e-09	10.1 0.000390342 0.00153243 -4.19688e-09
10.2 0.000309013 0.00121041 -3.52805e-09	10.2 0.000233644 0.00108324 -3.61973e-10	10.2 0.000439917 0.00135906 -3.41214e-08	10.2 0.000286695 0.00108621 -3.50211e-09	10.2 0.000337401 0.00137179 -3.51359e-09
10.3 0.000267239 0.00108281 -3.0338e-09	10.3 0.000200523 0.000967138 -3.87224e-10	10.3 0.0003845 0.00121889 -2.98152e-08	10.3 0.000248242 0.000972327 -3.03573e-09	10.3 0.000291393 0.00122633 -3.05676e-09
10.4 0.000230938 0.000967389 -2.53553e-09	10.4 0.000171923 0.000862307 3.58498e-10	10.4 0.000335937 0.00109174 -2.60763e-08	10.4 0.000214778 0.000869249 -2.55641e-09	10.4 0.000251475 0.00109484 -2.61108e-09
10.5 0.000199425 0.000863141 -2.22275e-09	10.5 0.000147254 0.000767802 2.97531e-10	10.5 0.000293407 0.000976554 -2.2754e-08	10.5 0.000185702 0.00077609 -2.21456e-09	10.5 0.000216862 0.000976163 -2.3372e-09
10.6 0.00017211 0.000769124 -1.822e-09	10.6 0.000126002 0.000682729 2.47287e-10	10.6 0.00025619 0.000872576 -1.98498e-08	10.6 0.000160457 0.00069203 -1.89947e-09	10.6 0.000186888 0.000869192 -1.96401e-09
10.7 0.000148425 0.000684512 -1.50831e-09	10.7 0.000107713 0.000606278 2.05882e-10	10.7 0.000223631 0.000778708 -1.73058e-08	10.7 0.000138549 0.000616291 -1.53065e-09	10.7 0.000160945 0.000772963 -1.77275e-09
10.8 0.000127913 0.000608427 -1.50463e-09	10.8 9.19845e-05 0.000537675 1.41134e-10	10.8 0.000195169 0.000694109 -1.51057e-08	10.8 0.000119556 0.000548185 -1.52938e-09	10.8 0.000138511 0.00068652 -1.55242e-09
10.9 0.000110184 0.000540119 -1.29121e-09	10.9 7.8488e-05 0.000476209 9.4358e-11	10.9 0.0001703 0.000617997 -1.3128e-08	10.9 0.000103118 0.000486975 -1.32936e-09	10.9 0.000119132 0.000608989 -1.25741e-09
11 9.4857e-05 0.000478891 -1.12379e-09	11 6.69114e-05 0.000421226 6.2966e-11	11 0.00014858 0.000549585 -1.14866e-08	11 8.88879e-05 0.000432065 -1.13349e-09	11 0.000102412 0.000539549 -9.69581e-10
11.1 8.16206e-05 0.000424072 -9.10905e-10	11.1 5.69943e-05 0.000372114 4.20689e-11	11.1 0.00012962 0.000488207 -9.95054e-09	11.1 7.65855e-05 0.000382878 -9.10905e-10	11.1 8.79891e-05 0.000477423 -9.27534e-10
11.2 7.01984e-05 0.000375087 -7.8449e-10	11.2 4.8507e-05 0.000328306 2.77663e-11	11.2 0.000113075 0.000433218 -8.78016e-09	11.2 6.59556e-05 0.000338894 -7.8449e-10	11.2 7.55609e-05 0.000421943 -8.08096e-10
11.3 6.03482e-05 0.000331368 -6.7148e-10	11.3 4.12515e-05 0.000289298 7.79222e-11	11.3 9.86407e-05 0.000384017 -7.61791e-09	11.3 5.67762e-05 0.000299611 -6.7148e-10	11.3 6.48581e-05 0.000372455 -6.89294e-10
11.4 5.18597e-05 0.00029239 -4.90003e-10	11.4 3.50542e-05 0.000254606 6.14374e-11	11.4 8.60539e-05 0.000340032 -6.82259e-09	11.4 4.88559e-05 0.000264578 -4.97065e-10	11.4 5.56486e-05 0.00032837 -5.03174e-10
11.5 4.45468e-05 0.000257711 -3.15117e-10	11.5 2.97661e-05 0.000223792 9.05805e-11	11.5 7.50795e-05 0.000300771 -5.89935e-09	11.5 4.20263e-05 0.000233373 -3.15117e-10	11.5 4.77213e-05 0.000289181 -3.25923e-10
11.6 3.82552e-05 0.00022688 -2.9111e-10	11.6 2.5258e-05 0.000196463 1.05774e-10	11.6 6.55133e-05 0.000265774 -5.22871e-09	11.6 3.61406e-05 0.000205617 -2.9111e-10	11.6 4.09172e-05 0.000254375 -2.4933e-10
11.7 3.28429e-05 0.000199507 1.1708e-10	11.7 2.14183e-05 0.00017227 1.1508e-10	11.7 5.71762e-05 0.000234602 -4.44552e-09	11.7 3.10708e-05 0.000180953 1.1708e-10	11.7 3.50724e-05 0.000223505 -2.2663e-10
11.8 2.81897e-05 0.000175257 6.5608e-11	11.8 1.81508e-05 0.00015087 9.62869e-11	11.8 4.9911e-05 0.000206894 -3.90748e-09	11.8 2.67061e-05 0.000159077 6.5608e-11	11.8 3.00552e-05 0.000196158 7.7346e-11
11.9 2.41911e-05 0.000153776 1.71396e-11	11.9 1.53725e-05 0.000131976 8.06101e-11	11.9 4.35802e-05 0.000182285 -3.38223e-09	11.9 2.29504e-05 0.000139694 1.71396e-11	11.9 2.57505e-05 0.000171969 1.58253e-11
12 2.07566e-05 0.000134787 1.9685e-11	12 1.3012e-05 0.000115315 6.75132e-11	12 3.80641e-05 0.000160446 -2.9409e-09	12 1.97193e-05 0.000122545 1.9685e-11	12 2.20594e-05 0.000150602 1.81627e-11
12.1 1.78077e-05 0.000118011 1.96604e-11	12.1 1.10082e-05 0.000100628 5.6557e-11	12.1 3.3257e-05 0.000141091 -2.58548e-09	12.1 1.69414e-05 0.000107381 1.96604e-11	12.1 1.88948e-05 0.000131746 1.79549e-11
12.2 1.52768e-05 0.000103223 1.51253e-10	12.2 9.30838e-06 8.77166e-05 4.73811e-11	12.2 2.90679e-05 0.000123961 -2.25762e-09	12.2 1.45538e-05 9.40082e-05 1.51253e-10	12.2 1.61832e-05 0.000115118 1.50607e-10
12.3 1.31052e-05 9.01878e-05 2.52473e-10	12.3 7.8674e-06 7.63767e-05 3.96893e-11	12.3 2.54171e-05 0.00010883 -1.8958e-09	12.3 1.25023e-05 8.22046e-05 2.52473e-10	12.3 1.386e-05 0.000100487 2.51941e-10
12.4 1.12425e-05 7.87212e-05 1.15584e-10	12.4 6.6467e-06 6.64279e-05 3.32371e-11	12.4 2.22351e-05 9.54569e-05 -1.67609e-09	12.4 1.07402e-05 7.18117e-05 1.15584e-10	12.4 1.18705e-05 8.76258e-05 1.15146e-10
12.5 9.64506e-06 6.86439e-05 9.64332e-11	12.5 5.61307e-06 5.77097e-05 2.78221e-11	12.5 1.94604e-05 8.36563e-05 -1.48695e-09	12.5 9.22696e-06 6.26722e-05 9.64332e-11	12.5 1.01672e-05 7.63337e-05 9.60699e-11
12.6 8.27544e-06 5.97971e-05 8.0198e-11	12.6 4.73871e-06 5.00807e-05 2.32767e-11	12.6 1.70411e-05 7.32575e-05 -1.30374e-09	12.6 7.92788e-06 5.46454e-05 8.0198e-11	12.6 8.70902e-06 6.64302e-05 8.00477e-11
12.7 7.1013e-06 5.20408e-05 6.66125e-11	12.7 3.99938e-06 4.34118e-05 1.9461e-11	12.7 1.4931e-05 6.41005e-05 -1.05657e-09	12.7 6.81253e-06 4.75979e-05 6.66125e-11	12.7 7.46118e-06 5.77533e-05 6.66125e-11


==> anc/TwoPointColorFluc/2PSepPoint/2PSepT1Merged.txt <==
#//------------------------- 	#//------------------------- 	#//------------------------- 	#//------------------------- 	#//------------------------- 
#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  
#//------------------------- 	#//------------------------- 	#//------------------------- 	#//------------------------- 	#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.06	#Short distance cutoff (C0) = 0.04
#Gluon mass (gluonMass) = 0.5	#Gluon mass (gluonMass) = 0.6	#Gluon mass (gluonMass) = 0.4	#Gluon mass (gluonMass) = 0.5	#Gluon mass (gluonMass) = 0.5
#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.33333	#Proper time (tau) = 0.33333	#Proper time (tau) = 0.33333	#Proper time (tau) = 0.33333	#Proper time (tau) = 0.33333
#Moment for the angle weighting (Nmoment) = 2	#Moment for the angle weighting (Nmoment) = 2	#Moment for the angle weighting (Nmoment) = 2	#Moment for the angle weighting (Nmoment) = 2	#Moment for the angle weighting (Nmoment) = 2
#Moment for the radius weighting (PowerOfR) = 2	#Moment for the radius weighting (PowerOfR) = 2	#Moment for the radius weighting (PowerOfR) = 2	#Moment for the radius weighting (PowerOfR) = 2	#Moment for the radius weighting (PowerOfR) = 2
#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2
#1.|x-y| 2.DCDC 3.ProtonHotSpotFluc 4.ProtonColorFluc 	#1.|x-y| 2.DCDC 3.ProtonHotSpotFluc 4.ProtonColorFluc 	#1.|x-y| 2.DCDC 3.ProtonHotSpotFluc 4.ProtonColorFluc 	#1.|x-y| 2.DCDC 3.ProtonHotSpotFluc 4.ProtonColorFluc 	#1.|x-y| 2.DCDC 3.ProtonHotSpotFluc 4.ProtonColorFluc 
0 0.1374 0.050334 0.0106738	0 0.121153 0.0468031 0.0092751	0 0.155102 0.0540973 0.0122862	0 0.130841 0.0475206 0.0103524	0 0.141299 0.0520645 0.0111343
0.1 0.137126 0.0501242 0.00939512	0.1 0.121083 0.0464928 0.00808734	0.1 0.15504 0.0538557 0.0109556	0.1 0.130716 0.0473856 0.00926766	0.1 0.140695 0.0518602 0.00960256
0.2 0.136618 0.049606 0.0072776	0.2 0.120682 0.0460601 0.00610836	0.2 0.154655 0.0533189 0.00866348	0.2 0.130336 0.0469619 0.00730348	0.2 0.140356 0.0515186 0.00742102
0.3 0.136126 0.0487924 0.00534481	0.3 0.120299 0.0452317 0.00435886	0.3 0.154001 0.0524604 0.00653315	0.3 0.12984 0.046211 0.00532679	0.3 0.139862 0.0507369 0.00538214
0.4 0.135332 0.0476779 0.00373164	0.4 0.119817 0.0442385 0.00293129	0.4 0.15323 0.0512977 0.00472778	0.4 0.129085 0.0451358 0.00376582	0.4 0.139172 0.049675 0.00379032
0.5 0.134479 0.0461815 0.00256289	0.5 0.11896 0.0428254 0.00190596	0.5 0.152254 0.0497171 0.00337985	0.5 0.128251 0.0437692 0.00257393	0.5 0.138122 0.0481944 0.00257595
0.6 0.133458 0.0444359 0.00177037	0.6 0.118184 0.0412051 0.00126437	0.6 0.15097 0.0479173 0.00242043	0.6 0.127265 0.0421584 0.00177672	0.6 0.137021 0.046552 0.00176996
0.7 0.132165 0.0425457 0.00120515	0.7 0.117032 0.0393239 0.000831572	0.7 0.149533 0.0458869 0.00170783	0.7 0.126076 0.0403407 0.00121659	0.7 0.135609 0.044658 0.0011996
0.8 0.130667 0.0406832 0.000914189	0.8 0.115739 0.037453 0.000631444	0.8 0.147748 0.0437156 0.00130665	0.8 0.124667 0.0385221 0.000922255	0.8 0.134084 0.042592 0.000915176
0.9 0.128917 0.0384895 0.00072393	0.9 0.114243 0.0353133 0.000508112	0.9 0.145959 0.0415993 0.00102914	0.9 0.123048 0.0365118 0.000722752	0.9 0.132303 0.0404406 0.000722855
1 0.127129 0.0361264 0.000573422	1 0.112611 0.033087 0.000401724	1 0.143928 0.0391023 0.000815828	1 0.121031 0.0342985 0.000578728	1 0.130692 0.0380055 0.000568722
1.1 0.12513 0.0336394 0.000460127	1.1 0.110677 0.0307865 0.000336663	1.1 0.141707 0.0364974 0.000640668	1.1 0.119246 0.0319309 0.000467293	1.1 0.128606 0.0356369 0.000461493
1.2 0.122997 0.0311337 0.000367139	1.2 0.108855 0.0284272 0.000277523	1.2 0.139238 0.0338545 0.000502731	1.2 0.117229 0.0296113 0.000368284	1.2 0.126565 0.0329216 0.000361856
1.3 0.120683 0.0286142 0.000305618	1.3 0.106805 0.0260887 0.000238666	1.3 0.136733 0.0312073 0.000409373	1.3 0.115066 0.027265 0.000304654	1.3 0.124275 0.0302954 0.000303616
1.4 0.118351 0.026139 0.000243699	1.4 0.104585 0.0238118 0.000192933	1.4 0.134008 0.0285585 0.000322831	1.4 0.112947 0.0248886 0.00024361	1.4 0.121807 0.0276302 0.000243646
1.5 0.115627 0.0237089 0.000199836	1.5 0.102289 0.0215549 0.000162319	1.5 0.131204 0.0260122 0.000257491	1.5 0.110341 0.0225025 0.000201026	1.5 0.11909 0.0252987 0.000196871
1.6 0.113312 0.0213317 0.000158418	1.6 0.0999252 0.0193368 0.000129974	1.6 0.128429 0.0233356 0.00019746	1.6 0.108099 0.0202951 0.000159736	1.6 0.116275 0.0227561 0.000159737
1.7 0.110497 0.0189952 0.000129836	1.7 0.0973664 0.017141 0.000110673	1.7 0.125278 0.0209129 0.000155871	1.7 0.105405 0.0180999 0.000131809	1.7 0.113413 0.0202097 0.000127486
1.8 0.107574 0.0168521 0.000102707	1.8 0.0948026 0.0151568 8.95376e-05	1.8 0.122127 0.0186317 0.000118575	1.8 0.102621 0.0160294 0.000103103	1.8 0.11046 0.0179156 0.00010337
1.9 0.104628 0.0148515 7.78264e-05	1.9 0.0921454 0.0133224 7.01071e-05	1.9 0.118867 0.016511 8.51861e-05	1.9 0.099834 0.0141401 7.87992e-05	1.9 0.107375 0.0157252 7.84369e-05
2 0.101573 0.012976 5.92749e-05	2 0.0893208 0.0115839 5.56716e-05	2 0.115504 0.0143923 5.95856e-05	2 0.0969475 0.0123609 5.97848e-05	2 0.104314 0.0137171 5.91118e-05
2.1 0.0982802 0.0112721 4.28013e-05	2.1 0.0864802 0.0100644 4.24781e-05	2.1 0.111848 0.0125278 3.69319e-05	2.1 0.093869 0.0107283 4.34877e-05	2.1 0.10113 0.0118521 4.26015e-05
2.2 0.0952044 0.00971268 3.0127e-05	2.2 0.0836698 0.00861965 3.31633e-05	2.2 0.108327 0.0108463 1.98063e-05	2.2 0.0908909 0.00926351 3.08298e-05	2.2 0.0978061 0.0101787 2.98863e-05
2.3 0.0919881 0.00832781 1.98114e-05	2.3 0.0807916 0.00735069 2.45718e-05	2.3 0.104763 0.00933511 6.01372e-06	2.3 0.0878762 0.00794881 1.97443e-05	2.3 0.0945971 0.00868633 1.98251e-05
2.4 0.0887808 0.00705657 1.16851e-05	2.4 0.0779404 0.00623456 1.82605e-05	2.4 0.101154 0.00800975 -3.83397e-06	2.4 0.0848168 0.00673812 1.1748e-05	2.4 0.0913111 0.00737616 1.12478e-05
2.5 0.0854998 0.00598642 5.2029e-06	2.5 0.0751142 0.0052353 1.26441e-05	2.5 0.0975548 0.00682904 -1.23022e-05	2.5 0.0816613 0.00573286 5.56653e-06	2.5 0.0879495 0.00624674 4.76794e-06
2.6 0.0822323 0.00507469 5.43402e-08	2.6 0.0722058 0.00441923 8.08996e-06	2.6 0.0939572 0.00582391 -1.9479e-05	2.6 0.0785891 0.00486789 3.04194e-07	2.6 0.0844879 0.00529651 -2.63029e-07
2.7 0.0790244 0.00431117 -3.80058e-06	2.7 0.0693342 0.00372849 4.96163e-06	2.7 0.0903496 0.00501705 -2.3884e-05	2.7 0.0755402 0.00414118 -3.47718e-06	2.7 0.0811601 0.00449182 -3.75508e-06
2.8 0.0757878 0.00368588 -6.52462e-06	2.8 0.0664115 0.003181 2.36787e-06	2.8 0.0867754 0.00427566 -2.68939e-05	2.8 0.0724306 0.00353393 -6.27474e-06	2.8 0.0777985 0.0038609 -6.4775e-06
2.9 0.072606 0.00322045 -8.13988e-06	2.9 0.063891 0.00274903 7.11471e-07	2.9 0.0832099 0.0037463 -2.82981e-05	2.9 0.0693679 0.0030777 -7.8561e-06	2.9 0.0746327 0.00338473 -8.18912e-06
3 0.0693921 0.00283581 -9.32369e-06	3 0.0610808 0.00243176 -5.56977e-07	3 0.0795896 0.00331118 -2.92547e-05	3 0.0663603 0.00271205 -9.02376e-06	3 0.0714195 0.002973 -9.34747e-06
3.1 0.066252 0.00258483 -1.00812e-05	3.1 0.058273 0.00223681 -1.42822e-06	3.1 0.0760704 0.00300102 -3.00263e-05	3.1 0.0634025 0.00246957 -1.00372e-05	3.1 0.0681363 0.00270485 -1.00901e-05
3.2 0.0632285 0.00239992 -1.06324e-05	3.2 0.0555596 0.00209358 -2.18606e-06	3.2 0.0726398 0.00276592 -2.99528e-05	3.2 0.0604917 0.00228916 -1.04614e-05	3.2 0.064978 0.00252173 -1.06134e-05
3.3 0.0601925 0.0023242 -1.05525e-05	3.3 0.0528865 0.00204005 -2.60554e-06	3.3 0.0692463 0.00265804 -2.91492e-05	3.3 0.0576046 0.0022041 -1.05226e-05	3.3 0.0618408 0.00244418 -1.0563e-05
3.4 0.0572364 0.00231489 -1.06441e-05	3.4 0.0502701 0.00204931 -2.85389e-06	3.4 0.0660867 0.00261897 -2.85848e-05	3.4 0.0547856 0.00218199 -1.05012e-05	3.4 0.0587932 0.00242933 -1.0555e-05
3.5 0.0543495 0.00234781 -1.00402e-05	3.5 0.047709 0.00209431 -2.9042e-06	3.5 0.0626957 0.00262014 -2.73039e-05	3.5 0.0520236 0.00220607 -9.98225e-06	3.5 0.0558923 0.00246125 -1.0067e-05
3.6 0.0514996 0.00243137 -9.63024e-06	3.6 0.0451709 0.00218939 -2.94551e-06	3.6 0.0595131 0.00268977 -2.60757e-05	3.6 0.0493252 0.00228545 -9.55627e-06	3.6 0.0530246 0.00256239 -9.62897e-06
3.7 0.0487536 0.00254956 -9.08338e-06	3.7 0.0421909 0.00231367 -2.82093e-06	3.7 0.0563962 0.0028108 -2.4453e-05	3.7 0.0466946 0.002396 -9.0444e-06	3.7 0.0501922 0.00270167 -9.05776e-06
3.8 0.045741 0.00269351 -8.47959e-06	3.8 0.0397904 0.00246294 -2.71352e-06	3.8 0.0528621 0.00294513 -2.30861e-05	3.8 0.0438618 0.00254144 -8.43977e-06	3.8 0.0474829 0.00284571 -8.50627e-06
3.9 0.0432136 0.00286443 -7.91984e-06	3.9 0.0375604 0.00263325 -2.57186e-06	3.9 0.0499909 0.00310428 -2.13668e-05	3.9 0.041462 0.00270006 -7.89331e-06	3.9 0.0448499 0.00301741 -7.93108e-06
4 0.0407079 0.00304796 -7.26685e-06	4 0.0353785 0.00281121 -2.35222e-06	4 0.0471537 0.00327928 -1.99596e-05	4 0.0390529 0.00287457 -7.225e-06	4 0.0423169 0.00319646 -7.25982e-06
4.1 0.0382452 0.00323398 -6.67357e-06	4.1 0.0332442 0.00301363 -2.16472e-06	4.1 0.0444374 0.00346447 -1.84997e-05	4.1 0.036756 0.00305657 -6.63446e-06	4.1 0.0398341 0.00338917 -6.65496e-06
4.2 0.0360246 0.00346327 -6.07745e-06	4.2 0.0312105 0.00320872 -1.95819e-06	4.2 0.0418648 0.00368513 -1.70539e-05	4.2 0.0346604 0.00325292 -6.07313e-06	4.2 0.037359 0.00361435 -6.07489e-06
4.3 0.0337287 0.00364815 -5.53544e-06	4.3 0.0292523 0.00339577 -1.78081e-06	4.3 0.0394597 0.00390674 -1.57014e-05	4.3 0.0324389 0.00343091 -5.52759e-06	4.3 0.0350385 0.003806 -5.51925e-06
4.4 0.0316119 0.00382611 -5.0128e-06	4.4 0.0273329 0.00356182 -1.61004e-06	4.4 0.0369322 0.0040932 -1.43835e-05	4.4 0.0304099 0.00360062 -5.00903e-06	4.4 0.0328442 0.00398988 -5.00901e-06
4.5 0.0295742 0.00398538 -4.55398e-06	4.5 0.0255397 0.00371287 -1.45087e-06	4.5 0.0345872 0.00424953 -1.32438e-05	4.5 0.0284604 0.00375228 -4.54187e-06	4.5 0.0307664 0.00415305 -4.55223e-06
4.6 0.0276249 0.00413517 -4.07263e-06	4.6 0.0238433 0.00384397 -1.29191e-06	4.6 0.0324785 0.00440614 -1.20437e-05	4.6 0.0265896 0.00389568 -4.06537e-06	4.6 0.0286957 0.00430692 -4.09042e-06
4.7 0.0258394 0.00426375 -3.67586e-06	4.7 0.0222263 0.00396901 -1.14535e-06	4.7 0.030311 0.00455096 -1.09979e-05	4.7 0.0248591 0.00401368 -3.67382e-06	4.7 0.0268532 0.00443093 -3.67964e-06
4.8 0.0240127 0.00436617 -3.27868e-06	4.8 0.020671 0.00406846 -1.01287e-06	4.8 0.0282833 0.00466615 -9.99137e-06	4.8 0.023107 0.00411699 -3.27168e-06	4.8 0.0250076 0.00453959 -3.27795e-06
4.9 0.0223452 0.00445542 -2.92238e-06	4.9 0.0192488 0.00414509 -8.90182e-07	4.9 0.0263674 0.00474459 -9.04726e-06	4.9 0.0215031 0.00420905 -2.92033e-06	4.9 0.0232511 0.00462746 -2.92702e-06
5 0.020753 0.00451365 -2.60598e-06	5 0.0178443 0.00422829 -7.86377e-07	5 0.0244929 0.00482209 -8.20171e-06	5 0.0199779 0.00427028 -2.602e-06	5 0.0215964 0.00465101 -2.60838e-06
5.1 0.0192526 0.00456058 -2.30784e-06	5.1 0.0165398 0.00427149 -6.90678e-07	5.1 0.022768 0.0048827 -7.38616e-06	5.1 0.0185349 0.00431694 -2.31461e-06	5.1 0.0200442 0.0046956 -2.30746e-06
5.2 0.017846 0.00458135 -2.05742e-06	5.2 0.0152935 0.00429518 -6.03406e-07	5.2 0.0211365 0.00491334 -6.69741e-06	5.2 0.0171785 0.00434658 -2.0582e-06	5.2 0.0185733 0.00471829 -2.06154e-06
5.3 0.0165232 0.00459151 -1.82722e-06	5.3 0.014108 0.00429642 -5.26119e-07	5.3 0.0195987 0.00492207 -6.05227e-06	5.3 0.0158992 0.00435925 -1.8277e-06	5.3 0.0171816 0.0047286 -1.82929e-06
5.4 0.0152637 0.0045715 -1.61244e-06	5.4 0.0130039 0.00427111 -4.58197e-07	5.4 0.0181508 0.00490783 -5.43929e-06	5.4 0.0146967 0.00434247 -1.61211e-06	5.4 0.015878 0.00471517 -1.61329e-06
5.5 0.0140764 0.00454359 -1.42556e-06	5.5 0.0119755 0.00423304 -3.98865e-07	5.5 0.0167855 0.00488559 -4.88188e-06	5.5 0.0135717 0.00431074 -1.4259e-06	5.5 0.0146494 0.00468164 -1.42565e-06
5.6 0.0129685 0.00450226 -1.25407e-06	5.6 0.0110135 0.00418179 -3.45128e-07	5.6 0.0154974 0.00484963 -4.38922e-06	5.6 0.0125034 0.00426853 -1.25609e-06	5.6 0.0135376 0.00464346 -1.25585e-06
5.7 0.0119298 0.0044428 -1.10772e-06	5.7 0.0101171 0.00412241 -2.99173e-07	5.7 0.0142984 0.00478812 -3.93706e-06	5.7 0.0115092 0.00421531 -1.10869e-06	5.7 0.0124553 0.0045846 -1.10929e-06
5.8 0.010955 0.00436892 -9.75096e-07	5.8 0.00927809 0.00404564 -2.59406e-07	5.8 0.0131843 0.00471056 -3.53104e-06	5.8 0.0105748 0.00414467 -9.73594e-07	5.8 0.0114444 0.00450961 -9.75441e-07
5.9 0.0100513 0.00428003 -8.55313e-07	5.9 0.0085004 0.00395482 -2.23326e-07	5.9 0.0121314 0.0046217 -3.16101e-06	5.9 0.00970684 0.00406036 -8.55543e-07	5.9 0.0104959 0.00442176 -8.56033e-07
6 0.00921358 0.0041794 -7.50432e-07	6 0.00778715 0.00385208 -1.92529e-07	6 0.0111616 0.00452366 -2.82455e-06	6 0.00890067 0.00396888 -7.51157e-07	6 0.00961877 0.00432515 -7.51258e-07
6.1 0.00842947 0.00407547 -6.57965e-07	6.1 0.00711554 0.00374839 -1.66035e-07	6.1 0.0102346 0.00441142 -2.52371e-06	6.1 0.00814382 0.00385746 -6.58682e-07	6.1 0.00879739 0.00420093 -6.5867e-07
6.2 0.00774001 0.0039507 -5.74878e-07	6.2 0.006482 0.0036337 -1.42426e-07	6.2 0.00937458 0.00428975 -2.24981e-06	6.2 0.00745786 0.00374257 -5.74758e-07	6.2 0.00803908 0.00407487 -5.75233e-07
6.3 0.00707689 0.00383027 -5.02391e-07	6.3 0.00590323 0.00351896 -1.22226e-07	6.3 0.00857275 0.0041685 -2.00883e-06	6.3 0.00680796 0.00363431 -5.0259e-07	6.3 0.00733195 0.00394597 -5.02918e-07
6.4 0.00644886 0.00369902 -4.39053e-07	6.4 0.00536988 0.00339091 -1.04873e-07	6.4 0.007848 0.00403128 -1.78626e-06	6.4 0.00621201 0.00350838 -4.39267e-07	6.4 0.00668479 0.00381463 -4.39168e-07
6.5 0.00584935 0.00356338 -3.83756e-07	6.5 0.00487472 0.0032592 -8.99371e-08	6.5 0.00716906 0.00387692 -1.59213e-06	6.5 0.00564097 0.00338 -3.8354e-07	6.5 0.00606261 0.00367244 -3.83784e-07
6.6 0.0053087 0.00341168 -3.3445e-07	6.6 0.00441933 0.00312078 -7.68288e-08	6.6 0.00654726 0.00373163 -1.41551e-06	6.6 0.00512202 0.00325467 -3.3452e-07	6.6 0.00550587 0.00354517 -3.34442e-07
6.7 0.00482133 0.00326931 -2.91286e-07	6.7 0.00400087 0.00297851 -6.56374e-08	6.7 0.00596405 0.00357489 -1.25877e-06	6.7 0.00465155 0.00311645 -2.91232e-07	6.7 0.00499626 0.00339761 -2.9133e-07
6.8 0.00436488 0.00312053 -2.53505e-07	6.8 0.00361795 0.00283729 -5.60664e-08	6.8 0.00542976 0.00341974 -1.11827e-06	6.8 0.00421543 0.00297806 -2.53397e-07	6.8 0.00452298 0.00324806 -2.53559e-07
6.9 0.00395543 0.00297035 -2.20205e-07	6.9 0.0032718 0.00269932 -4.7802e-08	6.9 0.00493409 0.00326327 -9.92072e-07	6.9 0.00381996 0.00283843 -2.20169e-07	6.9 0.00409582 0.00309801 -2.20229e-07
7 0.0035879 0.00282027 -1.91521e-07	7 0.00295256 0.00255879 -4.07739e-08	7 0.00448282 0.00310628 -8.79675e-07	7 0.00346668 0.00269582 -1.91348e-07	7 0.00371301 0.00294069 -1.9164e-07
7.1 0.00324128 0.00267493 -1.66048e-07	7.1 0.00265806 0.00242341 -3.4673e-08	7.1 0.00405803 0.00294553 -7.79855e-07	7.1 0.00313391 0.00255783 -1.66051e-07	7.1 0.0033534 0.00279316 -1.66134e-07
7.2 0.00292692 0.00253223 -1.43929e-07	7.2 0.00239026 0.00228877 -2.94168e-08	7.2 0.00367721 0.00279436 -6.90365e-07	7.2 0.00283106 0.00242258 -1.43786e-07	7.2 0.00302502 0.00264967 -1.43933e-07
7.3 0.00263649 0.00239225 -1.24856e-07	7.3 0.00214574 0.00216079 -2.50158e-08	7.3 0.00332702 0.00264563 -6.1108e-07	7.3 0.00255149 0.00228995 -1.24738e-07	7.3 0.00272198 0.00250562 -1.24871e-07
7.4 0.00236958 0.00225405 -1.07992e-07	7.4 0.00192434 0.0020343 -2.12158e-08	7.4 0.00300651 0.00250148 -5.40144e-07	7.4 0.00229359 0.00216 -1.07961e-07	7.4 0.00244651 0.00236166 -1.08048e-07
7.5 0.00212939 0.00212398 -9.34958e-08	7.5 0.00172224 0.00191125 -1.79826e-08	7.5 0.0027132 0.00235838 -4.7754e-07	7.5 0.00206184 0.0020348 -9.34592e-08	7.5 0.00219655 0.00222504 -9.35381e-08
7.6 0.00191135 0.00199621 -8.08198e-08	7.6 0.00154086 0.00179342 -1.52489e-08	7.6 0.0024508 0.00222978 -4.22243e-07	7.6 0.00185161 0.001913 -8.07915e-08	7.6 0.00197041 0.00208676 -8.08115e-08
7.7 0.00171368 0.0018711 -6.98362e-08	7.7 0.00137714 0.00167919 -1.28967e-08	7.7 0.0022047 0.00209694 -3.72496e-07	7.7 0.00165852 0.00179534 -6.98344e-08	7.7 0.00176646 0.00195633 -6.98544e-08
7.8 0.00153424 0.00175101 -6.0285e-08	7.8 0.00122853 0.00156983 -1.09038e-08	7.8 0.00198412 0.00196639 -3.28587e-07	7.8 0.00148549 0.00168018 -6.02463e-08	7.8 0.00158198 0.00182987 -6.0293e-08
7.9 0.00137152 0.00163755 -5.20381e-08	7.9 0.00109034 0.00146729 -9.22345e-09	7.9 0.00178334 0.00184049 -2.89865e-07	7.9 0.00132921 0.00157061 -5.2022e-08	7.9 0.00141499 0.00170916 -5.20499e-08
8 0.00122657 0.00152626 -4.4865e-08	8 0.000968581 0.00136784 -7.79657e-09	8 0.00160152 0.00171921 -2.55633e-07	8 0.00118901 0.00146489 -4.48967e-08	8 0.00126406 0.0015934 -4.4867e-08
8.1 0.00109441 0.00142042 -3.86848e-08	8.1 0.000861047 0.00127107 -6.57499e-09	8.1 0.00143676 0.00160528 -2.25157e-07	8.1 0.00106031 0.00136427 -3.86898e-08	8.1 0.00112823 0.0014826 -3.86886e-08
8.2 0.000975032 0.00132987 -3.32888e-08	8.2 0.000763805 0.00117976 -5.54667e-09	8.2 0.00128775 0.00149548 -1.98155e-07	8.2 0.000945472 0.0012716 -3.32896e-08	8.2 0.00100529 0.0013826 -3.32995e-08
8.3 0.000866212 0.00123398 -2.86222e-08	8.3 0.000677438 0.00109346 -4.67108e-09	8.3 0.00115292 0.00139047 -1.74284e-07	8.3 0.000842233 0.00118051 -2.86235e-08	8.3 0.000892463 0.00128486 -2.86375e-08
8.4 0.000770029 0.00113974 -2.46419e-08	8.4 0.000600067 0.00101042 -3.92689e-09	8.4 0.00103205 0.00129091 -1.53369e-07	8.4 0.000749119 0.00109232 -2.46458e-08	8.4 0.000793933 0.00121244 -2.46501e-08
8.5 0.000683741 0.00105407 -2.11841e-08	8.5 0.000530861 0.000932195 -3.30085e-09	8.5 0.00092016 0.00119634 -1.34905e-07	8.5 0.000665324 0.00101064 -2.11798e-08	8.5 0.000704503 0.00112133 -2.11919e-08
8.6 0.000608843 0.000973486 -1.82102e-08	8.6 0.000468836 0.000858227 -2.76904e-09	8.6 0.000821982 0.00110737 -1.1854e-07	8.6 0.000590212 0.000934093 -1.82123e-08	8.6 0.00063517 0.00103562 -1.822e-08
8.7 0.000539681 0.000897279 -1.563e-08	8.7 0.000413374 0.000789913 -2.3462e-09	8.7 0.000733617 0.00102284 -1.0414e-07	8.7 0.000523434 0.000861924 -1.563e-08	8.7 0.000562381 0.000953669 -1.56344e-08
8.8 0.00047777 0.000825943 -1.34057e-08	8.8 0.00036406 0.0007251 -1.94072e-09	8.8 0.000654137 0.000944225 -9.14074e-08	8.8 0.000463864 0.000793682 -1.34116e-08	8.8 0.000497405 0.000878691 -1.34168e-08
8.9 0.000421396 0.000759056 -1.14876e-08	8.9 0.000320501 0.000664771 -1.63943e-09	8.9 0.000583178 0.000869963 -8.02881e-08	8.9 0.000410779 0.000729517 -1.1502e-08	8.9 0.000444146 0.000807316 -1.14912e-08
9 0.000372494 0.000696866 -9.84916e-09	9 0.000281682 0.000609074 -1.41085e-09	9 0.000519602 0.000802429 -7.04449e-08	9 0.000363393 0.000670255 -9.8624e-09	9 0.000392268 0.000740729 -9.85626e-09
9.1 0.000328894 0.000638878 -8.46087e-09	9.1 0.00024707 0.000556875 -1.21252e-09	9.1 0.000462353 0.000737118 -6.1794e-08	9.1 0.00032104 0.00061427 -8.47429e-09	9.1 0.000345909 0.000678425 -8.46779e-09
9.2 0.000290505 0.000584601 -7.23936e-09	9.2 0.000216559 0.000508531 -1.02327e-09	9.2 0.000411149 0.000675461 -5.41957e-08	9.2 0.000283196 0.000562355 -7.2487e-09	9.2 0.000304819 0.000620699 -7.24244e-09
9.3 0.000256068 0.000534285 -6.17482e-09	9.3 0.000189678 0.000463729 -8.4382e-10	9.3 0.000365323 0.000618418 -4.75072e-08	9.3 0.000249632 0.000513987 -6.18087e-09	9.3 0.000268478 0.000566818 -6.17454e-09
9.4 0.000225199 0.000488921 -5.29992e-09	9.4 0.000165679 0.000422057 -6.72909e-10	9.4 0.000324368 0.000565209 -4.15853e-08	9.4 0.000219734 0.000469386 -5.30087e-09	9.4 0.000235956 0.000519753 -5.30001e-09
9.5 0.000198227 0.000445541 -4.53451e-09	9.5 0.000144835 0.000383562 -5.84979e-10	9.5 0.000288245 0.000516382 -3.64465e-08	9.5 0.000193613 0.000427731 -4.53627e-09	9.5 0.000207498 0.00047299 -4.53638e-09
9.6 0.000174069 0.000405472 -3.84881e-09	9.6 0.000126403 0.000348142 -4.69325e-10	9.6 0.000255896 0.000471373 -3.19224e-08	9.6 0.000170262 0.000389186 -3.85199e-09	9.6 0.000182175 0.000429991 -3.86131e-09
9.7 0.000153109 0.000368319 -3.30267e-09	9.7 0.000110219 0.000315605 -3.37433e-10	9.7 0.00022686 0.000429738 -2.79416e-08	9.7 0.000149589 0.000353813 -3.30432e-09	9.7 0.000159253 0.000390567 -3.31514e-09
9.8 0.00013438 0.000334308 -2.82688e-09	9.8 9.6014e-05 0.000285828 -2.84271e-10	9.8 0.000200843 0.000389104 -2.4449e-08	9.8 0.000131218 0.000320849 -2.82427e-09	9.8 0.000139629 0.000355837 -2.83334e-09
9.9 0.000117807 0.000302938 -2.41224e-09	9.9 8.34322e-05 0.000258332 -1.71708e-10	9.9 0.000177542 0.000352889 -2.13902e-08	9.9 0.000115132 0.000290869 -2.40808e-09	9.9 0.000122306 0.000322084 -2.41069e-09
10 0.000103241 0.000274142 -2.14613e-09	10 7.25569e-05 0.000233118 -2.80769e-10	10 0.000156965 0.000322336 -1.87122e-08	10 0.000100877 0.000263318 -2.11326e-09	10 0.000107087 0.00029114 -2.11021e-09
10.1 9.03587e-05 0.000247494 -1.87149e-09	10.1 6.30517e-05 0.000210644 -1.19408e-10	10.1 0.00013873 0.000292089 -1.63719e-08	10.1 8.83346e-05 0.000237858 -1.87054e-09	10.1 9.36481e-05 0.000262568 -1.88728e-09
10.2 7.90862e-05 0.000223353 -1.6862e-09	10.2 5.47391e-05 0.000189716 -1.33984e-10	10.2 0.000122743 0.000264645 -1.43255e-08	10.2 7.73197e-05 0.000214729 -1.68336e-09	10.2 8.18954e-05 0.000236922 -1.68745e-09
10.3 6.9113e-05 0.000201359 -1.45745e-09	10.3 4.75102e-05 0.000170406 -2.02612e-10	10.3 0.000108488 0.000239216 -1.25102e-08	10.3 6.7633e-05 0.000193674 -1.45873e-09	10.3 7.15548e-05 0.000213463 -1.43632e-09
10.4 6.03633e-05 0.000181451 -1.25161e-09	10.4 4.11468e-05 0.00015289 1.95479e-11	10.4 9.59247e-05 0.000215945 -1.09332e-08	10.4 5.90993e-05 0.000174374 -1.25807e-09	10.4 6.24384e-05 0.000191842 -1.24215e-09
10.5 5.26677e-05 0.000163016 -1.046e-09	10.5 3.56187e-05 0.000137351 1.02339e-10	10.5 8.46968e-05 0.000194769 -9.54914e-09	10.5 5.1628e-05 0.000156811 -1.046e-09	10.5 5.4429e-05 0.000172347 -1.05217e-09
10.6 4.59406e-05 0.000146332 -8.50594e-10	10.6 3.07891e-05 0.000123025 -4.29252e-11	10.6 7.47933e-05 0.000175512 -8.33382e-09	10.6 4.50407e-05 0.000140864 -8.50594e-10	10.6 4.74495e-05 0.000154597 -8.54362e-10
10.7 4.00583e-05 0.000131256 -7.50587e-10	10.7 2.65873e-05 0.000109865 7.15371e-10	10.7 6.61068e-05 0.00015789 -7.30057e-09	10.7 3.9287e-05 0.000126405 -7.50587e-10	10.7 4.13246e-05 0.000138711 -7.55724e-10
10.8 3.49011e-05 0.000117471 -6.47154e-10	10.8 2.29453e-05 9.81911e-05 7.20971e-10	10.8 5.84171e-05 0.000141948 -6.34932e-09	10.8 3.42756e-05 0.000113215 -6.47154e-10	10.8 3.59342e-05 0.000124198 -6.49374e-10
10.9 3.03845e-05 0.000105088 -5.46961e-10	10.9 1.97987e-05 8.7566e-05 5.31812e-10	10.9 5.14468e-05 0.000127503 -5.55524e-09	10.9 2.98253e-05 0.000101315 -5.46961e-10	10.9 3.12976e-05 0.000111082 -5.46961e-10
11 2.64511e-05 9.38741e-05 -3.71643e-10	11 1.70663e-05 7.79504e-05 3.94643e-10	11 4.53223e-05 0.000114418 -4.8725e-09	11 2.59766e-05 9.05723e-05 -3.71643e-10	11 2.72191e-05 9.92118e-05 -3.71643e-10
11.1 2.30197e-05 8.37591e-05 -2.10585e-10	11.1 1.46981e-05 6.92762e-05 2.95938e-10	11.1 3.99649e-05 0.000102539 -4.28337e-09	11.1 2.25999e-05 8.08537e-05 -2.10585e-10	11.1 2.36633e-05 8.86094e-05 -2.10585e-10
11.2 2.0025e-05 7.468e-05 -2.54236e-10	11.2 1.26423e-05 6.15894e-05 2.24277e-10	11.2 3.52574e-05 9.17843e-05 -3.77296e-09	11.2 1.96653e-05 7.21228e-05 -2.54236e-10	11.2 2.05624e-05 7.89858e-05 -2.54236e-10
11.3 1.74082e-05 6.65774e-05 -1.92174e-10	11.3 1.08545e-05 5.4385e-05 1.71529e-10	11.3 3.11043e-05 8.20451e-05 -3.33289e-09	11.3 1.71165e-05 6.42661e-05 -1.92174e-10	11.3 1.78674e-05 7.03187e-05 -1.92174e-10
11.4 1.51382e-05 5.91815e-05 2.47912e-11	11.4 9.32769e-06 4.82177e-05 1.32232e-10	11.4 2.74236e-05 7.32846e-05 -2.87276e-09	11.4 1.48839e-05 5.71788e-05 2.47912e-11	11.4 1.55225e-05 6.24786e-05 2.47912e-11
11.5 1.31499e-05 5.25719e-05 -4.04935e-11	11.5 8.0095e-06 4.26836e-05 1.02476e-10	11.5 2.42116e-05 6.54007e-05 -2.5034e-09	11.5 1.29408e-05 5.08327e-05 -4.04935e-11	11.5 1.34806e-05 5.54898e-05 -4.04935e-11
11.6 1.14209e-05 4.66096e-05 2.60049e-11	11.6 6.87141e-06 3.7731e-05 7.98081e-11	11.6 2.13275e-05 5.83684e-05 -2.18796e-09	11.6 1.12381e-05 4.51062e-05 2.60049e-11	11.6 1.16968e-05 4.92723e-05 2.60049e-11
11.7 9.90129e-06 4.1311e-05 1.2278e-10	11.7 5.89082e-06 3.33269e-05 6.23244e-11	11.7 1.88072e-05 5.20165e-05 -1.92727e-09	11.7 9.73601e-06 4.00477e-05 1.2278e-10	11.7 1.01373e-05 4.36933e-05 1.2278e-10
11.8 8.59568e-06 3.65932e-05 1.79362e-10	11.8 5.04266e-06 2.94021e-05 4.87838e-11	11.8 1.65944e-05 4.62981e-05 -1.73511e-09	11.8 8.45491e-06 3.5476e-05 1.79362e-10	11.8 8.79152e-06 3.86357e-05 1.79362e-10
11.9 7.4588e-06 3.2392e-05 5.13925e-11	11.9 4.31993e-06 2.59263e-05 6.30433e-11	11.9 1.46527e-05 4.11554e-05 -1.52937e-09	11.9 7.34017e-06 3.14224e-05 5.13925e-11	11.9 7.62459e-06 3.41688e-05 5.13925e-11
12 6.47243e-06 2.86199e-05 6.54485e-11	12 3.69989e-06 2.28249e-05 5.09001e-11	12 1.29238e-05 3.65509e-05 -1.3153e-09	12 6.37275e-06 2.77713e-05 6.54485e-11	12 6.61607e-06 3.01724e-05 6.54485e-11
12.1 5.62334e-06 2.52821e-05 8.86761e-11	12.1 3.16485e-06 2.00694e-05 7.26537e-11	12.1 1.14086e-05 3.24831e-05 -1.13107e-09	12.1 5.55032e-06 2.45424e-05 8.86761e-11	12.1 5.73907e-06 2.6624e-05 8.86761e-11
12.2 4.87671e-06 2.2316e-05 4.49476e-11	12.2 2.70715e-06 1.76285e-05 6.07546e-11	12.2 1.00699e-05 2.88512e-05 -9.03424e-10	12.2 4.81656e-06 2.16694e-05 4.49476e-11	12.2 4.97335e-06 2.34708e-05 4.49476e-11
12.3 4.23476e-06 1.96753e-05 4.52972e-11	12.3 2.31372e-06 1.54709e-05 6.08222e-11	12.3 8.89797e-06 2.55693e-05 -7.77706e-10	12.3 4.18063e-06 1.91115e-05 4.52972e-11	12.3 4.31778e-06 2.06768e-05 4.52972e-11
12.4 3.67249e-06 1.73231e-05 1.17079e-10	12.4 1.97782e-06 1.35609e-05 5.92242e-11	12.4 7.85529e-06 2.26424e-05 -6.21908e-10	12.4 3.62682e-06 1.68423e-05 1.17079e-10	12.4 3.74217e-06 1.81927e-05 1.17079e-10
12.5 3.1809e-06 1.52365e-05 1.72925e-10	12.5 1.69014e-06 1.18774e-05 4.9475e-11	12.5 6.94083e-06 2.00444e-05 -4.79988e-10	12.5 3.14428e-06 1.48251e-05 1.72925e-10	12.5 3.23956e-06 1.59958e-05 1.72925e-10
12.6 2.76178e-06 1.33853e-05 3.36452e-10	12.6 1.4431e-06 1.03929e-05 4.13059e-11	12.6 6.13376e-06 1.77266e-05 -4.29668e-10	12.6 2.72723e-06 1.30313e-05 3.36452e-10	12.6 2.81217e-06 1.40463e-05 3.36452e-10
12.7 2.39504e-06 1.17559e-05 2.81922e-10	12.7 1.23185e-06 9.08374e-06 3.44615e-11	12.7 5.4224e-06 1.56688e-05 -3.02589e-10	12.7 2.36564e-06 1.1446e-05 2.81922e-10	12.7 2.4373e-06 1.23173e-05 2.81922e-10


==> anc/TwoPointColorFluc/2PSepPoint/plot2PSepColorAndHSFlucT0C0.txt <==
set multiplot layout 2,1
set tmargin 4
set bmargin 0
set lmargin 20
set rmargin 90

set key font "Times-Roman, 16"

set title "τQ_{s,A}=0" font "Times-Roman, 16"

set ylabel "<{/Symbol e}(x){/Symbol e}(y)> / ~{/Symbol m}{1\\~}_{} ^4 Q_{s,A}^4 [GeV^{4}]" font "Times-Roman, 16" offset char -1,0
set xtics 0,0.5,3.5
set ytics 0,0.004,0.013
set yrange [0:0.013]
set xrange [0:3.5]

set style fill transparent solid 0.2 noborder

set xtics format "" font "Times-Roman, 14"
set ytics font "Times-Roman, 14"

plot "2PSepT0Merged.txt" using ($1/sqrt(3.3)):($14/(81)):($18/(81)) with filledcurves lt 1 notitle, \
"2PSepT0Merged.txt" using ($1/sqrt(3.3)):($2/(81)) with lines lt 1 lw 2 title "DC-DC", \
"2PSepT0Merged.txt" using ($1/sqrt(3.3)):(($15+$16)/(81)):(($19+$20)/(81)) with filledcurves lt 2 notitle, \
"2PSepT0Merged.txt" using ($1/sqrt(3.3)):(($3+$4)/(81)) with lines lt 2 lw 2 title "Total proton fluc", \
"2PSepT0Merged.txt" using ($1/sqrt(3.3)):(($15)/(81)):(($19)/(81)) with filledcurves lt 6 notitle, \
"2PSepT0Merged.txt" using ($1/sqrt(3.3)):(($3)/(81)) with lines lt 6 lw 2 title "Proton HS fluc", \
"2PSepT0Merged.txt" using ($1/sqrt(3.3)):(($16)/(81)):(($20)/(81)) with filledcurves lt 7 notitle, \
"2PSepT0Merged.txt" using ($1/sqrt(3.3)):(($4)/(81)) with lines lt 7 lw 2 title "Proton color fluc"

set tmargin 0
set bmargin 4
set xlabel "|x-y|/R" font "Times-Roman, 16"
set ylabel "<{/Symbol e}(x){/Symbol e}(y)>/Sum" font "Times-Roman, 16"
set yrange [0:1]
set ytics 0,0.1,0.9

set notitle

set xtics format "%g" font "Times-Roman, 14"

plot "2PSepT0Merged.txt" using ($1/sqrt(3.3)):($2/($2+$3+$4)) with lines lt 1 lw 2 notitle, \
"2PSepT0Merged.txt" using ($1/sqrt(3.3)):(($3)/($2+$3+$4)) with lines lt 6 lw 2 notitle, \
"2PSepT0Merged.txt" using ($1/sqrt(3.3)):(($4)/($2+$3+$4)) with lines lt 7 lw 2 notitle

unset multiplot

reset
reset session

==> anc/TwoPointColorFluc/2PSepPoint/plot2PSepColorAndHSFlucT1C0.txt <==
set multiplot layout 2,1
set tmargin 4
set bmargin 0
set lmargin 20
set rmargin 90

set key font "Times-Roman, 16"

set title "τQ_{s,A}=1" font "Times-Roman, 16"

set ylabel "<{/Symbol e}(x){/Symbol e}(y)> / ~{/Symbol m}{1\\~}_{} ^4 Q_{s,A}^4 [GeV^{4}]" font "Times-Roman, 16" offset char -1,0
set xtics 0,0.5,3.5
set ytics 0,0.0005,0.0018
set yrange [0:0.0018]
set xrange [0:3.5]

set style fill transparent solid 0.2 noborder

set xtics format "" font "Times-Roman, 14"
set ytics font "Times-Roman, 14"

plot "2PSepT1Merged.txt" using ($1/sqrt(3.3)):($14/(81)):($18/(81)) with filledcurves lt 1 notitle, \
"2PSepT1Merged.txt" using ($1/sqrt(3.3)):($2/(81)) with lines lt 1 lw 2 title "DC-DC", \
"2PSepT1Merged.txt" using ($1/sqrt(3.3)):(($15+$16)/(81)):(($19+$20)/(81)) with filledcurves lt 2 notitle, \
"2PSepT1Merged.txt" using ($1/sqrt(3.3)):(($3+$4)/(81)) with lines lt 2 lw 2 title "Total proton fluc", \
"2PSepT1Merged.txt" using ($1/sqrt(3.3)):(($15)/(81)):(($19)/(81)) with filledcurves lt 6 notitle, \
"2PSepT1Merged.txt" using ($1/sqrt(3.3)):(($3)/(81)) with lines lt 6 lw 2 title "Proton HS fluc", \
"2PSepT1Merged.txt" using ($1/sqrt(3.3)):(($16)/(81)):(($20)/(81)) with filledcurves lt 7 notitle, \
"2PSepT1Merged.txt" using ($1/sqrt(3.3)):(($4)/(81)) with lines lt 7 lw 2 title "Proton color fluc"

set tmargin 0
set bmargin 4
set xlabel "|x-y|/R" font "Times-Roman, 16"
set ylabel "<{/Symbol e}(x){/Symbol e}(y)>/Sum" font "Times-Roman, 16"
set yrange [0:1]
set ytics 0,0.1,0.9

set notitle

set xtics format "%g" font "Times-Roman, 14"

plot "2PSepT1Merged.txt" using ($1/sqrt(3.3)):($2/($2+$3+$4)) with lines lt 1 lw 2 notitle, \
"2PSepT1Merged.txt" using ($1/sqrt(3.3)):(($3)/($2+$3+$4)) with lines lt 6 lw 2 notitle, \
"2PSepT1Merged.txt" using ($1/sqrt(3.3)):(($4)/($2+$3+$4)) with lines lt 7 lw 2 notitle

unset multiplot

reset
reset session

==> anc/TwoPointPlotT0And1/2PSameT0Merged.txt <==
#//------------------------- 	#//------------------------- 	#//------------------------- 	#//------------------------- 	#//------------------------- 
#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  
#//------------------------- 	#//------------------------- 	#//------------------------- 	#//------------------------- 	#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.06	#Short distance cutoff (C0) = 0.04
#Gluon mass (gluonMass) = 0.5	#Gluon mass (gluonMass) = 0.6	#Gluon mass (gluonMass) = 0.4	#Gluon mass (gluonMass) = 0.5	#Gluon mass (gluonMass) = 0.5
#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0	#Proper time (tau) = 0	#Proper time (tau) = 0	#Proper time (tau) = 0	#Proper time (tau) = 0
#Moment for the angle weighting (Nmoment) = 2	#Moment for the angle weighting (Nmoment) = 2	#Moment for the angle weighting (Nmoment) = 2	#Moment for the angle weighting (Nmoment) = 2	#Moment for the angle weighting (Nmoment) = 2
#Moment for the radius weighting (PowerOfR) = 2	#Moment for the radius weighting (PowerOfR) = 2	#Moment for the radius weighting (PowerOfR) = 2	#Moment for the radius weighting (PowerOfR) = 2	#Moment for the radius weighting (PowerOfR) = 2
#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2
#1.|x| 2.DCDC 3.ProtonHotSpotFluc 4.ProtonColorFluc 	#1.|x| 2.DCDC 3.ProtonHotSpotFluc 4.ProtonColorFluc 	#1.|x| 2.DCDC 3.ProtonHotSpotFluc 4.ProtonColorFluc 	#1.|x| 2.DCDC 3.ProtonHotSpotFluc 4.ProtonColorFluc 	#1.|x| 2.DCDC 3.ProtonHotSpotFluc 4.ProtonColorFluc 
0 0.900692 0.403125 0.16326	0 0.833265 0.383889 0.152354	0 0.975715 0.4219 0.175088	0 0.795549 0.350685 0.143565	0 1.03827 0.472485 0.189128
0.05 0.89994 0.402694 0.163116	0.05 0.832561 0.383476 0.152219	0.05 0.974898 0.421453 0.174935	0.05 0.794912 0.350311 0.14344	0.05 1.03743 0.471969 0.18896
0.1 0.897793 0.401409 0.162683	0.1 0.830536 0.382247 0.15181	0.1 0.972582 0.420112 0.174476	0.1 0.792931 0.349193 0.143066	0.1 1.03471 0.470461 0.18847
0.15 0.894179 0.399272 0.161963	0.15 0.827165 0.380216 0.151134	0.15 0.968713 0.417887 0.173713	0.15 0.789757 0.347335 0.142438	0.15 1.03068 0.467956 0.187635
0.2 0.889119 0.396318 0.160964	0.2 0.822474 0.377406 0.150193	0.2 0.963344 0.414789 0.172652	0.2 0.785331 0.34477 0.141563	0.2 1.02486 0.464487 0.186472
0.25 0.882712 0.392566 0.15969	0.25 0.816474 0.373829 0.148994	0.25 0.956477 0.410876 0.1713	0.25 0.779688 0.341505 0.140447	0.25 1.01743 0.460094 0.184989
0.3 0.874951 0.388043 0.158151	0.3 0.809202 0.36952 0.147546	0.3 0.948163 0.406151 0.169667	0.3 0.772885 0.337575 0.139098	0.3 1.00845 0.454788 0.183197
0.35 0.865838 0.382795 0.156355	0.35 0.800695 0.364516 0.145856	0.35 0.938427 0.400667 0.167759	0.35 0.764875 0.333012 0.137524	0.35 0.997843 0.448633 0.181108
0.4 0.855473 0.376868 0.154312	0.4 0.790992 0.358868 0.143934	0.4 0.927331 0.394461 0.165591	0.4 0.75574 0.327857 0.135735	0.4 0.985862 0.441682 0.178735
0.45 0.843841 0.370306 0.152037	0.45 0.780159 0.352613 0.141794	0.45 0.914871 0.387606 0.163175	0.45 0.745515 0.322151 0.133743	0.45 0.972403 0.433991 0.176089
0.5 0.831063 0.363173 0.149541	0.5 0.768205 0.345818 0.139447	0.5 0.901177 0.380147 0.160525	0.5 0.734265 0.315947 0.131556	0.5 0.957583 0.42563 0.173188
0.55 0.817126 0.355523 0.146841	0.55 0.75517 0.338527 0.136907	0.55 0.886279 0.372142 0.157656	0.55 0.722073 0.309292 0.12919	0.55 0.94146 0.416661 0.170048
0.6 0.802138 0.347417 0.14395	0.6 0.741182 0.330804 0.134191	0.6 0.870238 0.363656 0.154584	0.6 0.708904 0.302242 0.126656	0.6 0.924166 0.40716 0.166686
0.65 0.786173 0.338909 0.140888	0.65 0.726283 0.322706 0.131312	0.65 0.853135 0.354764 0.151329	0.65 0.694856 0.294844 0.123973	0.65 0.905683 0.397193 0.163125
0.7 0.76929 0.330075 0.13767	0.7 0.710516 0.314293 0.12829	0.7 0.835049 0.345518 0.147906	0.7 0.680004 0.287156 0.121149	0.7 0.886088 0.386838 0.159383
0.75 0.751592 0.320977 0.13431	0.75 0.693997 0.305637 0.125134	0.75 0.816099 0.335998 0.144335	0.75 0.664396 0.279238 0.118204	0.75 0.865571 0.376172 0.155479
0.8 0.733096 0.311679 0.130831	0.8 0.676756 0.296784 0.121868	0.8 0.796265 0.326259 0.140633	0.8 0.648122 0.271143 0.115153	0.8 0.844188 0.365274 0.151437
0.85 0.713911 0.302234 0.12725	0.85 0.658847 0.287799 0.118504	0.85 0.775669 0.31637 0.136822	0.85 0.631235 0.262926 0.112012	0.85 0.821999 0.354215 0.147275
0.9 0.694084 0.292712 0.12358	0.9 0.640383 0.278735 0.11506	0.9 0.754436 0.306395 0.132916	0.9 0.613808 0.254635 0.108793	0.9 0.799139 0.34306 0.143009
0.95 0.673758 0.283166 0.119843	0.95 0.62143 0.269656 0.111553	0.95 0.732642 0.296395 0.128934	0.95 0.595914 0.246325 0.105513	0.95 0.775621 0.331883 0.138664
1 0.652984 0.273654 0.116053	1 0.602062 0.260606 0.107999	1 0.710323 0.286429 0.124896	1 0.577629 0.238042 0.102188	1 0.75159 0.320744 0.134264
1.05 0.631835 0.264226 0.112226	1.05 0.582354 0.251663 0.10441	1.05 0.687625 0.276543 0.120818	1.05 0.559008 0.22983 0.0988286	1.05 0.72713 0.309705 0.129822
1.1 0.610418 0.254925 0.108379	1.1 0.562382 0.242811 0.100806	1.1 0.664647 0.266788 0.116716	1.1 0.540128 0.221726 0.0954514	1.1 0.70227 0.298824 0.125357
1.15 0.588771 0.245788 0.104529	1.15 0.542218 0.234108 0.0971991	1.15 0.641391 0.257206 0.112607	1.15 0.52106 0.213769 0.0920689	1.15 0.677234 0.288122 0.120889
1.2 0.566983 0.236858 0.100685	1.2 0.521948 0.225622 0.0935999	1.2 0.61797 0.247839 0.108505	1.2 0.501939 0.205992 0.0886938	1.2 0.652049 0.277671 0.11643
1.25 0.545136 0.228168 0.0968641	1.25 0.501614 0.217363 0.0900237	1.25 0.594479 0.238715 0.104424	1.25 0.48262 0.198422 0.0853364	1.25 0.626796 0.267503 0.111999
1.3 0.523293 0.219737 0.0930771	1.3 0.481293 0.209354 0.0864797	1.3 0.571007 0.229866 0.100378	1.3 0.463363 0.191079 0.0820094	1.3 0.601522 0.257636 0.10761
1.35 0.501527 0.211591 0.0893355	1.35 0.461053 0.201621 0.0829805	1.35 0.547586 0.221315 0.0963776	1.35 0.444178 0.183982 0.0787214	1.35 0.576377 0.248102 0.103273
1.4 0.479896 0.203745 0.0856495	1.4 0.440945 0.194173 0.079535	1.4 0.524305 0.213076 0.0924353	1.4 0.42511 0.177143 0.0754807	1.4 0.551415 0.238921 0.0990001
1.45 0.458475 0.196211 0.0820283	1.45 0.421049 0.187022 0.0761514	1.45 0.501234 0.205171 0.0885597	1.45 0.406231 0.170579 0.0722968	1.45 0.526774 0.230109 0.0948052
1.5 0.437322 0.189 0.0784794	1.5 0.401398 0.180176 0.0728375	1.5 0.478441 0.197593 0.0847595	1.5 0.387574 0.164295 0.0691764	1.5 0.502348 0.221674 0.0906942
1.55 0.416483 0.182112 0.075011	1.55 0.382049 0.173637 0.0696001	1.55 0.455973 0.190358 0.0810435	1.55 0.369192 0.158295 0.0661261	1.55 0.4783 0.213613 0.086677
1.6 0.396011 0.175545 0.0716295	1.6 0.363052 0.167404 0.0664447	1.6 0.433885 0.183459 0.0774171	1.6 0.351129 0.152572 0.0631504	1.6 0.454672 0.20593 0.0827604
1.65 0.37595 0.169295 0.0683392	1.65 0.344442 0.161471 0.0633764	1.65 0.412221 0.176891 0.0738862	1.65 0.333434 0.147129 0.0602547	1.65 0.431524 0.198615 0.0789506
1.7 0.356344 0.163354 0.0651435	1.7 0.326268 0.155832 0.0603977	1.7 0.391044 0.170649 0.0704564	1.7 0.31613 0.141954 0.0574423	1.7 0.408907 0.191663 0.0752519
1.75 0.337232 0.157714 0.0620465	1.75 0.308556 0.150475 0.0575131	1.75 0.370388 0.164722 0.067131	1.75 0.299253 0.137041 0.0547161	1.75 0.386862 0.18506 0.0716686
1.8 0.318643 0.152358 0.0590513	1.8 0.291344 0.145379 0.0547237	1.8 0.350281 0.159096 0.0639118	1.8 0.282832 0.132378 0.052079	1.8 0.365427 0.178795 0.0682033
1.85 0.300605 0.147276 0.0561594	1.85 0.274651 0.140561 0.0520318	1.85 0.330752 0.153756 0.0608015	1.85 0.266889 0.127957 0.0495319	1.85 0.344635 0.172838 0.0648584
1.9 0.283136 0.142446 0.0533709	1.9 0.258505 0.135976 0.0494383	1.9 0.311838 0.148688 0.0578006	1.9 0.251457 0.123754 0.0470759	1.9 0.324514 0.167181 0.0616339
1.95 0.266277 0.137853 0.0506871	1.95 0.242918 0.131611 0.0469425	1.95 0.29356 0.143869 0.0549112	1.95 0.23655 0.119761 0.0447108	1.95 0.305087 0.161796 0.0585309
2 0.250028 0.13348 0.0481075	2 0.227907 0.127453 0.044545	2 0.275939 0.139281 0.0521322	2 0.222185 0.115959 0.0424381	2 0.286375 0.156668 0.0555495
2.05 0.234405 0.129307 0.0456308	2.05 0.213484 0.123484 0.0422445	2.05 0.258977 0.134908 0.0494626	2.05 0.208366 0.112334 0.0402555	2.05 0.26839 0.151771 0.0526866
2.1 0.219415 0.125315 0.0432565	2.1 0.199657 0.119685 0.0400395	2.1 0.242692 0.130726 0.0469011	2.1 0.195108 0.108871 0.0381626	2.1 0.25114 0.147089 0.0499427
2.15 0.205068 0.121492 0.0409824	2.15 0.186431 0.116042 0.0379284	2.15 0.227086 0.126719 0.044447	2.15 0.182412 0.105549 0.0361578	2.15 0.23463 0.142596 0.0473144
2.2 0.191368 0.117814 0.0388067	2.2 0.173812 0.112535 0.0359096	2.2 0.212167 0.122872 0.0420978	2.2 0.170282 0.102359 0.0342395	2.2 0.218863 0.138271 0.0448
2.25 0.178298 0.114266 0.0367271	2.25 0.16178 0.109148 0.0339809	2.25 0.197929 0.119161 0.0398513	2.25 0.158712 0.0992772 0.0324058	2.25 0.20384 0.134094 0.0423983
2.3 0.165869 0.110831 0.0347413	2.3 0.150349 0.105867 0.0321393	2.3 0.184373 0.115573 0.0377048	2.3 0.147702 0.0963002 0.0306545	2.3 0.189554 0.130051 0.0401047
2.35 0.154069 0.107492 0.0328463	2.35 0.139507 0.102677 0.0303829	2.35 0.171487 0.11209 0.0356559	2.35 0.137246 0.0934091 0.0289832	2.35 0.175998 0.126124 0.0379157
2.4 0.142892 0.104242 0.0310395	2.4 0.129243 0.0995679 0.0287091	2.4 0.159268 0.108702 0.0337013	2.4 0.127337 0.0905955 0.0273898	2.4 0.163157 0.122295 0.0358294
2.45 0.132322 0.101066 0.0293179	2.45 0.119545 0.0965274 0.0271143	2.45 0.147694 0.105395 0.031838	2.45 0.117963 0.0878469 0.0258711	2.45 0.151021 0.118553 0.0338415
2.5 0.122346 0.0979536 0.0276784	2.5 0.110405 0.0935449 0.0255961	2.5 0.136765 0.102156 0.030063	2.5 0.109114 0.0851521 0.0244251	2.5 0.139573 0.114884 0.0319483
2.55 0.112947 0.094893 0.0261184	2.55 0.1018 0.0906121 0.0241516	2.55 0.126458 0.0989746 0.0283733	2.55 0.100775 0.0825059 0.0230487	2.55 0.128795 0.111276 0.0301471
2.6 0.104114 0.0918827 0.0246346	2.6 0.0937221 0.0877232 0.0227783	2.6 0.116758 0.0958462 0.0267656	2.6 0.0929342 0.0799015 0.0217398	2.6 0.118669 0.107724 0.0284338
2.65 0.0958284 0.0889118 0.0232238	2.65 0.0861499 0.0848725 0.0214727	2.65 0.107646 0.0927621 0.0252365	2.65 0.0855747 0.0773344 0.0204952	2.65 0.109172 0.104221 0.0268047
2.7 0.0880688 0.0859739 0.0218832	2.7 0.0790689 0.0820523 0.0202323	2.7 0.0991033 0.0897158 0.0237832	2.7 0.0786807 0.0747939 0.0193127	2.7 0.100286 0.100755 0.0252569
2.75 0.0808163 0.0830689 0.0206099	2.75 0.0724565 0.079262 0.0190543	2.75 0.091107 0.0867014 0.0224023	2.75 0.0722341 0.0722822 0.0181894	2.75 0.0919826 0.0973285 0.023787
2.8 0.0740503 0.0801943 0.0194011	2.8 0.0662942 0.0764993 0.0179359	2.8 0.0836369 0.0837157 0.0210911	2.8 0.0662176 0.0697966 0.0171228	2.8 0.0842381 0.0939365 0.0223915
2.85 0.067748 0.0773457 0.0182539	2.85 0.0605632 0.0737631 0.0168746	2.85 0.0766686 0.080763 0.0198465	2.85 0.0606126 0.0673348 0.0161106	2.85 0.0770307 0.0905766 0.021067
2.9 0.0618912 0.0745253 0.0171656	2.9 0.055242 0.0710529 0.0158679	2.9 0.0701818 0.0778338 0.0186656	2.9 0.0554003 0.064895 0.0151506	2.9 0.0703338 0.0872522 0.0198105
2.95 0.0564575 0.0717316 0.0161335	2.95 0.0503122 0.0683692 0.0149134	2.95 0.0641547 0.0749382 0.0175454	2.95 0.0505619 0.0624795 0.0142401	2.95 0.0641235 0.0839612 0.0186189
3 0.0514257 0.068967 0.0151553	3 0.0457518 0.0657125 0.0140084	3 0.0585635 0.0720731 0.0164835	3 0.046079 0.060088 0.0133771	3 0.0583697 0.080698 0.0174894
3.05 0.046776 0.0662324 0.0142283	3.05 0.0415435 0.063084 0.0131511	3.05 0.0533875 0.0692405 0.0154771	3.05 0.0419329 0.0577299 0.0125594	3.05 0.0530582 0.0774801 0.0164192
3.1 0.0424813 0.0635317 0.0133503	3.1 0.0376633 0.0604923 0.012339	3.1 0.0486005 0.0664401 0.014524	3.1 0.0381042 0.0553909 0.0117848	3.1 0.048159 0.0742983 0.0154054
3.15 0.038525 0.0608669 0.0125191	3.15 0.0340941 0.0579332 0.0115701	3.15 0.0441825 0.0636774 0.0136213	3.15 0.034576 0.0530746 0.0110515	3.15 0.0436497 0.0711595 0.0144456
3.2 0.0348874 0.0582402 0.0117325	3.2 0.0308162 0.0554123 0.0108426	3.2 0.0401117 0.0609543 0.0127672	3.2 0.031329 0.0507999 0.0103577	3.2 0.0395038 0.0680668 0.0135374
3.25 0.031548 0.0556562 0.0109885	3.25 0.0278118 0.0529318 0.0101544	3.25 0.0363673 0.0582766 0.0119592	3.25 0.0283466 0.0485604 0.00970156	3.25 0.0356997 0.0650235 0.0126782
3.3 0.0284874 0.0531175 0.0102851	3.3 0.0250626 0.0504966 0.00950375	3.3 0.0329284 0.0556445 0.0111953	3.3 0.0256118 0.0463593 0.00908112	3.3 0.0322157 0.0620368 0.0118659
3.35 0.0256871 0.0506294 0.00962045	3.35 0.0225516 0.0481101 0.00888898	3.35 0.0297749 0.053061 0.0104734	3.35 0.0231084 0.0442019 0.0084948	3.35 0.0290298 0.0591081 0.0110983
3.4 0.0231294 0.0481923 0.0089927	3.4 0.0202619 0.0457739 0.00830827	3.4 0.0268885 0.0505316 0.00979166	3.4 0.0208203 0.0420886 0.00794106	3.4 0.0261216 0.0562439 0.0103733
3.45 0.0207973 0.0458105 0.00840014	3.45 0.0181777 0.043491 0.00776012	3.45 0.0242504 0.0480573 0.00914804	3.45 0.0187328 0.040021 0.00741841	3.45 0.0234715 0.0534455 0.00968896
3.5 0.0186742 0.0434882 0.00784115	3.5 0.0162839 0.0412667 0.00724295	3.5 0.0218434 0.0456452 0.00854085	3.5 0.0168314 0.0380045 0.00692538	3.5 0.0210605 0.0507202 0.00904342
3.55 0.016745 0.0412275 0.00731413	3.55 0.0145659 0.0391025 0.00675536	3.55 0.0196505 0.0432949 0.00796846	3.55 0.0151023 0.0360394 0.00646047	3.55 0.0188708 0.0480668 0.00843477
3.6 0.0149942 0.0390312 0.00681756	3.6 0.0130104 0.037001 0.00629593	3.6 0.0176556 0.0410098 0.00742904	3.6 0.0135324 0.0341305 0.00602247	3.6 0.0168853 0.0454926 0.00786131
3.65 0.0134082 0.036902 0.00635001	3.65 0.0116039 0.0349637 0.00586327	3.65 0.0158437 0.0387933 0.00692112	3.65 0.0121094 0.0322802 0.00561007	3.65 0.0150879 0.0429938 0.00732129
3.7 0.0119738 0.0348399 0.00591001	3.7 0.0103346 0.0329945 0.00545621	3.7 0.0142004 0.036645 0.00644313	3.7 0.0108215 0.0304875 0.00522192	3.7 0.0134628 0.0405775 0.00681322
3.75 0.0106786 0.0328495 0.00549633	3.75 0.00919092 0.0310917 0.00507347	3.75 0.0127121 0.0345664 0.00599364	3.75 0.00965761 0.0287552 0.00485704	3.75 0.0119969 0.0382437 0.0063355
3.8 0.00951074 0.0309296 0.00510763	3.8 0.00816213 0.0292595 0.00471386	3.8 0.0113664 0.0325673 0.00557131	3.8 0.00860771 0.0270838 0.0045141	3.8 0.0106763 0.0359959 0.00588655
3.85 0.00845911 0.0290832 0.00474265	3.85 0.00723807 0.0274973 0.00437618	3.85 0.0101513 0.030641 0.00517472	3.85 0.00766181 0.0254757 0.00419205	3.85 0.00948803 0.0338348 0.00546515
3.9 0.00751425 0.0273093 0.00440027	3.9 0.00640969 0.0258058 0.00405941	3.9 0.00905567 0.0287907 0.0048026	3.9 0.00681114 0.0239305 0.00388998	3.9 0.00842106 0.0317604 0.00506987
3.95 0.00666627 0.0256079 0.00407932	3.95 0.00566813 0.0241871 0.00376248	3.95 0.00806885 0.0270142 0.00445375	3.95 0.00604724 0.0224482 0.00360677	3.95 0.0074646 0.0297731 0.00469937
4 0.00590649 0.0239824 0.00377869	4 0.00500538 0.0226378 0.00348434	4 0.00718186 0.0253149 0.00412695	4 0.00536224 0.0210297 0.0033415	4 0.00660811 0.0278727 0.00435232
4.05 0.00522656 0.0224304 0.00349732	4.05 0.004414 0.0211604 0.00322409	4.05 0.0063855 0.0236912 0.00382109	4.05 0.00474889 0.0196753 0.00309316	4.05 0.00584229 0.0260588 0.00402755
4.1 0.00461923 0.0209502 0.0032342	4.1 0.00388715 0.0197526 0.00298074	4.1 0.00567131 0.0221421 0.00353495	4.1 0.00420055 0.0183837 0.00286093	4.1 0.0051587 0.02433 0.00372388
4.15 0.00407741 0.0195424 0.00298837	4.15 0.00341848 0.0184145 0.00275343	4.15 0.00503197 0.0206676 0.00326759	4.15 0.00371115 0.0171539 0.00264395	4.15 0.00454919 0.0226866 0.00344028
4.2 0.00359478 0.0182053 0.00275889	4.2 0.00300228 0.017144 0.00254122	4.2 0.0044599 0.0192667 0.00301796	4.2 0.00327449 0.0159852 0.00244137	4.2 0.00400694 0.0211262 0.00317549
4.25 0.00316525 0.016938 0.00254486	4.25 0.00263317 0.015941 0.00234334	4.25 0.00394859 0.0179379 0.0027851	4.25 0.0028859 0.014878 0.00225238	4.25 0.00352503 0.0196485 0.00292857
4.3 0.00278389 0.0157385 0.00234543	4.3 0.00230629 0.0148037 0.002159	4.3 0.00349253 0.0166794 0.00256807	4.3 0.00254053 0.013829 0.00207629	4.3 0.00309721 0.0182512 0.00269851
4.35 0.00244565 0.0146058 0.00215975	4.35 0.00201736 0.0137295 0.00198738	4.35 0.00308642 0.0154898 0.00236595	4.35 0.00223389 0.0128379 0.00191228	4.35 0.00271816 0.0169312 0.00248437
4.4 0.00214606 0.0135373 0.0019871	4.4 0.00176236 0.0127172 0.00182781	4.4 0.00272506 0.0143669 0.0021779	4.4 0.00196203 0.0119031 0.00175979	4.4 0.00238269 0.015686 0.00228526
4.45 0.00188116 0.0125313 0.00182662	4.45 0.00153773 0.0117646 0.00167954	4.45 0.00240402 0.0133091 0.00200311	4.45 0.00172141 0.0110226 0.00161799	4.45 0.00208628 0.0145155 0.00210021
4.5 0.00164705 0.0115856 0.00167764	4.5 0.00133994 0.01087 0.00154193	4.5 0.00211879 0.012314 0.0018408	4.5 0.00150863 0.0101944 0.00148634	4.5 0.00182469 0.0134148 0.00192847
4.55 0.00144049 0.0106988 0.00153944	4.55 0.00116609 0.0100309 0.00141436	4.55 0.00186582 0.0113795 0.00169018	4.55 0.00132072 0.00941691 0.00136422	4.55 0.0015941 0.0123827 0.00176918
4.6 0.00125848 0.00986743 0.00141136	4.6 0.00101353 0.0092456 0.00129611	4.6 0.00164168 0.0105031 0.00155055	4.6 0.00115496 0.00868807 0.00125106	4.6 0.00139115 0.0114163 0.00162158
4.65 0.00109834 0.00908963 0.00129282	4.65 0.000879848 0.00851105 0.00118671	4.65 0.00144335 0.00968283 0.00142124	4.65 0.00100902 0.00800615 0.00114623	4.65 0.00121272 0.0105129 0.001485
4.7 0.000957588 0.00836302 0.00118319	4.7 0.000762855 0.00782554 0.00108556	4.7 0.00126807 0.00891597 0.00130162	4.7 0.000880609 0.00736897 0.00104931	4.7 0.00105607 0.00966894 0.00135872
4.75 0.000834033 0.00768582 0.00108192	4.75 0.000660635 0.00718663 0.000992148	4.75 0.00111327 0.00820057 0.00119106	4.75 0.000767777 0.00677426 0.000959706	4.75 0.000918728 0.00888253 0.00124209
4.8 0.000725706 0.00705481 0.000988393	4.8 0.000571419 0.00659225 0.000905939	4.8 0.000976711 0.00753371 0.0010889	4.8 0.000668772 0.00622051 0.000876987	4.8 0.000798416 0.00815056 0.0011344
4.85 0.000630851 0.00646837 0.000902163	4.85 0.000493678 0.00603998 0.000826463	4.85 0.000856335 0.00691304 0.000994676	4.85 0.000581988 0.0057055 0.000800694	4.85 0.000693212 0.00747051 0.00103514
4.9 0.000547885 0.00592365 0.000822722	4.9 0.000426022 0.00552757 0.000753276	4.9 0.000750332 0.00633625 0.000907817	4.9 0.000506007 0.00522686 0.000730387	4.9 0.000601297 0.0068387 0.00094372
4.95 0.000475405 0.00541866 0.000749608	4.95 0.000367221 0.00505281 0.000685945	4.95 0.000657075 0.00580098 0.000827826	4.95 0.000439572 0.00478281 0.000665665	4.95 0.00052111 0.00625314 0.000859596
5 0.000412156 0.00495114 0.000682381	5 0.000316184 0.00461353 0.000624061	5 0.000575104 0.00530501 0.000754239	5 0.000381515 0.00437167 0.000606139	5 0.000451202 0.00571151 0.000782273
5.05 0.00035702 0.00451862 0.000620626	5.05 0.000271946 0.00420771 0.00056724	5.05 0.000503107 0.00484588 0.000686603	5.05 0.000330853 0.00399132 0.000551446	5.05 0.000390333 0.00521065 0.000711262
5.1 0.000309013 0.00411937 0.000563954	5.1 0.000233644 0.00383306 0.000515122	5.1 0.000439917 0.00442143 0.000624491	5.1 0.000286695 0.00363987 0.00050124	5.1 0.000337391 0.00474842 0.00064611
5.15 0.000267239 0.00375141 0.000511999	5.15 0.000200523 0.00348803 0.000467365	5.15 0.0003845 0.00403012 0.000567513	5.15 0.000248242 0.00331587 0.000455202	5.15 0.000291393 0.00432266 0.000586401
5.2 0.000230938 0.00341261 0.000464414	5.2 0.000171923 0.00317055 0.000423649	5.2 0.000335937 0.00366939 0.000515291	5.2 0.000214778 0.00301752 0.000413025	5.2 0.000251475 0.0039307 0.000531727
5.25 0.000199425 0.00310077 0.000420879	5.25 0.000147254 0.00287886 0.000383657	5.25 0.000293407 0.00333738 0.00046747	5.25 0.000185702 0.00274278 0.000374422	5.25 0.000216862 0.00357007 0.000481707
5.3 0.00017211 0.00281459 0.000381082	5.3 0.000126002 0.00261111 0.000347133	5.3 0.00025619 0.00303226 0.000423729	5.3 0.000160457 0.00249066 0.000339127	5.3 0.000186888 0.00323936 0.000436012
5.35 0.000148425 0.0025521 0.000344741	5.35 0.000107713 0.00236575 0.000313797	5.35 0.000223631 0.00275214 0.000383756	5.35 0.000138549 0.00225909 0.000306889	5.35 0.000160945 0.00293622 0.000394296
5.4 0.000127913 0.00231159 0.000311588	5.4 9.19845e-05 0.0021411 0.000283403	5.4 0.000195169 0.00249524 0.000347257	5.4 0.000119556 0.00204694 0.000277468	5.4 0.000138511 0.00265849 0.00035625
5.45 0.000110184 0.00209158 0.00028137	5.45 7.8488e-05 0.00193572 0.00025572	5.45 0.0001703 0.00226 0.000313962	5.45 0.000103118 0.00185278 0.000250647	5.45 0.000119132 0.00240448 0.000321584
5.5 9.4857e-05 0.0018905 0.000253857	5.5 6.69114e-05 0.00174821 0.000230529	5.5 0.00014858 0.00204481 0.000283618	5.5 8.88879e-05 0.00167528 0.000226218	5.5 0.000102412 0.00217246 0.00029003
5.55 8.16206e-05 0.00170699 0.000228831	5.55 5.69943e-05 0.00157717 0.000207629	5.55 0.00012962 0.00184822 0.000255993	5.55 7.65855e-05 0.00151324 0.000203991	5.55 8.79891e-05 0.00196076 0.000261338
5.6 7.01984e-05 0.00153969 0.000206089	5.6 4.8507e-05 0.00142143 0.000186832	5.6 0.000113075 0.00166885 0.000230863	5.6 6.59556e-05 0.00136545 0.000183784	5.6 7.55609e-05 0.00176788 0.000235278
5.65 6.03482e-05 0.00138736 0.000185442	5.65 4.12515e-05 0.0012797 0.000167967	5.65 9.86407e-05 0.00150548 0.000208027	5.65 5.67762e-05 0.00123082 0.000165434	5.65 6.48581e-05 0.00159242 0.000211623
5.7 5.18597e-05 0.00124884 0.000166716	5.7 3.50542e-05 0.00115095 0.000150867	5.7 8.60539e-05 0.00135668 0.000187294	5.7 4.88559e-05 0.00110838 0.000148786	5.7 5.56486e-05 0.0014328 0.000190177
5.75 4.45468e-05 0.00112302 0.00014975	5.75 2.97661e-05 0.00103407 0.000135386	5.75 7.50795e-05 0.00122128 0.000168489	5.75 4.20263e-05 0.000997092 0.000133695	5.75 4.77213e-05 0.00128791 0.000170753
5.8 3.82552e-05 0.00100886 0.000134391	5.8 2.5258e-05 0.00092811 0.000121382	5.8 6.55133e-05 0.0010984 0.000151445	5.8 3.61406e-05 0.000896078 0.00012003	5.8 4.09172e-05 0.00115651 0.000153178
5.85 3.28429e-05 0.00090539 0.0001205	5.85 2.14183e-05 0.000832078 0.000108727	5.85 5.71762e-05 0.000986923 0.000136015	5.85 3.10708e-05 0.000804482 0.000107668	5.85 3.50724e-05 0.00103747 0.000137291
5.9 2.81897e-05 0.000811613 0.000107951	5.9 1.81508e-05 0.000745293 9.73029e-05	5.9 4.9911e-05 0.000885878 0.000122059	5.9 2.67061e-05 0.000721536 9.64946e-05	5.9 3.00552e-05 0.000929622 0.00012294
5.95 2.41911e-05 0.000726938 9.66257e-05	5.95 1.53725e-05 0.000666908 8.70024e-05	5.95 4.35802e-05 0.000794438 0.000109443	5.95 2.29504e-05 0.000646414 8.64061e-05	5.95 2.57505e-05 0.000832277 0.000109992
6 2.07566e-05 0.00065045 8.64116e-05	6 1.3012e-05 0.000596171 7.77197e-05	6 3.80641e-05 0.000711617 9.80535e-05	6 1.97193e-05 0.000578635 7.73067e-05	6 2.20594e-05 0.000744391 9.83193e-05
6.05 1.78077e-05 0.000581447 7.72084e-05	6.05 1.10082e-05 0.000532407 6.93634e-05	6.05 3.3257e-05 0.000637066 8.77756e-05	6.05 1.69414e-05 0.000517552 6.91038e-05	6.05 1.88948e-05 0.000665136 8.78074e-05
6.1 1.52768e-05 0.000519347 6.89266e-05	6.1 9.30838e-06 0.00047507 6.18517e-05	6.1 2.90679e-05 0.000569686 7.8515e-05	6.1 1.45538e-05 0.00046239 6.17182e-05	6.1 1.61832e-05 0.000593825 7.83518e-05
6.15 1.31052e-05 0.000463346 6.14805e-05	6.15 7.8674e-06 0.000423447 5.5103e-05	6.15 2.54171e-05 0.000508972 7.0175e-05	6.15 1.25023e-05 0.000412696 5.50752e-05	6.15 1.386e-05 0.000529558 6.98528e-05
6.2 1.12425e-05 0.000412995 5.47906e-05	6.2 6.6467e-06 0.000377032 4.90455e-05	6.2 2.22351e-05 0.000454294 6.26721e-05	6.2 1.07402e-05 0.000368002 4.91051e-05	6.2 1.18705e-05 0.000471805 6.22218e-05
6.25 9.64506e-06 0.000367764 4.8787e-05	6.25 5.61307e-06 0.000335398 4.36154e-05	6.25 1.94604e-05 0.000405116 5.59282e-05	6.25 9.22696e-06 0.000327836 4.37449e-05	6.25 1.01672e-05 0.000419943 5.53762e-05
6.3 8.27544e-06 0.00032718 4.34039e-05	6.3 4.73871e-06 0.000298067 3.87513e-05	6.3 1.70411e-05 0.000360941 4.98716e-05	6.3 7.92788e-06 0.000291783 3.89368e-05	6.3 8.70902e-06 0.000373429 4.92408e-05
6.35 7.1013e-06 0.000290801 3.85817e-05	6.35 3.99938e-06 0.000264633 3.4399e-05	6.35 1.4931e-05 0.000321287 4.44369e-05	6.35 6.81253e-06 0.000259445 3.46278e-05	6.35 7.46118e-06 0.000331751 4.37475e-05


==> anc/TwoPointPlotT0And1/2PSameT1Merged.txt <==
#//------------------------- 	#//------------------------- 	#//------------------------- 	#//------------------------- 	#//------------------------- 
#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  
#//------------------------- 	#//------------------------- 	#//------------------------- 	#//------------------------- 	#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.06	#Short distance cutoff (C0) = 0.04
#Gluon mass (gluonMass) = 0.5	#Gluon mass (gluonMass) = 0.6	#Gluon mass (gluonMass) = 0.4	#Gluon mass (gluonMass) = 0.5	#Gluon mass (gluonMass) = 0.5
#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.33333	#Proper time (tau) = 0.33333	#Proper time (tau) = 0.33333	#Proper time (tau) = 0.33333	#Proper time (tau) = 0.33333
#Moment for the angle weighting (Nmoment) = 2	#Moment for the angle weighting (Nmoment) = 2	#Moment for the angle weighting (Nmoment) = 2	#Moment for the angle weighting (Nmoment) = 2	#Moment for the angle weighting (Nmoment) = 2
#Moment for the radius weighting (PowerOfR) = 2	#Moment for the radius weighting (PowerOfR) = 2	#Moment for the radius weighting (PowerOfR) = 2	#Moment for the radius weighting (PowerOfR) = 2	#Moment for the radius weighting (PowerOfR) = 2
#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2
#1.|x| 2.DCDC 3.ProtonHotSpotFluc 4.ProtonColorFluc 	#1.|x| 2.DCDC 3.ProtonHotSpotFluc 4.ProtonColorFluc 	#1.|x| 2.DCDC 3.ProtonHotSpotFluc 4.ProtonColorFluc 	#1.|x| 2.DCDC 3.ProtonHotSpotFluc 4.ProtonColorFluc 	#1.|x| 2.DCDC 3.ProtonHotSpotFluc 4.ProtonColorFluc 
0 0.1374 0.050334 0.0106738	0 0.121153 0.0468031 0.0092751	0 0.155102 0.0540973 0.0122862	0 0.130841 0.0475206 0.0103524	0 0.141299 0.0520645 0.0111343
0.05 0.137119 0.0502503 0.0106672	0.05 0.121029 0.0466377 0.00926805	0.05 0.154953 0.0540436 0.0122704	0.05 0.130793 0.0474903 0.0103452	0.05 0.140774 0.0519855 0.0111273
0.1 0.136543 0.0501012 0.0106332	0.1 0.120695 0.0465122 0.0092547	0.1 0.154523 0.0538626 0.0122396	0.1 0.130382 0.0473426 0.0103209	0.1 0.140337 0.0517981 0.0111006
0.15 0.136029 0.0498479 0.0105952	0.15 0.120279 0.0462393 0.00919624	0.15 0.153824 0.0535687 0.0122105	0.15 0.12988 0.0471071 0.0102866	0.15 0.139816 0.0515378 0.0110577
0.2 0.135136 0.0495061 0.0105373	0.2 0.119762 0.0458877 0.00914415	0.2 0.153172 0.053188 0.0121363	0.2 0.129123 0.0467503 0.0102378	0.2 0.139016 0.0512365 0.010998
0.25 0.134346 0.049012 0.0104554	0.25 0.118879 0.045425 0.00907138	0.25 0.152245 0.0526843 0.0120563	0.25 0.128249 0.0463453 0.0101646	0.25 0.137951 0.0507175 0.0109185
0.3 0.133381 0.0484254 0.0103614	0.3 0.118078 0.0449619 0.00898583	0.3 0.150995 0.0520965 0.0119643	0.3 0.127341 0.0458511 0.0100712	0.3 0.136853 0.050474 0.010821
0.35 0.132001 0.0477562 0.0102647	0.35 0.116849 0.0445351 0.00890999	0.35 0.149572 0.0514429 0.0118483	0.35 0.12624 0.0452115 0.009972	0.35 0.13537 0.0497926 0.01068
0.4 0.130589 0.0470625 0.0101497	0.4 0.11555 0.0436374 0.00880811	0.4 0.147654 0.0506761 0.0117307	0.4 0.124741 0.0445065 0.00986538	0.4 0.13393 0.049025 0.0105543
0.45 0.128771 0.0463474 0.0100236	0.45 0.114025 0.0428323 0.00869803	0.45 0.145828 0.0497877 0.0115582	0.45 0.123091 0.0437353 0.00973281	0.45 0.132072 0.0481857 0.0104222
0.5 0.126969 0.0454706 0.00987449	0.5 0.112396 0.0420069 0.00855458	0.5 0.143797 0.0488012 0.0113977	0.5 0.121059 0.0428683 0.00959175	0.5 0.130485 0.0472566 0.0102678
0.55 0.124989 0.0445416 0.00971731	0.55 0.110451 0.0411385 0.00841071	0.55 0.14153 0.0477694 0.0112247	0.55 0.119191 0.0419838 0.00944293	0.55 0.128439 0.0462797 0.0100997
0.6 0.122878 0.0435697 0.00954389	0.6 0.108581 0.0402416 0.00826594	0.6 0.139217 0.0467297 0.0110435	0.6 0.117262 0.0410432 0.00927252	0.6 0.126394 0.0452675 0.00992697
0.65 0.120531 0.0425127 0.0093614	0.65 0.106539 0.0392849 0.00809461	0.65 0.136743 0.0455859 0.0108415	0.65 0.115141 0.0400368 0.00909362	0.65 0.124107 0.0441767 0.00973678
0.7 0.118136 0.0414206 0.00917316	0.7 0.104321 0.038262 0.00793736	0.7 0.133866 0.0444132 0.0106232	0.7 0.112883 0.0389993 0.00890641	0.7 0.121672 0.0430255 0.00953019
0.75 0.11547 0.0402637 0.00897413	0.75 0.101966 0.0372816 0.00775525	0.75 0.131051 0.0431659 0.0103877	0.75 0.110458 0.0379016 0.00873745	0.75 0.119025 0.0418463 0.00932646
0.8 0.112832 0.0391023 0.0087834	0.8 0.0996079 0.0361358 0.00757468	0.8 0.128216 0.0419254 0.0101462	0.8 0.107934 0.0368242 0.00853283	0.8 0.116192 0.0406571 0.0091225
0.85 0.110001 0.0378711 0.00856237	0.85 0.0969835 0.0349955 0.0073841	0.85 0.125115 0.0406718 0.00989743	0.85 0.10521 0.0356415 0.00832347	0.85 0.113319 0.0394412 0.00889116
0.9 0.107216 0.0366452 0.00835096	0.9 0.0944298 0.033884 0.00719049	0.9 0.121904 0.0393649 0.00964413	0.9 0.102514 0.0344753 0.0081133	0.9 0.110337 0.0381765 0.00865345
0.95 0.104238 0.0354472 0.00810415	0.95 0.0917979 0.0327707 0.00699193	0.95 0.118566 0.0380392 0.00937813	0.95 0.0996855 0.0333408 0.00788171	0.95 0.107239 0.0369027 0.0084132
1 0.101217 0.0342428 0.00786601	1 0.0890593 0.0316726 0.00679685	1 0.115188 0.0367693 0.00912142	1 0.0967952 0.0321798 0.00765166	1 0.104191 0.0356377 0.00816619
1.05 0.0980693 0.0329948 0.00762834	1.05 0.0862931 0.030516 0.00658651	1.05 0.111632 0.0355274 0.00885741	1.05 0.0938309 0.0310452 0.00742275	1.05 0.100991 0.0343936 0.00792337
1.1 0.094934 0.0318342 0.00738844	1.1 0.083496 0.0294588 0.00638298	1.1 0.108113 0.0342019 0.00858805	1.1 0.090872 0.0299451 0.00718688	1.1 0.0976783 0.0331705 0.00767641
1.15 0.09177 0.0307384 0.00714777	1.15 0.0806251 0.028391 0.00615764	1.15 0.104539 0.0329419 0.00832633	1.15 0.0878337 0.0288634 0.00695572	1.15 0.0944212 0.0319542 0.00743149
1.2 0.088549 0.0295963 0.0069055	1.2 0.0777945 0.0273434 0.00594714	1.2 0.100952 0.0317006 0.00806137	1.2 0.0847605 0.0277898 0.00672364	1.2 0.0911719 0.0307743 0.00718573
1.25 0.0853595 0.0284363 0.00666798	1.25 0.0749547 0.0263189 0.00574445	1.25 0.0973663 0.0305131 0.00781405	1.25 0.0815804 0.0267725 0.00649286	1.25 0.0878339 0.0296036 0.0069399
1.3 0.0821408 0.0273692 0.00643877	1.3 0.072072 0.0253252 0.00553146	1.3 0.0938057 0.0293525 0.00754071	1.3 0.0785113 0.0257586 0.00626833	1.3 0.0843864 0.0285117 0.00669767
1.35 0.0789037 0.0263278 0.00620556	1.35 0.069158 0.0243615 0.00532289	1.35 0.0901962 0.0282341 0.00726822	1.35 0.0754459 0.0247924 0.00604183	1.35 0.0811039 0.0274519 0.00645933
1.4 0.075615 0.0253232 0.00598865	1.4 0.0662963 0.0234316 0.00511589	1.4 0.0866129 0.0271652 0.00699528	1.4 0.0723728 0.023854 0.00582022	1.4 0.0777731 0.026392 0.0062203
1.45 0.0724326 0.0243519 0.00575341	1.45 0.0634836 0.0225493 0.00491308	1.45 0.0830371 0.0261088 0.00672867	1.45 0.0693363 0.022938 0.00559209	1.45 0.0745611 0.0253857 0.00597403
1.5 0.0692701 0.0234283 0.0055254	1.5 0.0606798 0.0216988 0.00472875	1.5 0.079393 0.0251338 0.00647775	1.5 0.0663162 0.0220652 0.00537104	1.5 0.0713375 0.0244451 0.00573427
1.55 0.0661213 0.0225906 0.00530346	1.55 0.0578733 0.0208731 0.00453478	1.55 0.0758728 0.0241923 0.00622446	1.55 0.0633653 0.0212335 0.00515227	1.55 0.068057 0.0235334 0.00549992
1.6 0.0630948 0.0217555 0.00508867	1.6 0.0551848 0.0201084 0.00435479	1.6 0.0724496 0.023287 0.00597199	1.6 0.0604744 0.0204485 0.00493991	1.6 0.0648853 0.0226595 0.00527115
1.65 0.0600882 0.0209326 0.00486776	1.65 0.052492 0.0193609 0.00416658	1.65 0.0690452 0.0224098 0.00571693	1.65 0.0575906 0.0196821 0.00472603	1.65 0.0617096 0.0218243 0.00504442
1.7 0.0571274 0.0201508 0.00465573	1.7 0.0498824 0.0186703 0.00397474	1.7 0.0657742 0.02161 0.00547377	1.7 0.0547669 0.018971 0.00452049	1.7 0.0586672 0.0210632 0.00482293
1.75 0.0542651 0.0194459 0.00445262	1.75 0.0473198 0.0180294 0.00379875	1.75 0.0625169 0.0208252 0.00523901	1.75 0.0520307 0.0183177 0.00432509	1.75 0.0557433 0.0203376 0.00461083
1.8 0.051444 0.0187238 0.00425435	1.8 0.0448407 0.0173955 0.00362618	1.8 0.0593238 0.020081 0.00500978	1.8 0.0493046 0.0176594 0.00413674	1.8 0.0528999 0.0196091 0.00440636
1.85 0.0486785 0.0180726 0.00406235	1.85 0.0419358 0.0168081 0.00345869	1.85 0.0562405 0.0193813 0.00478407	1.85 0.0466595 0.0170396 0.00394293	1.85 0.0500989 0.0189229 0.00420811
1.9 0.0456785 0.017469 0.00387185	1.9 0.0395372 0.0162455 0.00329669	1.9 0.0528039 0.018725 0.00456471	1.9 0.0438177 0.0164676 0.00375924	1.9 0.0473839 0.0182977 0.00401097
1.95 0.0431797 0.016902 0.00369056	1.95 0.037341 0.0157048 0.00313835	1.95 0.049965 0.0181229 0.00435486	1.95 0.0414188 0.01592 0.00358488	1.95 0.0447774 0.0177118 0.00381921
2 0.0406797 0.0163728 0.00351363	2 0.0351527 0.0152291 0.00298496	2 0.0471205 0.0175449 0.00414453	2 0.0390363 0.0154141 0.00341412	2 0.0422461 0.0171432 0.00363511
2.05 0.0382338 0.0158577 0.003343	2.05 0.0330115 0.0147632 0.00283478	2.05 0.0444313 0.0169864 0.00394721	2.05 0.0367612 0.0149257 0.00324861	2.05 0.0397463 0.0165953 0.00345813
2.1 0.0360077 0.0153666 0.0031759	2.1 0.0310008 0.0143267 0.00269254	2.1 0.0418708 0.0164606 0.00375874	2.1 0.0346469 0.014468 0.0030865	2.1 0.0372865 0.0160717 0.00328751
2.15 0.0337049 0.0149119 0.00301667	2.15 0.0290504 0.0138923 0.00255855	2.15 0.0394576 0.0159974 0.00357344	2.15 0.0324408 0.0140468 0.00293292	2.15 0.0349599 0.0155952 0.00312369
2.2 0.0315838 0.0144482 0.00286477	2.2 0.0271539 0.0134905 0.0024274	2.2 0.0369276 0.0154514 0.00339452	2.2 0.0304005 0.013611 0.00278255	2.2 0.0327602 0.0151184 0.00296651
2.25 0.0295595 0.0140244 0.0027178	2.25 0.0253929 0.0130765 0.00230861	2.25 0.0346161 0.0149986 0.00322442	2.25 0.0284445 0.0132117 0.00263995	2.25 0.0306832 0.0146775 0.00281425
2.3 0.0276186 0.0136493 0.00257729	2.3 0.0237006 0.0126801 0.00218885	2.3 0.0324779 0.0145908 0.00305935	2.3 0.0265744 0.0128398 0.00250328	2.3 0.0286712 0.0142492 0.00266927
2.35 0.0258231 0.0132571 0.00244239	2.35 0.0220855 0.0123392 0.00207252	2.35 0.0302977 0.0141701 0.00290312	2.35 0.024847 0.0124714 0.00237194	2.35 0.0268156 0.0138309 0.00252784
2.4 0.0240167 0.0128768 0.00231397	2.4 0.0205738 0.0119887 0.00196208	2.4 0.0282846 0.0137532 0.00275154	2.4 0.0230963 0.0121137 0.0022474	2.4 0.0249735 0.013439 0.00239461
2.45 0.0223463 0.0124983 0.00219016	2.45 0.0191585 0.0116355 0.00185734	2.45 0.026365 0.0133668 0.0026075	2.45 0.0214889 0.0117679 0.00212657	2.45 0.0232156 0.0130577 0.0022671
2.5 0.0207574 0.0121382 0.00207266	2.5 0.0177556 0.0113014 0.00175593	2.5 0.0244753 0.0129932 0.0024694	2.5 0.0199609 0.0114248 0.00201323	2.5 0.0215632 0.0126721 0.0021452
2.55 0.0192413 0.0118063 0.00196075	2.55 0.0164386 0.0109746 0.00165977	2.55 0.0227568 0.0126144 0.00233633	2.55 0.0185189 0.0110999 0.00190433	2.55 0.0200035 0.0123057 0.00202812
2.6 0.0178236 0.0114602 0.00185295	2.6 0.0152054 0.0106477 0.00156805	2.6 0.0211392 0.0122612 0.00221011	2.6 0.0171653 0.0107852 0.00179977	2.6 0.0185385 0.0119513 0.0019176
2.65 0.0164954 0.0111224 0.00175063	2.65 0.0140375 0.010325 0.0014803	2.65 0.0195873 0.0118943 0.00208879	2.65 0.0158826 0.0104673 0.00170059	2.65 0.0171487 0.0116004 0.00181263
2.7 0.0152379 0.0107727 0.00165099	2.7 0.0129395 0.0100045 0.0013971	2.7 0.0181399 0.0115217 0.00197344	2.7 0.0146835 0.0101501 0.00160331	2.7 0.0158498 0.0112455 0.00171172
2.75 0.0140573 0.0104425 0.00155812	2.75 0.0119147 0.00969585 0.00131784	2.75 0.0167676 0.0111774 0.00186336	2.75 0.0135568 0.00984624 0.00151457	2.75 0.0146243 0.0108988 0.00161516
2.8 0.0129553 0.0101162 0.00146923	2.8 0.0109592 0.00938869 0.00124217	2.8 0.0154873 0.0108225 0.00175974	2.8 0.0124933 0.00954285 0.00142847	2.8 0.0135114 0.0105506 0.00152177
2.85 0.0119151 0.00979086 0.00138491	2.85 0.0100597 0.00908581 0.00117075	2.85 0.0142787 0.0104822 0.00165949	2.85 0.0114957 0.00923965 0.00134734	2.85 0.0124307 0.0102116 0.00143281
2.9 0.0109443 0.00947055 0.0013051	2.9 0.00922479 0.00878244 0.00110326	2.9 0.0131694 0.0101481 0.00156536	2.9 0.0105663 0.00893489 0.001269	2.9 0.0114219 0.00987406 0.00135145
2.95 0.0100428 0.00915458 0.00122954	2.95 0.00844567 0.00847358 0.00104088	2.95 0.0121142 0.00980198 0.00147515	2.95 0.00970031 0.00863798 0.00119502	2.95 0.0104749 0.00953058 0.0012729
3 0.00920423 0.00883136 0.00115742	3 0.00773377 0.00817421 0.000979398	3 0.011142 0.00946815 0.00138981	3 0.00889379 0.00832826 0.00112508	3 0.00959577 0.00919105 0.00119794
3.05 0.0084175 0.00850989 0.00108851	3.05 0.0070633 0.0078794 0.000920984	3.05 0.0102264 0.00912329 0.00131011	3.05 0.00813367 0.00803144 0.00105849	3.05 0.0087756 0.00886823 0.00112604
3.1 0.00769172 0.00819846 0.0010239	3.1 0.00642986 0.00758384 0.000863798	3.1 0.00937002 0.00878574 0.00123227	3.1 0.00743599 0.00773705 0.000995183	3.1 0.00802291 0.00854401 0.00105818
3.15 0.00703174 0.00788061 0.000962715	3.15 0.00585407 0.00736003 0.000811447	3.15 0.00856772 0.00845164 0.00115902	3.15 0.00678827 0.00744265 0.000935659	3.15 0.00731724 0.00821972 0.000994512
3.2 0.00641083 0.00756434 0.000904795	3.2 0.00532299 0.00708269 0.000761813	3.2 0.00783549 0.00811759 0.00108788	3.2 0.00619281 0.00714491 0.000879221	3.2 0.00666203 0.00790117 0.000934681
3.25 0.00582708 0.00725396 0.000849111	3.25 0.00483396 0.00679223 0.000714696	3.25 0.00715441 0.00779076 0.00102192	3.25 0.00563534 0.00685982 0.000825224	3.25 0.00604951 0.00758133 0.000877372
3.3 0.00529139 0.00695405 0.000796542	3.3 0.00438166 0.00647375 0.000669933	3.3 0.00653542 0.00747171 0.000959379	3.3 0.00511952 0.00657472 0.000774406	3.3 0.00548936 0.00726501 0.000823161
3.35 0.00480385 0.00665594 0.000746673	3.35 0.00396713 0.00619333 0.000628465	3.35 0.00595341 0.00716336 0.000900582	3.35 0.00464991 0.00629395 0.000725802	3.35 0.00498516 0.00696485 0.000772162
3.4 0.00435742 0.00636358 0.000700019	3.4 0.00358791 0.00591721 0.000588881	3.4 0.00541767 0.00684936 0.000845005	3.4 0.00421821 0.00601978 0.000680464	3.4 0.00452075 0.00666023 0.00072371
3.45 0.00394652 0.00607869 0.00065545	3.45 0.00324128 0.00564718 0.00055168	3.45 0.00492281 0.00655196 0.000791768	3.45 0.00382055 0.00575101 0.000637294	3.45 0.00409046 0.00636042 0.000677729
3.5 0.0035759 0.0057982 0.000614948	3.5 0.00292542 0.00537797 0.000516086	3.5 0.00447259 0.00625542 0.000741913	3.5 0.00346348 0.0054845 0.000597162	3.5 0.00370339 0.00606529 0.000635552
3.55 0.00323273 0.00551633 0.00057551	3.55 0.00263439 0.00511469 0.000482673	3.55 0.00405609 0.00596165 0.000694988	3.55 0.00313102 0.00522732 0.000558903	3.55 0.00334441 0.00577602 0.000594897
3.6 0.00291554 0.00524569 0.000538055	3.6 0.00236623 0.00485687 0.000451211	3.6 0.00367673 0.00567334 0.000650345	3.6 0.00282576 0.00497057 0.000522469	3.6 0.0030184 0.00549092 0.000555695
3.65 0.00262617 0.00498583 0.000502092	3.65 0.00212513 0.0046135 0.000421428	3.65 0.00332444 0.00538789 0.000607848	3.65 0.00254627 0.00472469 0.000487914	3.65 0.00271844 0.00521478 0.00051864
3.7 0.00236208 0.00472342 0.000468985	3.7 0.00190635 0.00437195 0.000393363	3.7 0.00300412 0.00510903 0.00056837	3.7 0.00229243 0.00447514 0.00045566	3.7 0.00244595 0.00494256 0.000484116
3.75 0.00212439 0.00447003 0.000437503	3.75 0.00170409 0.0041421 0.000366911	3.75 0.00271091 0.00484937 0.000530845	3.75 0.00206157 0.00424613 0.000425343	3.75 0.00219867 0.00466058 0.000451682
3.8 0.00190616 0.00422629 0.000408178	3.8 0.00152314 0.00391233 0.000341882	3.8 0.00244839 0.00459464 0.000495155	3.8 0.00185039 0.00401506 0.000396836	3.8 0.00197201 0.0044076 0.000421207
3.85 0.00170912 0.0039896 0.000380497	3.85 0.00136056 0.00368858 0.000318529	3.85 0.00220836 0.00434244 0.000461925	3.85 0.00165987 0.00379292 0.000369863	3.85 0.00176688 0.00416207 0.000392516
3.9 0.00153074 0.00377726 0.000354236	3.9 0.00121661 0.0034767 0.000296581	3.9 0.00198382 0.00410236 0.000430609	3.9 0.00148613 0.0035821 0.00034441	3.9 0.0015808 0.00395371 0.000365451
3.95 0.0013682 0.00355596 0.00032965	3.95 0.00108052 0.0032664 0.000275889	3.95 0.00178282 0.00386757 0.000401917	3.95 0.0013291 0.00337318 0.000320618	3.95 0.001412 0.00371919 0.00034034
4 0.00122272 0.0033462 0.000306561	4 0.00096059 0.00306471 0.000256334	4 0.0016008 0.00364063 0.000374175	4 0.00118848 0.00317706 0.000298344	4 0.00126052 0.00350131 0.000316432
4.05 0.001092 0.003145 0.000284987	4.05 0.000854126 0.00287848 0.000238138	4.05 0.00143518 0.00342171 0.000348141	4.05 0.00106025 0.00298507 0.000277388	4.05 0.00112454 0.00328978 0.000294082
4.1 0.000972702 0.00294988 0.000264683	4.1 0.000758134 0.00270388 0.000220987	4.1 0.00128585 0.00323002 0.000323803	4.1 0.000945505 0.00280039 0.000257666	4.1 0.00100227 0.00308302 0.00027304
4.15 0.000865555 0.00276368 0.000245626	4.15 0.000672435 0.0025308 0.000204932	4.15 0.00115135 0.00302697 0.000300873	4.15 0.000841534 0.00262451 0.000239265	4.15 0.000892181 0.00289135 0.000253346
4.2 0.000769278 0.00258673 0.000227853	4.2 0.000595015 0.00236148 0.000189757	4.2 0.00102963 0.00283549 0.000278962	4.2 0.00074836 0.00245821 0.000221972	4.2 0.000793402 0.00270406 0.000234831
4.25 0.000683095 0.00241794 0.000211157	4.25 0.000526146 0.00220466 0.000175825	4.25 0.000920616 0.00265294 0.000258821	4.25 0.000664652 0.00229753 0.000205879	4.25 0.00070407 0.00252748 0.000217608
4.3 0.000607676 0.00225354 0.000195556	4.3 0.000464732 0.00205725 0.000162677	4.3 0.000822402 0.00248033 0.000240008	4.3 0.000589995 0.00214333 0.000190868	4.3 0.000640694 0.00236257 0.000201299
4.35 0.000538032 0.00210409 0.000181019	4.35 0.000409689 0.00191446 0.000150436	4.35 0.000733868 0.0023159 0.000222437	4.35 0.00052346 0.00199888 0.000176493	4.35 0.000567496 0.00220787 0.000186563
4.4 0.000476438 0.0019614 0.000167396	4.4 0.000361147 0.00178052 0.000138994	4.4 0.000654057 0.00215947 0.000206104	4.4 0.000463862 0.00186205 0.000163251	4.4 0.000502269 0.0020575 0.00017247
4.45 0.000421178 0.0018236 0.000154688	4.45 0.000317771 0.00165465 0.000128328	4.45 0.000583691 0.00200366 0.000190728	4.45 0.000410407 0.00173352 0.000150835	4.45 0.00044382 0.00191363 0.000159334
4.5 0.000372222 0.00169466 0.000142839	4.5 0.000279307 0.00153545 0.000118364	4.5 0.000519637 0.0018636 0.000176456	4.5 0.000363119 0.00161057 0.000139295	4.5 0.000391917 0.00177685 0.000147129
4.55 0.000328576 0.00157278 0.000131841	4.55 0.000245192 0.00142223 0.000109169	4.55 0.000462706 0.00173112 0.000163188	4.55 0.000320755 0.00149528 0.000128609	4.55 0.000345714 0.00164899 0.000135723
4.6 0.000290315 0.00145695 0.000121546	4.6 0.000215215 0.00131562 0.000100495	4.6 0.000411404 0.00160496 0.00015066	4.6 0.000282973 0.00138602 0.000118598	4.6 0.000304636 0.00152539 0.000125133
4.65 0.000255906 0.00134723 0.000111973	4.65 0.000188646 0.00121654 9.25148e-05	4.65 0.000365528 0.0014865 0.000139021	4.65 0.000249509 0.00128289 0.000109318	4.65 0.000268299 0.00141107 0.000115321
4.7 0.000225376 0.00125163 0.000103171	4.7 0.000165079 0.00112284 8.50649e-05	4.7 0.00032461 0.00137638 0.000128298	4.7 0.00021984 0.00119275 0.000100719	4.7 0.000236081 0.00131008 0.000106178
4.75 0.000198283 0.00115487 9.49313e-05	4.75 0.000144268 0.00103559 7.81798e-05	4.75 0.000288309 0.00127273 0.000118208	4.75 0.000193675 0.00109588 9.2673e-05	4.75 0.000207528 0.00121013 9.76448e-05
4.8 0.000174228 0.00106071 8.7259e-05	4.8 0.000125997 0.000954271 7.18088e-05	4.8 0.000256012 0.00117598 0.000108854	4.8 0.000170353 0.00101139 8.52242e-05	4.8 0.000182247 0.00111106 8.97819e-05
4.85 0.000153209 0.000977209 8.01417e-05	4.85 0.000110229 0.000877479 6.58663e-05	4.85 0.000226973 0.0010842 0.000100162	4.85 0.0001497 0.000931474 7.82802e-05	4.85 0.000159308 0.00102324 8.24249e-05
4.9 0.000134572 0.000898373 7.35338e-05	4.9 9.60252e-05 0.000806884 6.03688e-05	4.9 0.000201053 0.000998175 9.20767e-05	4.9 0.000131375 0.000856695 7.18359e-05	4.9 0.000139716 0.000941675 7.56064e-05
4.95 0.000117978 0.000826104 6.74568e-05	4.95 8.34822e-05 0.000741228 5.52941e-05	4.95 0.000177942 0.000918331 8.4629e-05	4.95 0.000115262 0.00078752 6.59106e-05	4.95 0.000122349 0.000866677 6.93511e-05
5 0.000103368 0.000758641 6.18352e-05	5 7.25975e-05 0.000679926 5.06028e-05	5 0.000157431 0.000844539 7.77207e-05	5 0.000100988 0.000723622 6.04439e-05	5 0.000107135 0.000795628 6.35501e-05
5.05 9.04913e-05 0.000695397 5.65844e-05	5.05 6.30924e-05 0.000622777 4.62919e-05	5.05 0.000138965 0.000775975 7.13297e-05	5.05 8.84383e-05 0.000663473 5.53297e-05	5.05 9.37154e-05 0.000728715 5.81538e-05
5.1 7.91909e-05 0.000637144 5.1808e-05	5.1 5.47722e-05 0.000569716 4.23261e-05	5.1 0.000122937 0.000711892 6.54188e-05	5.1 7.73912e-05 0.000608327 5.06623e-05	5.1 8.19299e-05 0.000667818 5.32324e-05
5.15 6.92004e-05 0.000583707 4.73786e-05	5.15 4.75434e-05 0.000520658 3.86526e-05	5.15 0.000108652 0.000652233 5.99575e-05	5.15 6.76913e-05 0.000556503 4.63374e-05	5.15 7.15746e-05 0.00061069 4.86773e-05
5.2 6.04468e-05 0.00053327 4.32724e-05	5.2 4.11714e-05 0.000474967 3.52589e-05	5.2 9.59928e-05 0.000596908 5.49421e-05	5.2 5.91417e-05 0.000508582 4.23253e-05	5.2 6.24417e-05 0.000557766 4.4449e-05
5.25 5.27309e-05 0.000487033 3.95096e-05	5.25 3.56368e-05 0.000433063 3.21008e-05	5.25 8.48065e-05 0.000545744 5.03297e-05	5.25 5.16539e-05 0.000464668 3.86624e-05	5.25 5.44349e-05 0.000509283 4.05853e-05
5.3 4.60092e-05 0.000444212 3.60416e-05	5.3 3.07887e-05 0.000394737 2.92535e-05	5.3 7.48652e-05 0.000498592 4.60165e-05	5.3 4.50765e-05 0.000424088 3.52679e-05	5.3 4.74584e-05 0.000464785 3.70154e-05
5.35 4.01158e-05 0.000404681 3.28593e-05	5.35 2.65881e-05 0.00035926 2.66288e-05	5.35 6.61653e-05 0.000455062 4.20549e-05	5.35 3.93183e-05 0.00038649 3.21721e-05	5.35 4.1338e-05 0.000423403 3.37413e-05
5.4 3.49615e-05 0.000368394 2.99402e-05	5.4 2.29416e-05 0.000326395 2.42105e-05	5.4 5.84483e-05 0.000414792 3.84018e-05	5.4 3.43051e-05 0.000351913 2.93197e-05	5.4 3.59852e-05 0.000385203 3.07404e-05
5.45 3.04524e-05 0.000334413 2.72574e-05	5.45 1.97989e-05 0.000297535 2.20073e-05	5.45 5.14075e-05 0.000377858 3.50425e-05	5.45 2.98866e-05 0.000319174 2.66987e-05	5.45 3.13494e-05 0.000348908 2.7973e-05
5.5 2.65116e-05 0.000303862 2.47891e-05	5.5 1.70674e-05 0.000269815 1.99767e-05	5.5 4.53176e-05 0.000343725 3.19601e-05	5.5 2.60293e-05 0.000289947 2.42873e-05	5.5 2.72602e-05 0.000316972 2.54372e-05
5.55 2.30654e-05 0.000275987 2.25331e-05	5.55 1.47037e-05 0.00024472 1.81091e-05	5.55 3.99509e-05 0.000312489 2.91229e-05	5.55 2.26401e-05 0.000263483 2.20788e-05	5.55 2.36885e-05 0.000287876 2.31285e-05
5.6 2.00621e-05 0.000250212 2.04566e-05	5.6 1.26463e-05 0.000221508 1.64141e-05	5.6 3.52451e-05 0.000283377 2.65254e-05	5.6 1.97019e-05 0.000238807 2.00535e-05	5.6 2.05817e-05 0.000260881 2.0988e-05
5.65 1.74326e-05 0.000228079 1.85689e-05	5.65 1.08624e-05 0.00020018 1.4866e-05	5.65 3.10909e-05 0.000257233 2.41437e-05	5.65 1.71347e-05 0.000216854 1.82268e-05	5.65 1.78855e-05 0.000236478 1.90118e-05
5.7 1.51503e-05 0.000206531 1.68278e-05	5.7 9.33153e-06 0.000180843 1.34469e-05	5.7 2.74256e-05 0.000233172 2.19646e-05	5.7 1.48966e-05 0.00019637 1.65087e-05	5.7 1.55353e-05 0.000214038 1.72517e-05
5.75 1.31593e-05 0.000186606 1.52445e-05	5.75 8.01553e-06 0.000163226 1.21567e-05	5.75 2.42439e-05 0.000210948 1.99564e-05	5.75 1.29511e-05 0.000177474 1.49653e-05	5.75 1.34844e-05 0.00019326 1.56353e-05
5.8 1.14299e-05 0.000168521 1.38053e-05	5.8 6.87221e-06 0.000147176 1.09836e-05	5.8 2.13267e-05 0.000191111 1.8128e-05	5.8 1.12499e-05 0.000160314 1.35549e-05	5.8 1.17081e-05 0.000174481 1.41532e-05
5.85 9.91263e-06 0.000151966 1.24938e-05	5.85 5.89469e-06 0.000132466 9.92023e-06	5.85 1.87981e-05 0.000172727 1.64611e-05	5.85 9.73973e-06 0.000144624 1.22703e-05	5.85 1.01448e-05 0.000157334 1.28019e-05
5.9 8.60531e-06 0.000136927 1.12944e-05	5.9 5.0464e-06 0.000119131 8.94929e-06	5.9 1.65873e-05 0.000157607 1.49304e-05	5.9 8.45694e-06 0.000130331 1.10948e-05	5.9 8.80027e-06 0.000141736 1.15741e-05
5.95 7.46741e-06 0.00012328 1.0203e-05	5.95 4.32362e-06 0.000107141 8.06299e-06	5.95 1.46384e-05 0.000142242 1.35422e-05	5.95 7.34315e-06 0.000117358 1.00235e-05	5.95 7.63253e-06 0.000127511 1.04539e-05
6 6.48023e-06 0.000110861 9.21149e-06	6 3.70055e-06 9.62242e-05 7.26333e-06	6 1.29166e-05 0.000128217 1.22685e-05	6 6.37578e-06 0.000105616 9.05176e-06	6 6.62124e-06 0.000114651 9.4341e-06
6.05 5.61897e-06 9.9601e-05 8.31633e-06	6.05 3.16443e-06 8.63407e-05 6.53412e-06	6.05 1.14016e-05 0.000115471 1.11054e-05	6.05 5.54841e-06 9.5002e-05 8.17514e-06	6.05 5.73194e-06 0.000103063 8.49901e-06
6.1 4.87446e-06 8.93854e-05 7.49373e-06	6.1 2.7008e-06 7.73586e-05 5.87565e-06	6.1 1.00685e-05 0.000103875 1.00516e-05	6.1 4.81489e-06 8.53076e-05 7.36286e-06	6.1 4.96894e-06 9.25041e-05 7.66568e-06
6.15 4.23365e-06 8.01823e-05 6.74998e-06	6.15 2.31459e-06 6.91425e-05 5.27674e-06	6.15 8.89802e-06 9.33682e-05 9.09083e-06	6.15 4.17936e-06 7.65417e-05 6.63453e-06	6.15 4.3145e-06 8.29345e-05 6.90402e-06
6.2 3.67126e-06 7.18509e-05 6.07618e-06	6.2 1.97765e-06 6.19703e-05 4.7383e-06	6.2 7.85142e-06 8.38363e-05 8.21692e-06	6.2 3.62515e-06 6.86147e-05 5.97299e-06	6.2 3.73838e-06 7.42706e-05 6.2126e-06
6.25 3.18268e-06 6.43327e-05 5.46513e-06	6.25 1.68977e-06 5.53549e-05 4.24686e-06	6.25 6.93838e-06 7.52367e-05 7.42355e-06	6.25 3.14609e-06 6.14279e-05 5.37475e-06	6.25 3.23894e-06 6.64905e-05 5.58695e-06
6.3 2.76679e-06 5.75355e-05 4.91044e-06	6.3 1.44305e-06 4.94779e-05 3.81123e-06	6.3 6.13141e-06 6.74486e-05 6.70417e-06	6.3 2.72859e-06 5.49672e-05 4.83057e-06	6.3 2.81556e-06 5.94491e-05 5.0182e-06
6.35 2.39634e-06 5.14344e-05 4.40928e-06	6.35 1.23224e-06 4.4159e-05 3.40859e-06	6.35 5.42159e-06 6.04276e-05 6.04705e-06	6.35 2.36618e-06 4.91524e-05 4.33853e-06	6.35 2.43699e-06 5.31538e-05 4.50442e-06


==> anc/TwoPointPlotT0And1/2PSepT0Merged.txt <==
#//------------------------- 	#//------------------------- 	#//------------------------- 	#//------------------------- 	#//------------------------- 
#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  
#//------------------------- 	#//------------------------- 	#//------------------------- 	#//------------------------- 	#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.06	#Short distance cutoff (C0) = 0.04
#Gluon mass (gluonMass) = 0.5	#Gluon mass (gluonMass) = 0.6	#Gluon mass (gluonMass) = 0.4	#Gluon mass (gluonMass) = 0.5	#Gluon mass (gluonMass) = 0.5
#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0	#Proper time (tau) = 0	#Proper time (tau) = 0	#Proper time (tau) = 0	#Proper time (tau) = 0
#Moment for the angle weighting (Nmoment) = 2	#Moment for the angle weighting (Nmoment) = 2	#Moment for the angle weighting (Nmoment) = 2	#Moment for the angle weighting (Nmoment) = 2	#Moment for the angle weighting (Nmoment) = 2
#Moment for the radius weighting (PowerOfR) = 2	#Moment for the radius weighting (PowerOfR) = 2	#Moment for the radius weighting (PowerOfR) = 2	#Moment for the radius weighting (PowerOfR) = 2	#Moment for the radius weighting (PowerOfR) = 2
#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2
#1.|x-y| 2.DCDC 3.ProtonHotSpotFluc 4.ProtonColorFluc 	#1.|x-y| 2.DCDC 3.ProtonHotSpotFluc 4.ProtonColorFluc 	#1.|x-y| 2.DCDC 3.ProtonHotSpotFluc 4.ProtonColorFluc 	#1.|x-y| 2.DCDC 3.ProtonHotSpotFluc 4.ProtonColorFluc 	#1.|x-y| 2.DCDC 3.ProtonHotSpotFluc 4.ProtonColorFluc 
0 0.900692 0.403125 0.16326	0 0.833265 0.383889 0.152354	0 0.975715 0.4219 0.175088	0 0.795549 0.350685 0.143565	0 1.03827 0.472485 0.189128
0.1 0.899968 0.401614 0.0965486	0.1 0.832594 0.382431 0.0883276	0.1 0.974931 0.420338 0.105594	0.1 0.794912 0.349384 0.0920695	0.1 1.03737 0.470685 0.0974467
0.2 0.897797 0.397117 0.0493923	0.2 0.83053 0.378099 0.0438821	0.2 0.972603 0.415695 0.0556048	0.2 0.792969 0.345509 0.0490004	0.2 1.03483 0.465351 0.049807
0.3 0.894164 0.389725 0.0297456	0.3 0.827159 0.370968 0.0257832	0.3 0.96874 0.408048 0.0343218	0.3 0.789795 0.339144 0.0295569	0.3 1.03074 0.456597 0.0299092
0.4 0.88913 0.379575 0.0193234	0.4 0.822475 0.361162 0.0164006	0.4 0.963358 0.39757 0.022788	0.4 0.785374 0.330407 0.0192097	0.4 1.02495 0.444508 0.0194198
0.5 0.882714 0.366908 0.0131879	0.5 0.816464 0.348959 0.0109992	0.5 0.956521 0.384461 0.0158445	0.5 0.779768 0.319489 0.0131385	0.5 1.01752 0.429573 0.0132398
0.6 0.874935 0.351954 0.00932671	0.6 0.80921 0.334631 0.00767419	0.6 0.948175 0.368992 0.0113812	0.6 0.772926 0.3066 0.0092881	0.6 1.00851 0.41188 0.00936384
0.7 0.865826 0.335053 0.00678415	0.7 0.800715 0.31833 0.00552688	0.7 0.938433 0.351466 0.00838176	0.7 0.764938 0.292029 0.00675901	0.7 0.997938 0.39187 0.00680701
0.8 0.855446 0.316436 0.00505292	0.8 0.79101 0.300438 0.0040903	0.8 0.927317 0.332219 0.00629949	0.8 0.755789 0.275967 0.00503101	0.8 0.985931 0.369866 0.00507413
0.9 0.843825 0.296525 0.00382959	0.9 0.780163 0.281291 0.00308886	0.9 0.914879 0.311597 0.004805	0.9 0.745573 0.258779 0.00381564	0.9 0.972447 0.346346 0.00384072
1 0.831029 0.275657 0.0029437	1 0.768209 0.261234 0.00237147	1 0.901174 0.289968 0.00371147	1 0.734312 0.240754 0.00293407	1 0.957626 0.321706 0.00295147
1.1 0.81711 0.254194 0.00228734	1.1 0.755175 0.240613 0.00184431	1.1 0.88628 0.267718 0.00288565	1.1 0.722067 0.222194 0.00227964	1.1 0.941507 0.29637 0.00229341
1.2 0.802155 0.232468 0.00178956	1.2 0.74118 0.21977 0.00144622	1.2 0.870241 0.245179 0.00225679	1.2 0.708901 0.203401 0.00178415	1.2 0.924184 0.270759 0.00179307
1.3 0.786172 0.210822 0.00140588	1.3 0.726276 0.199012 0.00113963	1.3 0.853135 0.222692 0.00176847	1.3 0.694857 0.184654 0.00140278	1.3 0.905685 0.245259 0.00140942
1.4 0.769291 0.189568 0.0011058	1.4 0.710515 0.17865 0.000900488	1.4 0.835052 0.200594 0.00138444	1.4 0.679996 0.16624 0.00110284	1.4 0.886143 0.220251 0.00110556
1.5 0.751575 0.168981 0.000868836	1.5 0.693985 0.158937 0.000711673	1.5 0.816077 0.179158 0.00108017	1.5 0.664395 0.148383 0.000866587	1.5 0.865624 0.196055 0.000871131
1.6 0.733102 0.149291 0.000679872	1.6 0.676735 0.140124 0.000561134	1.6 0.796258 0.158646 0.000836737	1.6 0.648167 0.131285 0.000678612	1.6 0.844206 0.172935 0.000682104
1.7 0.713918 0.130717 0.000529482	1.7 0.658844 0.122392 0.000441496	1.7 0.775691 0.139264 0.000641766	1.7 0.631234 0.115142 0.000528427	1.7 0.822007 0.15116 0.000530328
1.8 0.694145 0.113417 0.000408965	1.8 0.640382 0.105901 0.000345472	1.8 0.754483 0.121177 0.000485744	1.8 0.613819 0.100078 0.000408199	1.8 0.79911 0.130907 0.000408634
1.9 0.673811 0.0975088 0.00031249	1.9 0.621427 0.0907684 0.000268729	1.9 0.73268 0.104526 0.00036038	1.9 0.595911 0.0862071 0.000311798	1.9 0.77559 0.112313 0.000312275
2 0.653034 0.0830825 0.000235582	2 0.602057 0.0770682 0.000207299	2 0.71036 0.0893967 0.000260146	2 0.577618 0.0736044 0.000234897	2 0.751558 0.0954724 0.000235743
2.1 0.631893 0.0701839 0.000174053	2.1 0.582351 0.0648461 0.000158421	2.1 0.687664 0.0758331 0.000179853	2.1 0.559006 0.0623164 0.000173976	2.1 0.727126 0.0804576 0.000174241
2.2 0.610428 0.0588193 0.000125501	2.2 0.562378 0.0541082 0.000119698	2.2 0.664653 0.0638509 0.000116428	2.2 0.540136 0.0523472 0.000125433	2.2 0.702321 0.0672485 0.000125516
2.3 0.588777 0.0489696 8.7198e-05	2.3 0.542221 0.0448305 8.9116e-05	2.3 0.641401 0.0534312 6.64149e-05	2.3 0.521069 0.0436862 8.70992e-05	2.3 0.67727 0.0558352 8.7013e-05
2.4 0.566987 0.0405883 5.7349e-05	2.4 0.52195 0.0369674 6.51373e-05	2.4 0.617987 0.0445294 2.75556e-05	2.4 0.501942 0.0363003 5.72657e-05	2.4 0.652095 0.0461534 5.72049e-05
2.5 0.545139 0.0336069 3.42274e-05	2.5 0.501614 0.0304508 4.645e-05	2.5 0.594491 0.0370793 -2.33912e-06	2.5 0.482635 0.0301231 3.42016e-05	2.5 0.626843 0.0381179 3.42378e-05
2.6 0.523298 0.0279392 1.65374e-05	2.6 0.481296 0.0251927 3.2e-05	2.6 0.571011 0.0309894 -2.49801e-05	2.6 0.463388 0.0250864 1.64867e-05	2.6 0.601586 0.0316259 1.66275e-05
2.7 0.501533 0.0234808 3.21739e-06	2.7 0.46105 0.021092 2.09432e-05	2.7 0.547594 0.026159 -4.16885e-05	2.7 0.44419 0.0211037 3.22512e-06	2.7 0.576462 0.0265537 3.37038e-06
2.8 0.479905 0.0201218 -6.58834e-06	2.8 0.440948 0.0180408 1.25836e-05	2.8 0.524316 0.0224755 -5.37444e-05	2.8 0.425127 0.0180804 -6.56292e-06	2.8 0.551485 0.0227657 -6.6166e-06
2.9 0.458483 0.0177462 -1.36269e-05	2.9 0.421052 0.0159247 6.34646e-06	2.9 0.501249 0.0198204 -6.18522e-05	2.9 0.406243 0.0159163 -1.35971e-05	2.9 0.526762 0.020121 -1.36491e-05
3 0.437328 0.0162359 -1.84716e-05	3 0.401399 0.0146288 1.79541e-06	3 0.478447 0.0180728 -6.69895e-05	3 0.387584 0.0145103 -1.84609e-05	3 0.502335 0.0184803 -1.85418e-05
3.1 0.416488 0.0154729 -2.16367e-05	3.1 0.382058 0.0140382 -1.4734e-06	3.1 0.455979 0.0171129 -6.97761e-05	3.1 0.369198 0.0137621 -2.16071e-05	3.1 0.478292 0.0177057 -2.16501e-05
3.2 0.396016 0.0153408 -2.34814e-05	3.2 0.36306 0.0140416 -3.73112e-06	3.2 0.433893 0.01682 -7.06993e-05	3.2 0.351131 0.0135727 -2.34566e-05	3.2 0.454655 0.0176596 -2.35035e-05
3.3 0.375958 0.0157322 -2.43234e-05	3.3 0.344443 0.0145327 -5.22045e-06	3.3 0.412225 0.0170864 -7.01911e-05	3.3 0.333443 0.0138445 -2.4301e-05	3.3 0.431554 0.018212 -2.43732e-05
3.4 0.356352 0.01654 -2.44184e-05	3.4 0.326273 0.0154122 -6.12627e-06	3.4 0.391048 0.0177945 -6.86452e-05	3.4 0.316135 0.0144903 -2.43896e-05	3.4 0.408937 0.0192423 -2.44298e-05
3.5 0.337238 0.0176701 -2.39626e-05	3.5 0.308563 0.0165889 -6.60416e-06	3.5 0.370391 0.0188585 -6.62957e-05	3.5 0.299259 0.0154267 -2.3939e-05	3.5 0.386886 0.0206368 -2.39661e-05
3.6 0.318648 0.019043 -2.31098e-05	3.6 0.291348 0.017982 -6.7584e-06	3.6 0.350275 0.0201845 -6.33973e-05	3.6 0.282839 0.0165801 -2.30928e-05	3.6 0.365451 0.0223004 -2.31344e-05
3.7 0.300612 0.0205756 -2.19927e-05	3.7 0.274656 0.0195155 -6.68945e-06	3.7 0.330753 0.0216922 -6.01359e-05	3.7 0.266886 0.0178819 -2.19737e-05	3.7 0.34466 0.0241397 -2.20059e-05
3.8 0.283152 0.0222012 -2.07036e-05	3.8 0.258508 0.0211265 -6.46083e-06	3.8 0.31184 0.023311 -5.66467e-05	3.8 0.251461 0.0192731 -2.06842e-05	3.8 0.324534 0.0260765 -2.07147e-05
3.9 0.266288 0.0238617 -1.93127e-05	3.9 0.242917 0.0227582 -6.1259e-06	3.9 0.293562 0.0249786 -5.3043e-05	3.9 0.236557 0.0207029 -1.92969e-05	3.9 0.305104 0.0280438 -1.92988e-05
4 0.250039 0.0255065 -1.7883e-05	4 0.227908 0.0243645 -5.72732e-06	4 0.275944 0.026643 -4.94184e-05	4 0.222192 0.0221249 -1.78693e-05	4 0.286389 0.0299824 -1.78839e-05
4.1 0.234419 0.0270925 -1.64529e-05	4.1 0.213494 0.0259052 -5.29345e-06	4.1 0.258989 0.0282594 -4.58346e-05	4.1 0.208372 0.0235024 -1.64442e-05	4.1 0.268402 0.0318452 -1.64511e-05
4.2 0.21943 0.0285877 -1.50537e-05	4.2 0.199667 0.0273485 -4.84673e-06	4.2 0.242699 0.0297895 -4.23447e-05	4.2 0.195116 0.0248063 -1.50434e-05	4.2 0.251151 0.0335918 -1.50577e-05
4.3 0.205074 0.0299628 -1.37085e-05	4.3 0.186438 0.0286697 -4.40342e-06	4.3 0.227085 0.0312066 -3.89849e-05	4.3 0.18242 0.0260098 -1.36988e-05	4.3 0.234642 0.035192 -1.37198e-05
4.4 0.191373 0.0311981 -1.24305e-05	4.4 0.173815 0.0298489 -3.97416e-06	4.4 0.212163 0.0324848 -3.57788e-05	4.4 0.170287 0.0270966 -1.24236e-05	4.4 0.218861 0.036622 -1.24323e-05
4.5 0.178307 0.0322782 -1.12293e-05	4.5 0.161785 0.0308739 -3.56616e-06	4.5 0.197924 0.0336116 -3.27436e-05	4.5 0.15872 0.0280514 -1.12213e-05	4.5 0.203842 0.0378682 -1.12296e-05
4.6 0.165877 0.0331913 -1.01099e-05	4.6 0.150355 0.031735 -3.18392e-06	4.6 0.184367 0.0345716 -2.98883e-05	4.6 0.14771 0.0288622 -1.01035e-05	4.6 0.189557 0.0389161 -1.01077e-05
4.7 0.154074 0.0339351 -9.07473e-06	4.7 0.13951 0.0324277 -2.83028e-06	4.7 0.171482 0.0353587 -2.72197e-05	4.7 0.137249 0.0295269 -9.0689e-06	4.7 0.175996 0.0397599 -9.07479e-06
4.8 0.142891 0.0345041 -8.12322e-06	4.8 0.129245 0.0329509 -2.50605e-06	4.8 0.159261 0.03597 -2.47357e-05	4.8 0.127339 0.0300413 -8.1178e-06	4.8 0.163167 0.0403993 -8.12411e-06
4.9 0.13232 0.0349012 -7.25355e-06	4.9 0.11955 0.0333055 -2.21113e-06	4.9 0.147696 0.0364052 -2.24345e-05	4.9 0.117964 0.0304046 -7.2485e-06	4.9 0.151029 0.0408366 -7.25094e-06
5 0.122345 0.0351283 -6.46126e-06	5 0.110408 0.0334981 -1.94472e-06	5 0.136768 0.0366676 -2.03093e-05	5 0.109114 0.0306228 -6.45727e-06	5 0.13958 0.0410756 -6.46251e-06
5.1 0.112946 0.0351935 -5.74338e-06	5.1 0.1018 0.0335337 -1.70553e-06	5.1 0.126456 0.0367629 -1.83533e-05	5.1 0.100776 0.0306991 -5.73994e-06	5.1 0.128799 0.0411231 -5.74457e-06
5.2 0.104109 0.035104 -5.09539e-06	5.2 0.0937195 0.0334204 -1.4918e-06	5.2 0.116751 0.0366973 -1.65606e-05	5.2 0.0929309 0.0306403 -5.09241e-06	5.2 0.118669 0.0409908 -5.09603e-06
5.3 0.0958271 0.0348679 -4.51211e-06	5.3 0.0861509 0.0331686 -1.30166e-06	5.3 0.107644 0.0364818 -1.492e-05	5.3 0.0855743 0.0304545 -4.50956e-06	5.3 0.109178 0.040691 -4.51329e-06
5.4 0.0880692 0.0344981 -3.9887e-06	5.4 0.0790695 0.0327869 -1.1332e-06	5.4 0.0991018 0.0361253 -1.34236e-05	5.4 0.0786825 0.030149 -3.98651e-06	5.4 0.100289 0.0402318 -3.99061e-06
5.5 0.080815 0.0340031 -3.52056e-06	5.5 0.0724579 0.0322871 -9.84488e-07	5.5 0.0911058 0.0356395 -1.2062e-05	5.5 0.0722346 0.0297346 -3.5183e-06	5.5 0.0919831 0.0396289 -3.52134e-06
5.6 0.074049 0.033395 -3.10223e-06	5.6 0.0662958 0.0316797 -8.53621e-07	5.6 0.0836349 0.0350334 -1.08234e-05	5.6 0.0662181 0.0292206 -3.10051e-06	5.6 0.0842387 0.0388944 -3.10318e-06
5.7 0.0677483 0.0326845 -2.7298e-06	5.7 0.0605649 0.0309771 -7.388e-07	5.7 0.076668 0.0343211 -9.70092e-06	5.7 0.0606132 0.0286151 -2.72831e-06	5.7 0.0770294 0.0380433 -2.73072e-06
5.8 0.0618927 0.0318834 -2.39879e-06	5.8 0.0552442 0.0301896 -6.38339e-07	5.8 0.0701831 0.0335142 -8.68523e-06	5.8 0.055401 0.0279299 -2.39757e-06	5.8 0.0703339 0.0370874 -2.40015e-06
5.9 0.0564588 0.0310046 -2.10526e-06	5.9 0.0503136 0.0293306 -5.50651e-07	5.9 0.0641564 0.032622 -7.76737e-06	5.9 0.0505632 0.0271754 -2.10416e-06	5.9 0.0641236 0.036043 -2.10603e-06
6 0.0514259 0.0300578 -1.84521e-06	6 0.0457531 0.0284089 -4.74267e-07	6 0.0585649 0.0316582 -6.93916e-06	6 0.0460796 0.026361 -1.84436e-06	6 0.0583731 0.0349225 -1.84599e-06
6.1 0.0467752 0.0290556 -1.61552e-06	6.1 0.0415439 0.0274344 -4.07895e-07	6.1 0.0533891 0.030634 -6.1937e-06	6.1 0.0419386 0.0254952 -1.61474e-06	6.1 0.0530613 0.0337378 -1.61602e-06
6.2 0.0424819 0.0280104 -1.41274e-06	6.2 0.0376635 0.0264221 -3.50274e-07	6.2 0.0486272 0.0295601 -5.52277e-06	6.2 0.038104 0.0245906 -1.41221e-06	6.2 0.0481616 0.0325047 -1.41313e-06
6.3 0.0385263 0.0269278 -1.23416e-06	6.3 0.034094 0.0253755 -3.00455e-07	6.3 0.0442089 0.0284478 -4.91988e-06	6.3 0.0345765 0.0236548 -1.23358e-06	6.3 0.0436513 0.0312304 -1.23446e-06
6.4 0.0348884 0.0258175 -1.07705e-06	6.4 0.0308161 0.0243061 -2.57383e-07	6.4 0.0401119 0.0273058 -4.37991e-06	6.4 0.0313295 0.0226914 -1.07646e-06	6.4 0.0395051 0.0299274 -1.07732e-06
6.5 0.0315488 0.024691 -9.38901e-07	6.5 0.0278116 0.0232223 -2.20199e-07	6.5 0.0363673 0.0261421 -3.89543e-06	6.5 0.0283467 0.0217133 -9.38429e-07	6.5 0.035701 0.0286047 -9.39249e-07
6.6 0.0284881 0.0235557 -8.17704e-07	6.6 0.0250624 0.0221323 -1.88157e-07	6.6 0.0329284 0.0249673 -3.46145e-06	6.6 0.025612 0.0207267 -8.17332e-07	6.6 0.0322165 0.0272721 -8.17967e-07
6.7 0.0256871 0.0224188 -7.1148e-07	6.7 0.0225513 0.0210433 -1.60632e-07	6.7 0.0297749 0.0237887 -3.07361e-06	6.7 0.0231084 0.0197366 -7.11189e-07	6.7 0.0290306 0.0259399 -7.11724e-07
6.8 0.0231294 0.0212869 -6.18505e-07	6.8 0.0202619 0.0199602 -1.36929e-07	6.8 0.0268885 0.022613 -2.72716e-06	6.8 0.0208203 0.0187484 -6.18284e-07	6.8 0.0261227 0.0246189 -6.1883e-07
6.9 0.0207973 0.0201665 -5.37254e-07	6.9 0.0181777 0.0188902 -1.16657e-07	6.9 0.0242504 0.0214472 -2.41827e-06	6.9 0.0187328 0.0177709 -5.37008e-07	6.9 0.0234724 0.0233102 -5.37322e-07
7 0.0186742 0.0190629 -4.6624e-07	7 0.0162834 0.0178375 -9.92294e-08	7 0.0218434 0.0202965 -2.14267e-06	7 0.0168314 0.0168065 -4.66046e-07	7 0.0210613 0.0220231 -4.66386e-07
7.1 0.016745 0.0179801 -4.04311e-07	7.1 0.0145659 0.0168066 -8.43945e-08	7.1 0.0196505 0.0191667 -1.89716e-06	7.1 0.0151023 0.0158603 -4.04104e-07	7.1 0.0188716 0.0207607 -4.03993e-07
7.2 0.0149942 0.016923 -3.50278e-07	7.2 0.0130103 0.0158018 -7.16338e-08	7.2 0.0176556 0.0180618 -1.67869e-06	7.2 0.0135324 0.0149359 -3.50155e-07	7.2 0.0168861 0.0195283 -3.49916e-07
7.3 0.0134082 0.0158953 -3.03267e-07	7.3 0.0116039 0.0148261 -6.07731e-08	7.3 0.0158437 0.0169857 -1.48446e-06	7.3 0.0121094 0.0140353 -3.03172e-07	7.3 0.0150886 0.0183334 -3.02912e-07
7.4 0.0119738 0.0148996 -2.62262e-07	7.4 0.0103346 0.0138823 -5.15559e-08	7.4 0.0142004 0.0159416 -1.312e-06	7.4 0.0108215 0.013163 -2.62263e-07	7.4 0.0134637 0.0171748 -2.62132e-07
7.5 0.0106786 0.0139387 -2.26826e-07	7.5 0.00919094 0.0129729 -4.36355e-08	7.5 0.0127121 0.0149323 -1.15863e-06	7.5 0.00965761 0.0123205 -2.26766e-07	7.5 0.0119976 0.0160588 -2.26524e-07
7.6 0.00951074 0.0130145 -1.9588e-07	7.6 0.00816216 0.012099 -3.68736e-08	7.6 0.0113664 0.0139594 -1.02273e-06	7.6 0.00860771 0.0115097 -1.95867e-07	7.6 0.0106769 0.0149857 -1.95614e-07
7.7 0.00845911 0.0121285 -1.69109e-07	7.7 0.00723807 0.0112625 -3.12002e-08	7.7 0.0101513 0.0130263 -9.02249e-07	7.7 0.00766181 0.0107317 -1.69077e-07	7.7 0.00948888 0.0139576 -1.6906e-07
7.8 0.00751425 0.0112814 -1.45884e-07	7.8 0.00640969 0.010464 -2.6353e-08	7.8 0.00905567 0.0121328 -7.9552e-07	7.8 0.00681114 0.00998779 -1.45879e-07	7.8 0.00842186 0.0129756 -1.45758e-07
7.9 0.00666627 0.0104742 -1.25777e-07	7.9 0.00566813 0.00970368 -2.22378e-08	7.9 0.00806885 0.0112801 -7.01063e-07	7.9 0.00604724 0.00927726 -1.25724e-07	7.9 0.00746502 0.0120405 -1.2571e-07
8 0.00590649 0.00970718 -1.08336e-07	8 0.00500538 0.00898242 -1.87805e-08	8 0.00718186 0.0104685 -6.17405e-07	8 0.00536224 0.00860258 -1.08333e-07	8 0.00660835 0.0111528 -1.08132e-07
8.1 0.00522656 0.00898052 -9.32889e-08	8.1 0.004414 0.00829959 -1.58128e-08	8.1 0.0063855 0.00969827 -5.43556e-07	8.1 0.00474889 0.00796273 -9.32738e-08	8.1 0.00584247 0.0103117 -9.30211e-08
8.2 0.00461923 0.00829354 -8.02472e-08	8.2 0.00388715 0.00765523 -1.3308e-08	8.2 0.00567131 0.00896926 -4.78305e-07	8.2 0.00420055 0.00735768 -8.02792e-08	8.2 0.00515879 0.00951738 -8.0176e-08
8.3 0.00407741 0.00764571 -6.9002e-08	8.3 0.00341848 0.0070486 -1.12086e-08	8.3 0.00503197 0.00828121 -4.20654e-07	8.3 0.00371115 0.00678675 -6.90201e-08	8.3 0.0045491 0.00876921 -6.89885e-08
8.4 0.00359478 0.00703663 -5.93104e-08	8.4 0.00300228 0.00647889 -9.46085e-09	8.4 0.0044599 0.00763291 -3.69789e-07	8.4 0.00327449 0.00624942 -5.93399e-08	8.4 0.00400697 0.00806609 -5.92865e-08
8.5 0.00316525 0.00646535 -5.09781e-08	8.5 0.00263317 0.00594502 -7.9438e-09	8.5 0.00394859 0.00702397 -3.24959e-07	8.5 0.0028859 0.00574495 -5.09813e-08	8.5 0.00352496 0.00740686 -5.10156e-08
8.6 0.00278389 0.00593068 -4.37052e-08	8.6 0.00230629 0.00544606 -6.71351e-09	8.6 0.00349253 0.00645356 -2.85368e-07	8.6 0.00254053 0.00527274 -4.37223e-08	8.6 0.00309736 0.00679026 -4.37662e-08
8.7 0.00244565 0.00543108 -3.75582e-08	8.7 0.00201736 0.00498049 -5.63642e-09	8.7 0.00308642 0.00591914 -2.50555e-07	8.7 0.00223389 0.00483132 -3.75509e-08	8.7 0.00271827 0.0062146 -3.75916e-08
8.8 0.00214606 0.00496588 -3.21775e-08	8.8 0.00176236 0.0045476 -4.6394e-09	8.8 0.00272506 0.00542102 -2.19873e-07	8.8 0.00196203 0.00441995 -3.21157e-08	8.8 0.00238282 0.00567891 -3.21952e-08
8.9 0.00188116 0.00453325 -2.75894e-08	8.9 0.00153773 0.00414551 -3.85883e-09	8.9 0.00240402 0.00495709 -1.92891e-07	8.9 0.00172141 0.00403711 -2.75739e-08	8.9 0.00208637 0.00518106 -2.74545e-08
9 0.00164705 0.00413178 -2.35915e-08	9 0.00133994 0.00377298 -3.25248e-09	9 0.00211879 0.00452598 -1.69131e-07	9 0.00150863 0.00368141 -2.35764e-08	9 0.00182477 0.00471946 -2.35983e-08
9.1 0.00144049 0.00376007 -2.02326e-08	9.1 0.00116609 0.00342852 -2.73424e-09	9.1 0.00186582 0.00412615 -1.48259e-07	9.1 0.00132072 0.00335213 -2.02129e-08	9.1 0.00159417 0.00429229 -2.02396e-08
9.2 0.00125848 0.00341664 -1.72785e-08	9.2 0.00101353 0.00311066 -2.24978e-09	9.2 0.00164168 0.00375609 -1.29912e-07	9.2 0.00115496 0.00304767 -1.72944e-08	9.2 0.0013912 0.00389786 -1.73136e-08
9.3 0.00109834 0.00310005 -1.478e-08	9.3 0.000879848 0.002818 -1.92384e-09	9.3 0.00144335 0.00341443 -1.13827e-07	9.3 0.00100902 0.00276674 -1.47273e-08	9.3 0.00121277 0.00353431 -1.46982e-08
9.4 0.000957588 0.00280847 -1.26969e-08	9.4 0.000762855 0.00254892 -1.61171e-09	9.4 0.00126807 0.00309917 -9.97018e-08	9.4 0.000880609 0.00250796 -1.262e-08	9.4 0.00105612 0.00319985 -1.26375e-08
9.5 0.000834033 0.00254058 -1.0744e-08	9.5 0.000660635 0.00230208 -1.34732e-09	9.5 0.00111327 0.00280899 -8.72666e-08	9.5 0.000767777 0.00227007 -1.07051e-08	9.5 0.000918771 0.00289279 -1.07721e-08
9.6 0.000725706 0.00229491 -9.17016e-09	9.6 0.000571419 0.00207605 -1.11068e-09	9.6 0.000976711 0.0025426 -7.63892e-08	9.6 0.000668772 0.00205177 -9.19936e-09	9.6 0.000798466 0.00261135 -9.21768e-09
9.7 0.000630851 0.00207003 -7.82808e-09	9.7 0.000493678 0.00186947 -9.29997e-10	9.7 0.000856335 0.00229826 -6.6795e-08	9.7 0.000581988 0.00185182 -7.78863e-09	9.7 0.000693255 0.00235396 -7.97018e-09
9.8 0.000547885 0.00186454 -6.67924e-09	9.8 0.000426022 0.00168098 -8.00295e-10	9.8 0.000750332 0.00207456 -5.84391e-08	9.8 0.000506007 0.00166901 -6.60334e-09	9.8 0.000601335 0.00211886 -6.72801e-09
9.9 0.000475405 0.00167709 -5.71565e-09	9.9 0.000367221 0.0015093 -7.83729e-10	9.9 0.000657075 0.00187009 -5.10873e-08	9.9 0.000439572 0.00150215 -5.62583e-09	9.9 0.000521127 0.00190456 -5.76521e-09
10 0.000412156 0.00150639 -4.90299e-09	10 0.000316184 0.00135324 -9.13655e-10	10 0.000575104 0.00168356 -4.46562e-08	10 0.000381515 0.0013501 -4.88822e-09	10 0.000451212 0.00170956 -4.82991e-09
10.1 0.00035702 0.00135123 -4.14181e-09	10.1 0.000271946 0.0012116 -4.8467e-10	10.1 0.000503107 0.00151363 -3.90013e-08	10.1 0.000330853 0.0012118 -4.12055e-09	10.1 0.000390342 0.00153243 -4.19688e-09
10.2 0.000309013 0.00121041 -3.52805e-09	10.2 0.000233644 0.00108324 -3.61973e-10	10.2 0.000439917 0.00135906 -3.41214e-08	10.2 0.000286695 0.00108621 -3.50211e-09	10.2 0.000337401 0.00137179 -3.51359e-09
10.3 0.000267239 0.00108281 -3.0338e-09	10.3 0.000200523 0.000967138 -3.87224e-10	10.3 0.0003845 0.00121889 -2.98152e-08	10.3 0.000248242 0.000972327 -3.03573e-09	10.3 0.000291393 0.00122633 -3.05676e-09
10.4 0.000230938 0.000967389 -2.53553e-09	10.4 0.000171923 0.000862307 3.58498e-10	10.4 0.000335937 0.00109174 -2.60763e-08	10.4 0.000214778 0.000869249 -2.55641e-09	10.4 0.000251475 0.00109484 -2.61108e-09
10.5 0.000199425 0.000863141 -2.22275e-09	10.5 0.000147254 0.000767802 2.97531e-10	10.5 0.000293407 0.000976554 -2.2754e-08	10.5 0.000185702 0.00077609 -2.21456e-09	10.5 0.000216862 0.000976163 -2.3372e-09
10.6 0.00017211 0.000769124 -1.822e-09	10.6 0.000126002 0.000682729 2.47287e-10	10.6 0.00025619 0.000872576 -1.98498e-08	10.6 0.000160457 0.00069203 -1.89947e-09	10.6 0.000186888 0.000869192 -1.96401e-09
10.7 0.000148425 0.000684512 -1.50831e-09	10.7 0.000107713 0.000606278 2.05882e-10	10.7 0.000223631 0.000778708 -1.73058e-08	10.7 0.000138549 0.000616291 -1.53065e-09	10.7 0.000160945 0.000772963 -1.77275e-09
10.8 0.000127913 0.000608427 -1.50463e-09	10.8 9.19845e-05 0.000537675 1.41134e-10	10.8 0.000195169 0.000694109 -1.51057e-08	10.8 0.000119556 0.000548185 -1.52938e-09	10.8 0.000138511 0.00068652 -1.55242e-09
10.9 0.000110184 0.000540119 -1.29121e-09	10.9 7.8488e-05 0.000476209 9.4358e-11	10.9 0.0001703 0.000617997 -1.3128e-08	10.9 0.000103118 0.000486975 -1.32936e-09	10.9 0.000119132 0.000608989 -1.25741e-09
11 9.4857e-05 0.000478891 -1.12379e-09	11 6.69114e-05 0.000421226 6.2966e-11	11 0.00014858 0.000549585 -1.14866e-08	11 8.88879e-05 0.000432065 -1.13349e-09	11 0.000102412 0.000539549 -9.69581e-10
11.1 8.16206e-05 0.000424072 -9.10905e-10	11.1 5.69943e-05 0.000372114 4.20689e-11	11.1 0.00012962 0.000488207 -9.95054e-09	11.1 7.65855e-05 0.000382878 -9.10905e-10	11.1 8.79891e-05 0.000477423 -9.27534e-10
11.2 7.01984e-05 0.000375087 -7.8449e-10	11.2 4.8507e-05 0.000328306 2.77663e-11	11.2 0.000113075 0.000433218 -8.78016e-09	11.2 6.59556e-05 0.000338894 -7.8449e-10	11.2 7.55609e-05 0.000421943 -8.08096e-10
11.3 6.03482e-05 0.000331368 -6.7148e-10	11.3 4.12515e-05 0.000289298 7.79222e-11	11.3 9.86407e-05 0.000384017 -7.61791e-09	11.3 5.67762e-05 0.000299611 -6.7148e-10	11.3 6.48581e-05 0.000372455 -6.89294e-10
11.4 5.18597e-05 0.00029239 -4.90003e-10	11.4 3.50542e-05 0.000254606 6.14374e-11	11.4 8.60539e-05 0.000340032 -6.82259e-09	11.4 4.88559e-05 0.000264578 -4.97065e-10	11.4 5.56486e-05 0.00032837 -5.03174e-10
11.5 4.45468e-05 0.000257711 -3.15117e-10	11.5 2.97661e-05 0.000223792 9.05805e-11	11.5 7.50795e-05 0.000300771 -5.89935e-09	11.5 4.20263e-05 0.000233373 -3.15117e-10	11.5 4.77213e-05 0.000289181 -3.25923e-10
11.6 3.82552e-05 0.00022688 -2.9111e-10	11.6 2.5258e-05 0.000196463 1.05774e-10	11.6 6.55133e-05 0.000265774 -5.22871e-09	11.6 3.61406e-05 0.000205617 -2.9111e-10	11.6 4.09172e-05 0.000254375 -2.4933e-10
11.7 3.28429e-05 0.000199507 1.1708e-10	11.7 2.14183e-05 0.00017227 1.1508e-10	11.7 5.71762e-05 0.000234602 -4.44552e-09	11.7 3.10708e-05 0.000180953 1.1708e-10	11.7 3.50724e-05 0.000223505 -2.2663e-10
11.8 2.81897e-05 0.000175257 6.5608e-11	11.8 1.81508e-05 0.00015087 9.62869e-11	11.8 4.9911e-05 0.000206894 -3.90748e-09	11.8 2.67061e-05 0.000159077 6.5608e-11	11.8 3.00552e-05 0.000196158 7.7346e-11
11.9 2.41911e-05 0.000153776 1.71396e-11	11.9 1.53725e-05 0.000131976 8.06101e-11	11.9 4.35802e-05 0.000182285 -3.38223e-09	11.9 2.29504e-05 0.000139694 1.71396e-11	11.9 2.57505e-05 0.000171969 1.58253e-11
12 2.07566e-05 0.000134787 1.9685e-11	12 1.3012e-05 0.000115315 6.75132e-11	12 3.80641e-05 0.000160446 -2.9409e-09	12 1.97193e-05 0.000122545 1.9685e-11	12 2.20594e-05 0.000150602 1.81627e-11
12.1 1.78077e-05 0.000118011 1.96604e-11	12.1 1.10082e-05 0.000100628 5.6557e-11	12.1 3.3257e-05 0.000141091 -2.58548e-09	12.1 1.69414e-05 0.000107381 1.96604e-11	12.1 1.88948e-05 0.000131746 1.79549e-11
12.2 1.52768e-05 0.000103223 1.51253e-10	12.2 9.30838e-06 8.77166e-05 4.73811e-11	12.2 2.90679e-05 0.000123961 -2.25762e-09	12.2 1.45538e-05 9.40082e-05 1.51253e-10	12.2 1.61832e-05 0.000115118 1.50607e-10
12.3 1.31052e-05 9.01878e-05 2.52473e-10	12.3 7.8674e-06 7.63767e-05 3.96893e-11	12.3 2.54171e-05 0.00010883 -1.8958e-09	12.3 1.25023e-05 8.22046e-05 2.52473e-10	12.3 1.386e-05 0.000100487 2.51941e-10
12.4 1.12425e-05 7.87212e-05 1.15584e-10	12.4 6.6467e-06 6.64279e-05 3.32371e-11	12.4 2.22351e-05 9.54569e-05 -1.67609e-09	12.4 1.07402e-05 7.18117e-05 1.15584e-10	12.4 1.18705e-05 8.76258e-05 1.15146e-10
12.5 9.64506e-06 6.86439e-05 9.64332e-11	12.5 5.61307e-06 5.77097e-05 2.78221e-11	12.5 1.94604e-05 8.36563e-05 -1.48695e-09	12.5 9.22696e-06 6.26722e-05 9.64332e-11	12.5 1.01672e-05 7.63337e-05 9.60699e-11
12.6 8.27544e-06 5.97971e-05 8.0198e-11	12.6 4.73871e-06 5.00807e-05 2.32767e-11	12.6 1.70411e-05 7.32575e-05 -1.30374e-09	12.6 7.92788e-06 5.46454e-05 8.0198e-11	12.6 8.70902e-06 6.64302e-05 8.00477e-11
12.7 7.1013e-06 5.20408e-05 6.66125e-11	12.7 3.99938e-06 4.34118e-05 1.9461e-11	12.7 1.4931e-05 6.41005e-05 -1.05657e-09	12.7 6.81253e-06 4.75979e-05 6.66125e-11	12.7 7.46118e-06 5.77533e-05 6.66125e-11


==> anc/TwoPointPlotT0And1/2PSepT1Merged.txt <==
#//------------------------- 	#//------------------------- 	#//------------------------- 	#//------------------------- 	#//------------------------- 
#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  
#//------------------------- 	#//------------------------- 	#//------------------------- 	#//------------------------- 	#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.06	#Short distance cutoff (C0) = 0.04
#Gluon mass (gluonMass) = 0.5	#Gluon mass (gluonMass) = 0.6	#Gluon mass (gluonMass) = 0.4	#Gluon mass (gluonMass) = 0.5	#Gluon mass (gluonMass) = 0.5
#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.33333	#Proper time (tau) = 0.33333	#Proper time (tau) = 0.33333	#Proper time (tau) = 0.33333	#Proper time (tau) = 0.33333
#Moment for the angle weighting (Nmoment) = 2	#Moment for the angle weighting (Nmoment) = 2	#Moment for the angle weighting (Nmoment) = 2	#Moment for the angle weighting (Nmoment) = 2	#Moment for the angle weighting (Nmoment) = 2
#Moment for the radius weighting (PowerOfR) = 2	#Moment for the radius weighting (PowerOfR) = 2	#Moment for the radius weighting (PowerOfR) = 2	#Moment for the radius weighting (PowerOfR) = 2	#Moment for the radius weighting (PowerOfR) = 2
#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2
#1.|x-y| 2.DCDC 3.ProtonHotSpotFluc 4.ProtonColorFluc 	#1.|x-y| 2.DCDC 3.ProtonHotSpotFluc 4.ProtonColorFluc 	#1.|x-y| 2.DCDC 3.ProtonHotSpotFluc 4.ProtonColorFluc 	#1.|x-y| 2.DCDC 3.ProtonHotSpotFluc 4.ProtonColorFluc 	#1.|x-y| 2.DCDC 3.ProtonHotSpotFluc 4.ProtonColorFluc 
0 0.1374 0.050334 0.0106738	0 0.121153 0.0468031 0.0092751	0 0.155102 0.0540973 0.0122862	0 0.130841 0.0475206 0.0103524	0 0.141299 0.0520645 0.0111343
0.1 0.137126 0.0501242 0.00939512	0.1 0.121083 0.0464928 0.00808734	0.1 0.15504 0.0538557 0.0109556	0.1 0.130716 0.0473856 0.00926766	0.1 0.140695 0.0518602 0.00960256
0.2 0.136618 0.049606 0.0072776	0.2 0.120682 0.0460601 0.00610836	0.2 0.154655 0.0533189 0.00866348	0.2 0.130336 0.0469619 0.00730348	0.2 0.140356 0.0515186 0.00742102
0.3 0.136126 0.0487924 0.00534481	0.3 0.120299 0.0452317 0.00435886	0.3 0.154001 0.0524604 0.00653315	0.3 0.12984 0.046211 0.00532679	0.3 0.139862 0.0507369 0.00538214
0.4 0.135332 0.0476779 0.00373164	0.4 0.119817 0.0442385 0.00293129	0.4 0.15323 0.0512977 0.00472778	0.4 0.129085 0.0451358 0.00376582	0.4 0.139172 0.049675 0.00379032
0.5 0.134479 0.0461815 0.00256289	0.5 0.11896 0.0428254 0.00190596	0.5 0.152254 0.0497171 0.00337985	0.5 0.128251 0.0437692 0.00257393	0.5 0.138122 0.0481944 0.00257595
0.6 0.133458 0.0444359 0.00177037	0.6 0.118184 0.0412051 0.00126437	0.6 0.15097 0.0479173 0.00242043	0.6 0.127265 0.0421584 0.00177672	0.6 0.137021 0.046552 0.00176996
0.7 0.132165 0.0425457 0.00120515	0.7 0.117032 0.0393239 0.000831572	0.7 0.149533 0.0458869 0.00170783	0.7 0.126076 0.0403407 0.00121659	0.7 0.135609 0.044658 0.0011996
0.8 0.130667 0.0406832 0.000914189	0.8 0.115739 0.037453 0.000631444	0.8 0.147748 0.0437156 0.00130665	0.8 0.124667 0.0385221 0.000922255	0.8 0.134084 0.042592 0.000915176
0.9 0.128917 0.0384895 0.00072393	0.9 0.114243 0.0353133 0.000508112	0.9 0.145959 0.0415993 0.00102914	0.9 0.123048 0.0365118 0.000722752	0.9 0.132303 0.0404406 0.000722855
1 0.127129 0.0361264 0.000573422	1 0.112611 0.033087 0.000401724	1 0.143928 0.0391023 0.000815828	1 0.121031 0.0342985 0.000578728	1 0.130692 0.0380055 0.000568722
1.1 0.12513 0.0336394 0.000460127	1.1 0.110677 0.0307865 0.000336663	1.1 0.141707 0.0364974 0.000640668	1.1 0.119246 0.0319309 0.000467293	1.1 0.128606 0.0356369 0.000461493
1.2 0.122997 0.0311337 0.000367139	1.2 0.108855 0.0284272 0.000277523	1.2 0.139238 0.0338545 0.000502731	1.2 0.117229 0.0296113 0.000368284	1.2 0.126565 0.0329216 0.000361856
1.3 0.120683 0.0286142 0.000305618	1.3 0.106805 0.0260887 0.000238666	1.3 0.136733 0.0312073 0.000409373	1.3 0.115066 0.027265 0.000304654	1.3 0.124275 0.0302954 0.000303616
1.4 0.118351 0.026139 0.000243699	1.4 0.104585 0.0238118 0.000192933	1.4 0.134008 0.0285585 0.000322831	1.4 0.112947 0.0248886 0.00024361	1.4 0.121807 0.0276302 0.000243646
1.5 0.115627 0.0237089 0.000199836	1.5 0.102289 0.0215549 0.000162319	1.5 0.131204 0.0260122 0.000257491	1.5 0.110341 0.0225025 0.000201026	1.5 0.11909 0.0252987 0.000196871
1.6 0.113312 0.0213317 0.000158418	1.6 0.0999252 0.0193368 0.000129974	1.6 0.128429 0.0233356 0.00019746	1.6 0.108099 0.0202951 0.000159736	1.6 0.116275 0.0227561 0.000159737
1.7 0.110497 0.0189952 0.000129836	1.7 0.0973664 0.017141 0.000110673	1.7 0.125278 0.0209129 0.000155871	1.7 0.105405 0.0180999 0.000131809	1.7 0.113413 0.0202097 0.000127486
1.8 0.107574 0.0168521 0.000102707	1.8 0.0948026 0.0151568 8.95376e-05	1.8 0.122127 0.0186317 0.000118575	1.8 0.102621 0.0160294 0.000103103	1.8 0.11046 0.0179156 0.00010337
1.9 0.104628 0.0148515 7.78264e-05	1.9 0.0921454 0.0133224 7.01071e-05	1.9 0.118867 0.016511 8.51861e-05	1.9 0.099834 0.0141401 7.87992e-05	1.9 0.107375 0.0157252 7.84369e-05
2 0.101573 0.012976 5.92749e-05	2 0.0893208 0.0115839 5.56716e-05	2 0.115504 0.0143923 5.95856e-05	2 0.0969475 0.0123609 5.97848e-05	2 0.104314 0.0137171 5.91118e-05
2.1 0.0982802 0.0112721 4.28013e-05	2.1 0.0864802 0.0100644 4.24781e-05	2.1 0.111848 0.0125278 3.69319e-05	2.1 0.093869 0.0107283 4.34877e-05	2.1 0.10113 0.0118521 4.26015e-05
2.2 0.0952044 0.00971268 3.0127e-05	2.2 0.0836698 0.00861965 3.31633e-05	2.2 0.108327 0.0108463 1.98063e-05	2.2 0.0908909 0.00926351 3.08298e-05	2.2 0.0978061 0.0101787 2.98863e-05
2.3 0.0919881 0.00832781 1.98114e-05	2.3 0.0807916 0.00735069 2.45718e-05	2.3 0.104763 0.00933511 6.01372e-06	2.3 0.0878762 0.00794881 1.97443e-05	2.3 0.0945971 0.00868633 1.98251e-05
2.4 0.0887808 0.00705657 1.16851e-05	2.4 0.0779404 0.00623456 1.82605e-05	2.4 0.101154 0.00800975 -3.83397e-06	2.4 0.0848168 0.00673812 1.1748e-05	2.4 0.0913111 0.00737616 1.12478e-05
2.5 0.0854998 0.00598642 5.2029e-06	2.5 0.0751142 0.0052353 1.26441e-05	2.5 0.0975548 0.00682904 -1.23022e-05	2.5 0.0816613 0.00573286 5.56653e-06	2.5 0.0879495 0.00624674 4.76794e-06
2.6 0.0822323 0.00507469 5.43402e-08	2.6 0.0722058 0.00441923 8.08996e-06	2.6 0.0939572 0.00582391 -1.9479e-05	2.6 0.0785891 0.00486789 3.04194e-07	2.6 0.0844879 0.00529651 -2.63029e-07
2.7 0.0790244 0.00431117 -3.80058e-06	2.7 0.0693342 0.00372849 4.96163e-06	2.7 0.0903496 0.00501705 -2.3884e-05	2.7 0.0755402 0.00414118 -3.47718e-06	2.7 0.0811601 0.00449182 -3.75508e-06
2.8 0.0757878 0.00368588 -6.52462e-06	2.8 0.0664115 0.003181 2.36787e-06	2.8 0.0867754 0.00427566 -2.68939e-05	2.8 0.0724306 0.00353393 -6.27474e-06	2.8 0.0777985 0.0038609 -6.4775e-06
2.9 0.072606 0.00322045 -8.13988e-06	2.9 0.063891 0.00274903 7.11471e-07	2.9 0.0832099 0.0037463 -2.82981e-05	2.9 0.0693679 0.0030777 -7.8561e-06	2.9 0.0746327 0.00338473 -8.18912e-06
3 0.0693921 0.00283581 -9.32369e-06	3 0.0610808 0.00243176 -5.56977e-07	3 0.0795896 0.00331118 -2.92547e-05	3 0.0663603 0.00271205 -9.02376e-06	3 0.0714195 0.002973 -9.34747e-06
3.1 0.066252 0.00258483 -1.00812e-05	3.1 0.058273 0.00223681 -1.42822e-06	3.1 0.0760704 0.00300102 -3.00263e-05	3.1 0.0634025 0.00246957 -1.00372e-05	3.1 0.0681363 0.00270485 -1.00901e-05
3.2 0.0632285 0.00239992 -1.06324e-05	3.2 0.0555596 0.00209358 -2.18606e-06	3.2 0.0726398 0.00276592 -2.99528e-05	3.2 0.0604917 0.00228916 -1.04614e-05	3.2 0.064978 0.00252173 -1.06134e-05
3.3 0.0601925 0.0023242 -1.05525e-05	3.3 0.0528865 0.00204005 -2.60554e-06	3.3 0.0692463 0.00265804 -2.91492e-05	3.3 0.0576046 0.0022041 -1.05226e-05	3.3 0.0618408 0.00244418 -1.0563e-05
3.4 0.0572364 0.00231489 -1.06441e-05	3.4 0.0502701 0.00204931 -2.85389e-06	3.4 0.0660867 0.00261897 -2.85848e-05	3.4 0.0547856 0.00218199 -1.05012e-05	3.4 0.0587932 0.00242933 -1.0555e-05
3.5 0.0543495 0.00234781 -1.00402e-05	3.5 0.047709 0.00209431 -2.9042e-06	3.5 0.0626957 0.00262014 -2.73039e-05	3.5 0.0520236 0.00220607 -9.98225e-06	3.5 0.0558923 0.00246125 -1.0067e-05
3.6 0.0514996 0.00243137 -9.63024e-06	3.6 0.0451709 0.00218939 -2.94551e-06	3.6 0.0595131 0.00268977 -2.60757e-05	3.6 0.0493252 0.00228545 -9.55627e-06	3.6 0.0530246 0.00256239 -9.62897e-06
3.7 0.0487536 0.00254956 -9.08338e-06	3.7 0.0421909 0.00231367 -2.82093e-06	3.7 0.0563962 0.0028108 -2.4453e-05	3.7 0.0466946 0.002396 -9.0444e-06	3.7 0.0501922 0.00270167 -9.05776e-06
3.8 0.045741 0.00269351 -8.47959e-06	3.8 0.0397904 0.00246294 -2.71352e-06	3.8 0.0528621 0.00294513 -2.30861e-05	3.8 0.0438618 0.00254144 -8.43977e-06	3.8 0.0474829 0.00284571 -8.50627e-06
3.9 0.0432136 0.00286443 -7.91984e-06	3.9 0.0375604 0.00263325 -2.57186e-06	3.9 0.0499909 0.00310428 -2.13668e-05	3.9 0.041462 0.00270006 -7.89331e-06	3.9 0.0448499 0.00301741 -7.93108e-06
4 0.0407079 0.00304796 -7.26685e-06	4 0.0353785 0.00281121 -2.35222e-06	4 0.0471537 0.00327928 -1.99596e-05	4 0.0390529 0.00287457 -7.225e-06	4 0.0423169 0.00319646 -7.25982e-06
4.1 0.0382452 0.00323398 -6.67357e-06	4.1 0.0332442 0.00301363 -2.16472e-06	4.1 0.0444374 0.00346447 -1.84997e-05	4.1 0.036756 0.00305657 -6.63446e-06	4.1 0.0398341 0.00338917 -6.65496e-06
4.2 0.0360246 0.00346327 -6.07745e-06	4.2 0.0312105 0.00320872 -1.95819e-06	4.2 0.0418648 0.00368513 -1.70539e-05	4.2 0.0346604 0.00325292 -6.07313e-06	4.2 0.037359 0.00361435 -6.07489e-06
4.3 0.0337287 0.00364815 -5.53544e-06	4.3 0.0292523 0.00339577 -1.78081e-06	4.3 0.0394597 0.00390674 -1.57014e-05	4.3 0.0324389 0.00343091 -5.52759e-06	4.3 0.0350385 0.003806 -5.51925e-06
4.4 0.0316119 0.00382611 -5.0128e-06	4.4 0.0273329 0.00356182 -1.61004e-06	4.4 0.0369322 0.0040932 -1.43835e-05	4.4 0.0304099 0.00360062 -5.00903e-06	4.4 0.0328442 0.00398988 -5.00901e-06
4.5 0.0295742 0.00398538 -4.55398e-06	4.5 0.0255397 0.00371287 -1.45087e-06	4.5 0.0345872 0.00424953 -1.32438e-05	4.5 0.0284604 0.00375228 -4.54187e-06	4.5 0.0307664 0.00415305 -4.55223e-06
4.6 0.0276249 0.00413517 -4.07263e-06	4.6 0.0238433 0.00384397 -1.29191e-06	4.6 0.0324785 0.00440614 -1.20437e-05	4.6 0.0265896 0.00389568 -4.06537e-06	4.6 0.0286957 0.00430692 -4.09042e-06
4.7 0.0258394 0.00426375 -3.67586e-06	4.7 0.0222263 0.00396901 -1.14535e-06	4.7 0.030311 0.00455096 -1.09979e-05	4.7 0.0248591 0.00401368 -3.67382e-06	4.7 0.0268532 0.00443093 -3.67964e-06
4.8 0.0240127 0.00436617 -3.27868e-06	4.8 0.020671 0.00406846 -1.01287e-06	4.8 0.0282833 0.00466615 -9.99137e-06	4.8 0.023107 0.00411699 -3.27168e-06	4.8 0.0250076 0.00453959 -3.27795e-06
4.9 0.0223452 0.00445542 -2.92238e-06	4.9 0.0192488 0.00414509 -8.90182e-07	4.9 0.0263674 0.00474459 -9.04726e-06	4.9 0.0215031 0.00420905 -2.92033e-06	4.9 0.0232511 0.00462746 -2.92702e-06
5 0.020753 0.00451365 -2.60598e-06	5 0.0178443 0.00422829 -7.86377e-07	5 0.0244929 0.00482209 -8.20171e-06	5 0.0199779 0.00427028 -2.602e-06	5 0.0215964 0.00465101 -2.60838e-06
5.1 0.0192526 0.00456058 -2.30784e-06	5.1 0.0165398 0.00427149 -6.90678e-07	5.1 0.022768 0.0048827 -7.38616e-06	5.1 0.0185349 0.00431694 -2.31461e-06	5.1 0.0200442 0.0046956 -2.30746e-06
5.2 0.017846 0.00458135 -2.05742e-06	5.2 0.0152935 0.00429518 -6.03406e-07	5.2 0.0211365 0.00491334 -6.69741e-06	5.2 0.0171785 0.00434658 -2.0582e-06	5.2 0.0185733 0.00471829 -2.06154e-06
5.3 0.0165232 0.00459151 -1.82722e-06	5.3 0.014108 0.00429642 -5.26119e-07	5.3 0.0195987 0.00492207 -6.05227e-06	5.3 0.0158992 0.00435925 -1.8277e-06	5.3 0.0171816 0.0047286 -1.82929e-06
5.4 0.0152637 0.0045715 -1.61244e-06	5.4 0.0130039 0.00427111 -4.58197e-07	5.4 0.0181508 0.00490783 -5.43929e-06	5.4 0.0146967 0.00434247 -1.61211e-06	5.4 0.015878 0.00471517 -1.61329e-06
5.5 0.0140764 0.00454359 -1.42556e-06	5.5 0.0119755 0.00423304 -3.98865e-07	5.5 0.0167855 0.00488559 -4.88188e-06	5.5 0.0135717 0.00431074 -1.4259e-06	5.5 0.0146494 0.00468164 -1.42565e-06
5.6 0.0129685 0.00450226 -1.25407e-06	5.6 0.0110135 0.00418179 -3.45128e-07	5.6 0.0154974 0.00484963 -4.38922e-06	5.6 0.0125034 0.00426853 -1.25609e-06	5.6 0.0135376 0.00464346 -1.25585e-06
5.7 0.0119298 0.0044428 -1.10772e-06	5.7 0.0101171 0.00412241 -2.99173e-07	5.7 0.0142984 0.00478812 -3.93706e-06	5.7 0.0115092 0.00421531 -1.10869e-06	5.7 0.0124553 0.0045846 -1.10929e-06
5.8 0.010955 0.00436892 -9.75096e-07	5.8 0.00927809 0.00404564 -2.59406e-07	5.8 0.0131843 0.00471056 -3.53104e-06	5.8 0.0105748 0.00414467 -9.73594e-07	5.8 0.0114444 0.00450961 -9.75441e-07
5.9 0.0100513 0.00428003 -8.55313e-07	5.9 0.0085004 0.00395482 -2.23326e-07	5.9 0.0121314 0.0046217 -3.16101e-06	5.9 0.00970684 0.00406036 -8.55543e-07	5.9 0.0104959 0.00442176 -8.56033e-07
6 0.00921358 0.0041794 -7.50432e-07	6 0.00778715 0.00385208 -1.92529e-07	6 0.0111616 0.00452366 -2.82455e-06	6 0.00890067 0.00396888 -7.51157e-07	6 0.00961877 0.00432515 -7.51258e-07
6.1 0.00842947 0.00407547 -6.57965e-07	6.1 0.00711554 0.00374839 -1.66035e-07	6.1 0.0102346 0.00441142 -2.52371e-06	6.1 0.00814382 0.00385746 -6.58682e-07	6.1 0.00879739 0.00420093 -6.5867e-07
6.2 0.00774001 0.0039507 -5.74878e-07	6.2 0.006482 0.0036337 -1.42426e-07	6.2 0.00937458 0.00428975 -2.24981e-06	6.2 0.00745786 0.00374257 -5.74758e-07	6.2 0.00803908 0.00407487 -5.75233e-07
6.3 0.00707689 0.00383027 -5.02391e-07	6.3 0.00590323 0.00351896 -1.22226e-07	6.3 0.00857275 0.0041685 -2.00883e-06	6.3 0.00680796 0.00363431 -5.0259e-07	6.3 0.00733195 0.00394597 -5.02918e-07
6.4 0.00644886 0.00369902 -4.39053e-07	6.4 0.00536988 0.00339091 -1.04873e-07	6.4 0.007848 0.00403128 -1.78626e-06	6.4 0.00621201 0.00350838 -4.39267e-07	6.4 0.00668479 0.00381463 -4.39168e-07
6.5 0.00584935 0.00356338 -3.83756e-07	6.5 0.00487472 0.0032592 -8.99371e-08	6.5 0.00716906 0.00387692 -1.59213e-06	6.5 0.00564097 0.00338 -3.8354e-07	6.5 0.00606261 0.00367244 -3.83784e-07
6.6 0.0053087 0.00341168 -3.3445e-07	6.6 0.00441933 0.00312078 -7.68288e-08	6.6 0.00654726 0.00373163 -1.41551e-06	6.6 0.00512202 0.00325467 -3.3452e-07	6.6 0.00550587 0.00354517 -3.34442e-07
6.7 0.00482133 0.00326931 -2.91286e-07	6.7 0.00400087 0.00297851 -6.56374e-08	6.7 0.00596405 0.00357489 -1.25877e-06	6.7 0.00465155 0.00311645 -2.91232e-07	6.7 0.00499626 0.00339761 -2.9133e-07
6.8 0.00436488 0.00312053 -2.53505e-07	6.8 0.00361795 0.00283729 -5.60664e-08	6.8 0.00542976 0.00341974 -1.11827e-06	6.8 0.00421543 0.00297806 -2.53397e-07	6.8 0.00452298 0.00324806 -2.53559e-07
6.9 0.00395543 0.00297035 -2.20205e-07	6.9 0.0032718 0.00269932 -4.7802e-08	6.9 0.00493409 0.00326327 -9.92072e-07	6.9 0.00381996 0.00283843 -2.20169e-07	6.9 0.00409582 0.00309801 -2.20229e-07
7 0.0035879 0.00282027 -1.91521e-07	7 0.00295256 0.00255879 -4.07739e-08	7 0.00448282 0.00310628 -8.79675e-07	7 0.00346668 0.00269582 -1.91348e-07	7 0.00371301 0.00294069 -1.9164e-07
7.1 0.00324128 0.00267493 -1.66048e-07	7.1 0.00265806 0.00242341 -3.4673e-08	7.1 0.00405803 0.00294553 -7.79855e-07	7.1 0.00313391 0.00255783 -1.66051e-07	7.1 0.0033534 0.00279316 -1.66134e-07
7.2 0.00292692 0.00253223 -1.43929e-07	7.2 0.00239026 0.00228877 -2.94168e-08	7.2 0.00367721 0.00279436 -6.90365e-07	7.2 0.00283106 0.00242258 -1.43786e-07	7.2 0.00302502 0.00264967 -1.43933e-07
7.3 0.00263649 0.00239225 -1.24856e-07	7.3 0.00214574 0.00216079 -2.50158e-08	7.3 0.00332702 0.00264563 -6.1108e-07	7.3 0.00255149 0.00228995 -1.24738e-07	7.3 0.00272198 0.00250562 -1.24871e-07
7.4 0.00236958 0.00225405 -1.07992e-07	7.4 0.00192434 0.0020343 -2.12158e-08	7.4 0.00300651 0.00250148 -5.40144e-07	7.4 0.00229359 0.00216 -1.07961e-07	7.4 0.00244651 0.00236166 -1.08048e-07
7.5 0.00212939 0.00212398 -9.34958e-08	7.5 0.00172224 0.00191125 -1.79826e-08	7.5 0.0027132 0.00235838 -4.7754e-07	7.5 0.00206184 0.0020348 -9.34592e-08	7.5 0.00219655 0.00222504 -9.35381e-08
7.6 0.00191135 0.00199621 -8.08198e-08	7.6 0.00154086 0.00179342 -1.52489e-08	7.6 0.0024508 0.00222978 -4.22243e-07	7.6 0.00185161 0.001913 -8.07915e-08	7.6 0.00197041 0.00208676 -8.08115e-08
7.7 0.00171368 0.0018711 -6.98362e-08	7.7 0.00137714 0.00167919 -1.28967e-08	7.7 0.0022047 0.00209694 -3.72496e-07	7.7 0.00165852 0.00179534 -6.98344e-08	7.7 0.00176646 0.00195633 -6.98544e-08
7.8 0.00153424 0.00175101 -6.0285e-08	7.8 0.00122853 0.00156983 -1.09038e-08	7.8 0.00198412 0.00196639 -3.28587e-07	7.8 0.00148549 0.00168018 -6.02463e-08	7.8 0.00158198 0.00182987 -6.0293e-08
7.9 0.00137152 0.00163755 -5.20381e-08	7.9 0.00109034 0.00146729 -9.22345e-09	7.9 0.00178334 0.00184049 -2.89865e-07	7.9 0.00132921 0.00157061 -5.2022e-08	7.9 0.00141499 0.00170916 -5.20499e-08
8 0.00122657 0.00152626 -4.4865e-08	8 0.000968581 0.00136784 -7.79657e-09	8 0.00160152 0.00171921 -2.55633e-07	8 0.00118901 0.00146489 -4.48967e-08	8 0.00126406 0.0015934 -4.4867e-08
8.1 0.00109441 0.00142042 -3.86848e-08	8.1 0.000861047 0.00127107 -6.57499e-09	8.1 0.00143676 0.00160528 -2.25157e-07	8.1 0.00106031 0.00136427 -3.86898e-08	8.1 0.00112823 0.0014826 -3.86886e-08
8.2 0.000975032 0.00132987 -3.32888e-08	8.2 0.000763805 0.00117976 -5.54667e-09	8.2 0.00128775 0.00149548 -1.98155e-07	8.2 0.000945472 0.0012716 -3.32896e-08	8.2 0.00100529 0.0013826 -3.32995e-08
8.3 0.000866212 0.00123398 -2.86222e-08	8.3 0.000677438 0.00109346 -4.67108e-09	8.3 0.00115292 0.00139047 -1.74284e-07	8.3 0.000842233 0.00118051 -2.86235e-08	8.3 0.000892463 0.00128486 -2.86375e-08
8.4 0.000770029 0.00113974 -2.46419e-08	8.4 0.000600067 0.00101042 -3.92689e-09	8.4 0.00103205 0.00129091 -1.53369e-07	8.4 0.000749119 0.00109232 -2.46458e-08	8.4 0.000793933 0.00121244 -2.46501e-08
8.5 0.000683741 0.00105407 -2.11841e-08	8.5 0.000530861 0.000932195 -3.30085e-09	8.5 0.00092016 0.00119634 -1.34905e-07	8.5 0.000665324 0.00101064 -2.11798e-08	8.5 0.000704503 0.00112133 -2.11919e-08
8.6 0.000608843 0.000973486 -1.82102e-08	8.6 0.000468836 0.000858227 -2.76904e-09	8.6 0.000821982 0.00110737 -1.1854e-07	8.6 0.000590212 0.000934093 -1.82123e-08	8.6 0.00063517 0.00103562 -1.822e-08
8.7 0.000539681 0.000897279 -1.563e-08	8.7 0.000413374 0.000789913 -2.3462e-09	8.7 0.000733617 0.00102284 -1.0414e-07	8.7 0.000523434 0.000861924 -1.563e-08	8.7 0.000562381 0.000953669 -1.56344e-08
8.8 0.00047777 0.000825943 -1.34057e-08	8.8 0.00036406 0.0007251 -1.94072e-09	8.8 0.000654137 0.000944225 -9.14074e-08	8.8 0.000463864 0.000793682 -1.34116e-08	8.8 0.000497405 0.000878691 -1.34168e-08
8.9 0.000421396 0.000759056 -1.14876e-08	8.9 0.000320501 0.000664771 -1.63943e-09	8.9 0.000583178 0.000869963 -8.02881e-08	8.9 0.000410779 0.000729517 -1.1502e-08	8.9 0.000444146 0.000807316 -1.14912e-08
9 0.000372494 0.000696866 -9.84916e-09	9 0.000281682 0.000609074 -1.41085e-09	9 0.000519602 0.000802429 -7.04449e-08	9 0.000363393 0.000670255 -9.8624e-09	9 0.000392268 0.000740729 -9.85626e-09
9.1 0.000328894 0.000638878 -8.46087e-09	9.1 0.00024707 0.000556875 -1.21252e-09	9.1 0.000462353 0.000737118 -6.1794e-08	9.1 0.00032104 0.00061427 -8.47429e-09	9.1 0.000345909 0.000678425 -8.46779e-09
9.2 0.000290505 0.000584601 -7.23936e-09	9.2 0.000216559 0.000508531 -1.02327e-09	9.2 0.000411149 0.000675461 -5.41957e-08	9.2 0.000283196 0.000562355 -7.2487e-09	9.2 0.000304819 0.000620699 -7.24244e-09
9.3 0.000256068 0.000534285 -6.17482e-09	9.3 0.000189678 0.000463729 -8.4382e-10	9.3 0.000365323 0.000618418 -4.75072e-08	9.3 0.000249632 0.000513987 -6.18087e-09	9.3 0.000268478 0.000566818 -6.17454e-09
9.4 0.000225199 0.000488921 -5.29992e-09	9.4 0.000165679 0.000422057 -6.72909e-10	9.4 0.000324368 0.000565209 -4.15853e-08	9.4 0.000219734 0.000469386 -5.30087e-09	9.4 0.000235956 0.000519753 -5.30001e-09
9.5 0.000198227 0.000445541 -4.53451e-09	9.5 0.000144835 0.000383562 -5.84979e-10	9.5 0.000288245 0.000516382 -3.64465e-08	9.5 0.000193613 0.000427731 -4.53627e-09	9.5 0.000207498 0.00047299 -4.53638e-09
9.6 0.000174069 0.000405472 -3.84881e-09	9.6 0.000126403 0.000348142 -4.69325e-10	9.6 0.000255896 0.000471373 -3.19224e-08	9.6 0.000170262 0.000389186 -3.85199e-09	9.6 0.000182175 0.000429991 -3.86131e-09
9.7 0.000153109 0.000368319 -3.30267e-09	9.7 0.000110219 0.000315605 -3.37433e-10	9.7 0.00022686 0.000429738 -2.79416e-08	9.7 0.000149589 0.000353813 -3.30432e-09	9.7 0.000159253 0.000390567 -3.31514e-09
9.8 0.00013438 0.000334308 -2.82688e-09	9.8 9.6014e-05 0.000285828 -2.84271e-10	9.8 0.000200843 0.000389104 -2.4449e-08	9.8 0.000131218 0.000320849 -2.82427e-09	9.8 0.000139629 0.000355837 -2.83334e-09
9.9 0.000117807 0.000302938 -2.41224e-09	9.9 8.34322e-05 0.000258332 -1.71708e-10	9.9 0.000177542 0.000352889 -2.13902e-08	9.9 0.000115132 0.000290869 -2.40808e-09	9.9 0.000122306 0.000322084 -2.41069e-09
10 0.000103241 0.000274142 -2.14613e-09	10 7.25569e-05 0.000233118 -2.80769e-10	10 0.000156965 0.000322336 -1.87122e-08	10 0.000100877 0.000263318 -2.11326e-09	10 0.000107087 0.00029114 -2.11021e-09
10.1 9.03587e-05 0.000247494 -1.87149e-09	10.1 6.30517e-05 0.000210644 -1.19408e-10	10.1 0.00013873 0.000292089 -1.63719e-08	10.1 8.83346e-05 0.000237858 -1.87054e-09	10.1 9.36481e-05 0.000262568 -1.88728e-09
10.2 7.90862e-05 0.000223353 -1.6862e-09	10.2 5.47391e-05 0.000189716 -1.33984e-10	10.2 0.000122743 0.000264645 -1.43255e-08	10.2 7.73197e-05 0.000214729 -1.68336e-09	10.2 8.18954e-05 0.000236922 -1.68745e-09
10.3 6.9113e-05 0.000201359 -1.45745e-09	10.3 4.75102e-05 0.000170406 -2.02612e-10	10.3 0.000108488 0.000239216 -1.25102e-08	10.3 6.7633e-05 0.000193674 -1.45873e-09	10.3 7.15548e-05 0.000213463 -1.43632e-09
10.4 6.03633e-05 0.000181451 -1.25161e-09	10.4 4.11468e-05 0.00015289 1.95479e-11	10.4 9.59247e-05 0.000215945 -1.09332e-08	10.4 5.90993e-05 0.000174374 -1.25807e-09	10.4 6.24384e-05 0.000191842 -1.24215e-09
10.5 5.26677e-05 0.000163016 -1.046e-09	10.5 3.56187e-05 0.000137351 1.02339e-10	10.5 8.46968e-05 0.000194769 -9.54914e-09	10.5 5.1628e-05 0.000156811 -1.046e-09	10.5 5.4429e-05 0.000172347 -1.05217e-09
10.6 4.59406e-05 0.000146332 -8.50594e-10	10.6 3.07891e-05 0.000123025 -4.29252e-11	10.6 7.47933e-05 0.000175512 -8.33382e-09	10.6 4.50407e-05 0.000140864 -8.50594e-10	10.6 4.74495e-05 0.000154597 -8.54362e-10
10.7 4.00583e-05 0.000131256 -7.50587e-10	10.7 2.65873e-05 0.000109865 7.15371e-10	10.7 6.61068e-05 0.00015789 -7.30057e-09	10.7 3.9287e-05 0.000126405 -7.50587e-10	10.7 4.13246e-05 0.000138711 -7.55724e-10
10.8 3.49011e-05 0.000117471 -6.47154e-10	10.8 2.29453e-05 9.81911e-05 7.20971e-10	10.8 5.84171e-05 0.000141948 -6.34932e-09	10.8 3.42756e-05 0.000113215 -6.47154e-10	10.8 3.59342e-05 0.000124198 -6.49374e-10
10.9 3.03845e-05 0.000105088 -5.46961e-10	10.9 1.97987e-05 8.7566e-05 5.31812e-10	10.9 5.14468e-05 0.000127503 -5.55524e-09	10.9 2.98253e-05 0.000101315 -5.46961e-10	10.9 3.12976e-05 0.000111082 -5.46961e-10
11 2.64511e-05 9.38741e-05 -3.71643e-10	11 1.70663e-05 7.79504e-05 3.94643e-10	11 4.53223e-05 0.000114418 -4.8725e-09	11 2.59766e-05 9.05723e-05 -3.71643e-10	11 2.72191e-05 9.92118e-05 -3.71643e-10
11.1 2.30197e-05 8.37591e-05 -2.10585e-10	11.1 1.46981e-05 6.92762e-05 2.95938e-10	11.1 3.99649e-05 0.000102539 -4.28337e-09	11.1 2.25999e-05 8.08537e-05 -2.10585e-10	11.1 2.36633e-05 8.86094e-05 -2.10585e-10
11.2 2.0025e-05 7.468e-05 -2.54236e-10	11.2 1.26423e-05 6.15894e-05 2.24277e-10	11.2 3.52574e-05 9.17843e-05 -3.77296e-09	11.2 1.96653e-05 7.21228e-05 -2.54236e-10	11.2 2.05624e-05 7.89858e-05 -2.54236e-10
11.3 1.74082e-05 6.65774e-05 -1.92174e-10	11.3 1.08545e-05 5.4385e-05 1.71529e-10	11.3 3.11043e-05 8.20451e-05 -3.33289e-09	11.3 1.71165e-05 6.42661e-05 -1.92174e-10	11.3 1.78674e-05 7.03187e-05 -1.92174e-10
11.4 1.51382e-05 5.91815e-05 2.47912e-11	11.4 9.32769e-06 4.82177e-05 1.32232e-10	11.4 2.74236e-05 7.32846e-05 -2.87276e-09	11.4 1.48839e-05 5.71788e-05 2.47912e-11	11.4 1.55225e-05 6.24786e-05 2.47912e-11
11.5 1.31499e-05 5.25719e-05 -4.04935e-11	11.5 8.0095e-06 4.26836e-05 1.02476e-10	11.5 2.42116e-05 6.54007e-05 -2.5034e-09	11.5 1.29408e-05 5.08327e-05 -4.04935e-11	11.5 1.34806e-05 5.54898e-05 -4.04935e-11
11.6 1.14209e-05 4.66096e-05 2.60049e-11	11.6 6.87141e-06 3.7731e-05 7.98081e-11	11.6 2.13275e-05 5.83684e-05 -2.18796e-09	11.6 1.12381e-05 4.51062e-05 2.60049e-11	11.6 1.16968e-05 4.92723e-05 2.60049e-11
11.7 9.90129e-06 4.1311e-05 1.2278e-10	11.7 5.89082e-06 3.33269e-05 6.23244e-11	11.7 1.88072e-05 5.20165e-05 -1.92727e-09	11.7 9.73601e-06 4.00477e-05 1.2278e-10	11.7 1.01373e-05 4.36933e-05 1.2278e-10
11.8 8.59568e-06 3.65932e-05 1.79362e-10	11.8 5.04266e-06 2.94021e-05 4.87838e-11	11.8 1.65944e-05 4.62981e-05 -1.73511e-09	11.8 8.45491e-06 3.5476e-05 1.79362e-10	11.8 8.79152e-06 3.86357e-05 1.79362e-10
11.9 7.4588e-06 3.2392e-05 5.13925e-11	11.9 4.31993e-06 2.59263e-05 6.30433e-11	11.9 1.46527e-05 4.11554e-05 -1.52937e-09	11.9 7.34017e-06 3.14224e-05 5.13925e-11	11.9 7.62459e-06 3.41688e-05 5.13925e-11
12 6.47243e-06 2.86199e-05 6.54485e-11	12 3.69989e-06 2.28249e-05 5.09001e-11	12 1.29238e-05 3.65509e-05 -1.3153e-09	12 6.37275e-06 2.77713e-05 6.54485e-11	12 6.61607e-06 3.01724e-05 6.54485e-11
12.1 5.62334e-06 2.52821e-05 8.86761e-11	12.1 3.16485e-06 2.00694e-05 7.26537e-11	12.1 1.14086e-05 3.24831e-05 -1.13107e-09	12.1 5.55032e-06 2.45424e-05 8.86761e-11	12.1 5.73907e-06 2.6624e-05 8.86761e-11
12.2 4.87671e-06 2.2316e-05 4.49476e-11	12.2 2.70715e-06 1.76285e-05 6.07546e-11	12.2 1.00699e-05 2.88512e-05 -9.03424e-10	12.2 4.81656e-06 2.16694e-05 4.49476e-11	12.2 4.97335e-06 2.34708e-05 4.49476e-11
12.3 4.23476e-06 1.96753e-05 4.52972e-11	12.3 2.31372e-06 1.54709e-05 6.08222e-11	12.3 8.89797e-06 2.55693e-05 -7.77706e-10	12.3 4.18063e-06 1.91115e-05 4.52972e-11	12.3 4.31778e-06 2.06768e-05 4.52972e-11
12.4 3.67249e-06 1.73231e-05 1.17079e-10	12.4 1.97782e-06 1.35609e-05 5.92242e-11	12.4 7.85529e-06 2.26424e-05 -6.21908e-10	12.4 3.62682e-06 1.68423e-05 1.17079e-10	12.4 3.74217e-06 1.81927e-05 1.17079e-10
12.5 3.1809e-06 1.52365e-05 1.72925e-10	12.5 1.69014e-06 1.18774e-05 4.9475e-11	12.5 6.94083e-06 2.00444e-05 -4.79988e-10	12.5 3.14428e-06 1.48251e-05 1.72925e-10	12.5 3.23956e-06 1.59958e-05 1.72925e-10
12.6 2.76178e-06 1.33853e-05 3.36452e-10	12.6 1.4431e-06 1.03929e-05 4.13059e-11	12.6 6.13376e-06 1.77266e-05 -4.29668e-10	12.6 2.72723e-06 1.30313e-05 3.36452e-10	12.6 2.81217e-06 1.40463e-05 3.36452e-10
12.7 2.39504e-06 1.17559e-05 2.81922e-10	12.7 1.23185e-06 9.08374e-06 3.44615e-11	12.7 5.4224e-06 1.56688e-05 -3.02589e-10	12.7 2.36564e-06 1.1446e-05 2.81922e-10	12.7 2.4373e-06 1.23173e-05 2.81922e-10


==> anc/TwoPointPlotT0And1/plot2PSameT0T1C0.txt <==
set multiplot layout 2,1
set tmargin 4
set bmargin 0
set lmargin 20
set rmargin 90

set key font "Times-Roman, 12" bottom left

set ylabel "<{/Symbol e}(x)^{2}> / ~{/Symbol m}{1\\~}_{} ^4 Q_{s,A}^4 [GeV^{4}]" font "Times-Roman, 16" offset char -2,0
set xtics 0,0.5,3.5
#set ytics 0,0.0005,0.0025
#set yrange [0:0.0025]
set xrange [0:3.5]

set style fill transparent solid 0.2 noborder

set xtics format "" font "Times-Roman, 14"
set ytics font "Times-Roman, 14"

set logscale y

set format y "10^{%L}"

plot "2PSameT0Merged.txt" using ($1/sqrt(3.3)):($14/(81)):($18/(81)) with filledcurves lt rgb "blue" notitle, \
"2PSameT0Merged.txt" using ($1/sqrt(3.3)):($2/(81)) with lines lt rgb "blue" lw 3 title "DC-DC, τQ_{s,A}=0", \
"2PSameT0Merged.txt" using ($1/sqrt(3.3)):(($15+$16)/(81)):(($19+$20)/(81)) with filledcurves lt rgb "forest-green" notitle, \
"2PSameT0Merged.txt" using ($1/sqrt(3.3)):(($3+$4)/(81)) with lines lt rgb "forest-green" lw 3 title "Proton fluc, τQ_{s,A}=0", \
"2PSameT0Merged.txt" using ($1/sqrt(3.3)):(($14+$15+$16)/(81)):(($18+$19+$20)/(81)) with filledcurves lt rgb "red" notitle, \
"2PSameT0Merged.txt" using ($1/sqrt(3.3)):(($2+$3+$4)/(81)) with lines lt rgb "red" lw 3 title "Sum, τQ_{s,A}=0", \
"2PSameT1Merged.txt" using ($1/sqrt(3.3)):($14/(81)):($18/(81)) with filledcurves lt rgb "blue" notitle, \
"2PSameT1Merged.txt" using ($1/sqrt(3.3)):($2/(81)) with lines dt 2 lt rgb "blue" lw 3 title "DC-DC, τQ_{s,A}=1", \
"2PSameT1Merged.txt" using ($1/sqrt(3.3)):(($15+$16)/(81)):(($19+$20)/(81)) with filledcurves lt rgb "forest-green" notitle, \
"2PSameT1Merged.txt" using ($1/sqrt(3.3)):(($3+$4)/(81)) with lines dt 2 lt rgb "forest-green" lw 3 title "Proton fluc, τQ_{s,A}=1", \
"2PSameT1Merged.txt" using ($1/sqrt(3.3)):(($14+$15+$16)/(81)):(($18+$19+$20)/(81)) with filledcurves lt rgb "red" notitle, \
"2PSameT1Merged.txt" using ($1/sqrt(3.3)):(($2+$3+$4)/(81)) with lines dt 2 lt rgb "red" lw 3 title "Sum, τQ_{s,A}=1"

unset format y

unset logscale y

set tmargin 0
set bmargin 4
set xlabel "|x|/R" font "Times-Roman, 16"
set ylabel "<{/Symbol e}(x)^{2}>/Sum" font "Times-Roman, 16"
set yrange [0:1]
set ytics 0,0.1,0.9

set notitle

set xtics format "%g" font "Times-Roman, 14"

plot "2PSameT0Merged.txt" using ($1/sqrt(3.3)):($2/($2+$3+$4)) with lines lt rgb "blue" lw 3 notitle, \
"2PSameT0Merged.txt" using ($1/sqrt(3.3)):(($3+$4)/($2+$3+$4)) with lines lt rgb "forest-green" lw 3 notitle, \
"2PSameT1Merged.txt" using ($1/sqrt(3.3)):($2/($2+$3+$4)) with lines dt 2 lt rgb "blue" lw 3 notitle, \
"2PSameT1Merged.txt" using ($1/sqrt(3.3)):(($3+$4)/($2+$3+$4)) with lines dt 2 lt rgb "forest-green" lw 3 notitle

unset multiplot

reset
reset session

==> anc/TwoPointPlotT0And1/plot2PSepT0T1C0.txt <==
set multiplot layout 2,1
set tmargin 4
set bmargin 0
set lmargin 20
set rmargin 90

set nokey

set ylabel "<{/Symbol e}(x){/Symbol e}(y)> / ~{/Symbol m}{1\\~}_{} ^4 Q_{s,A}^4 [GeV^{4}]" font "Times-Roman, 16" offset -2,0
set xtics 0,0.5,4.5
#set ytics 0,0.0005,0.0025
#set yrange [0:0.0025]
set xrange [0:4.5]

set style fill transparent solid 0.2 noborder

set xtics format "" font "Times-Roman, 14"
set ytics font "Times-Roman, 14"

set logscale y

set format y "10^{%L}"

plot "2PSepT0Merged.txt" using ($1/sqrt(3.3)):($14/(81)):($18/(81)) with filledcurves lt rgb "blue" notitle, \
"2PSepT0Merged.txt" using ($1/sqrt(3.3)):($2/(81)) with lines lt rgb "blue" lw 3 title "DC-DC, τQ_{s,A}=0", \
"2PSepT0Merged.txt" using ($1/sqrt(3.3)):(($15+$16)/(81)):(($19+$20)/(81)) with filledcurves lt rgb "forest-green" notitle, \
"2PSepT0Merged.txt" using ($1/sqrt(3.3)):(($3+$4)/(81)) with lines lt rgb "forest-green" lw 3 title "Proton fluc, τQ_{s,A}=0", \
"2PSepT0Merged.txt" using ($1/sqrt(3.3)):(($14+$15+$16)/(81)):(($18+$19+$20)/(81)) with filledcurves lt rgb "red" notitle, \
"2PSepT0Merged.txt" using ($1/sqrt(3.3)):(($2+$3+$4)/(81)) with lines lt rgb "red" lw 3 title "Sum, τQ_{s,A}=0", \
"2PSepT1Merged.txt" using ($1/sqrt(3.3)):($14/(81)):($18/(81)) with filledcurves lt rgb "blue" notitle, \
"2PSepT1Merged.txt" using ($1/sqrt(3.3)):($2/(81)) with lines dt 2 lt rgb "blue" lw 3 title "DC-DC, τQ_{s,A}=1", \
"2PSepT1Merged.txt" using ($1/sqrt(3.3)):(($15+$16)/(81)):(($19+$20)/(81)) with filledcurves lt rgb "forest-green" notitle, \
"2PSepT1Merged.txt" using ($1/sqrt(3.3)):(($3+$4)/(81)) with lines dt 2 lt rgb "forest-green" lw 3 title "Proton fluc, τQ_{s,A}=1", \
"2PSepT1Merged.txt" using ($1/sqrt(3.3)):(($14+$15+$16)/(81)):(($18+$19+$20)/(81)) with filledcurves lt rgb "red" notitle, \
"2PSepT1Merged.txt" using ($1/sqrt(3.3)):(($2+$3+$4)/(81)) with lines dt 2 lt rgb "red" lw 3 title "Sum, τQ_{s,A}=1"

unset format y

unset logscale y

set tmargin 0
set bmargin 4
set xlabel "|x-y|/R" font "Times-Roman, 16"
set ylabel "<{/Symbol e}(x){/Symbol e}(y)>/Sum" font "Times-Roman, 16"
set yrange [0:1]
set ytics 0,0.1,0.9

set notitle

set xtics format "%g" font "Times-Roman, 14"

plot "2PSepT0Merged.txt" using ($1/sqrt(3.3)):($2/($2+$3+$4)) with lines lt rgb "blue" lw 3 notitle, \
"2PSepT0Merged.txt" using ($1/sqrt(3.3)):(($3+$4)/($2+$3+$4)) with lines lt rgb "forest-green" lw 3 notitle, \
"2PSepT1Merged.txt" using ($1/sqrt(3.3)):($2/($2+$3+$4)) with lines dt 2 lt rgb "blue" lw 3 notitle, \
"2PSepT1Merged.txt" using ($1/sqrt(3.3)):(($3+$4)/($2+$3+$4)) with lines dt 2 lt rgb "forest-green" lw 3 notitle

unset multiplot

reset
reset session

==> anc/n2DataNoColorFluc/Plots/n2FullyMergedNCFResultWithTau.txt <==
#//------------------------- 	#//------------------------- 	#//------------------------- 
#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  
#//------------------------- 	#//------------------------- 	#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.5	#Gluon mass (gluonMass) = 0.6	#Gluon mass (gluonMass) = 0.4
#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0	#Proper time (tau) = 0	#Proper time (tau) = 0
#Moment for the angle weighting (Nmoment) = 2	#Moment for the angle weighting (Nmoment) = 2	#Moment for the angle weighting (Nmoment) = 2
#Moment for the radius weighting (PowerOfR) = 2	#Moment for the radius weighting (PowerOfR) = 2	#Moment for the radius weighting (PowerOfR) = 2
#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2
#0.Tau*Qs 1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 
0 2 0.668756 7004.33 15661.4	2 0.68879 6213.12 13095.9	2 0.636816 8078.31 19920.2
#//------------------------- 	#//------------------------- 	#//------------------------- 
#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  
#//------------------------- 	#//------------------------- 	#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.5	#Gluon mass (gluonMass) = 0.6	#Gluon mass (gluonMass) = 0.4
#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.03333	#Proper time (tau) = 0.03333	#Proper time (tau) = 0.03333
#Moment for the angle weighting (Nmoment) = 2	#Moment for the angle weighting (Nmoment) = 2	#Moment for the angle weighting (Nmoment) = 2
#Moment for the radius weighting (PowerOfR) = 2	#Moment for the radius weighting (PowerOfR) = 2	#Moment for the radius weighting (PowerOfR) = 2
#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2
#0.Tau*Qs 1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 
0.1 2 0.675265 6411.52 14060.9	2 0.699024 5692.26 11649.3	2 0.639451 7395.48 18086.4
#//------------------------- 	#//------------------------- 	#//------------------------- 
#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  
#//------------------------- 	#//------------------------- 	#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.5	#Gluon mass (gluonMass) = 0.6	#Gluon mass (gluonMass) = 0.4
#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.06666	#Proper time (tau) = 0.06666	#Proper time (tau) = 0.06666
#Moment for the angle weighting (Nmoment) = 2	#Moment for the angle weighting (Nmoment) = 2	#Moment for the angle weighting (Nmoment) = 2
#Moment for the radius weighting (PowerOfR) = 2	#Moment for the radius weighting (PowerOfR) = 2	#Moment for the radius weighting (PowerOfR) = 2
#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2
#0.Tau*Qs 1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 
0.2 2 0.673439 5539.53 12214.5	2 0.699358 4895.46 10009.1	2 0.634848 6416.89 15921.5
#//------------------------- 	#//------------------------- 	#//------------------------- 
#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  
#//------------------------- 	#//------------------------- 	#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.5	#Gluon mass (gluonMass) = 0.6	#Gluon mass (gluonMass) = 0.4
#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.09999	#Proper time (tau) = 0.09999	#Proper time (tau) = 0.09999
#Moment for the angle weighting (Nmoment) = 2	#Moment for the angle weighting (Nmoment) = 2	#Moment for the angle weighting (Nmoment) = 2
#Moment for the radius weighting (PowerOfR) = 2	#Moment for the radius weighting (PowerOfR) = 2	#Moment for the radius weighting (PowerOfR) = 2
#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2
#0.Tau*Qs 1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 
0.3 2 0.662679 4528.85 10312.9	2 0.687698 3946.97 8345.79	2 0.626513 5356.06 13645.4
#//------------------------- 	#//------------------------- 	#//------------------------- 
#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  
#//------------------------- 	#//------------------------- 	#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.5	#Gluon mass (gluonMass) = 0.6	#Gluon mass (gluonMass) = 0.4
#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.13333	#Proper time (tau) = 0.13333	#Proper time (tau) = 0.13333
#Moment for the angle weighting (Nmoment) = 2	#Moment for the angle weighting (Nmoment) = 2	#Moment for the angle weighting (Nmoment) = 2
#Moment for the radius weighting (PowerOfR) = 2	#Moment for the radius weighting (PowerOfR) = 2	#Moment for the radius weighting (PowerOfR) = 2
#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2
#0.Tau*Qs 1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 
0.4 2 0.657113 3742.83 8668.01	2 0.682764 3231.67 6932.42	2 0.622884 4511.83 11628.9
#//------------------------- 	#//------------------------- 	#//------------------------- 
#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  
#//------------------------- 	#//------------------------- 	#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.5	#Gluon mass (gluonMass) = 0.6	#Gluon mass (gluonMass) = 0.4
#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.16666	#Proper time (tau) = 0.16666	#Proper time (tau) = 0.16666
#Moment for the angle weighting (Nmoment) = 2	#Moment for the angle weighting (Nmoment) = 2	#Moment for the angle weighting (Nmoment) = 2
#Moment for the radius weighting (PowerOfR) = 2	#Moment for the radius weighting (PowerOfR) = 2	#Moment for the radius weighting (PowerOfR) = 2
#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2
#0.Tau*Qs 1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 
0.5 2 0.647801 3056.35 7283.16	2 0.678561 2654.95 5766.06	2 0.616416 3757.54 9889.08
#//------------------------- 	#//------------------------- 	#//------------------------- 
#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  
#//------------------------- 	#//------------------------- 	#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.5	#Gluon mass (gluonMass) = 0.6	#Gluon mass (gluonMass) = 0.4
#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.19999	#Proper time (tau) = 0.19999	#Proper time (tau) = 0.19999
#Moment for the angle weighting (Nmoment) = 2	#Moment for the angle weighting (Nmoment) = 2	#Moment for the angle weighting (Nmoment) = 2
#Moment for the radius weighting (PowerOfR) = 2	#Moment for the radius weighting (PowerOfR) = 2	#Moment for the radius weighting (PowerOfR) = 2
#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2
#0.Tau*Qs 1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 
0.6 2 0.643706 2541.73 6134.16	2 0.667783 2147.76 4816.33	2 0.61206 3150.78 8410.68
#//------------------------- 	#//------------------------- 	#//------------------------- 
#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  
#//------------------------- 	#//------------------------- 	#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.5	#Gluon mass (gluonMass) = 0.6	#Gluon mass (gluonMass) = 0.4
#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.23333	#Proper time (tau) = 0.23333	#Proper time (tau) = 0.23333
#Moment for the angle weighting (Nmoment) = 2	#Moment for the angle weighting (Nmoment) = 2	#Moment for the angle weighting (Nmoment) = 2
#Moment for the radius weighting (PowerOfR) = 2	#Moment for the radius weighting (PowerOfR) = 2	#Moment for the radius weighting (PowerOfR) = 2
#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2
#0.Tau*Qs 1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 
0.7 2 0.6792 2382.79 5165.24	2 0.711128 2036.98 4028.01	2 0.62202 2762.11 7138.92
#//------------------------- 	#//------------------------- 	#//------------------------- 
#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  
#//------------------------- 	#//------------------------- 	#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.5	#Gluon mass (gluonMass) = 0.6	#Gluon mass (gluonMass) = 0.4
#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.26666	#Proper time (tau) = 0.26666	#Proper time (tau) = 0.26666
#Moment for the angle weighting (Nmoment) = 2	#Moment for the angle weighting (Nmoment) = 2	#Moment for the angle weighting (Nmoment) = 2
#Moment for the radius weighting (PowerOfR) = 2	#Moment for the radius weighting (PowerOfR) = 2	#Moment for the radius weighting (PowerOfR) = 2
#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2
#0.Tau*Qs 1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 
0.8 2 0.676059 1990.61 4355.3	2 0.699021 1650.96 3378.75	2 0.626037 2373.7 6056.54
#//------------------------- 	#//------------------------- 	#//------------------------- 
#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  
#//------------------------- 	#//------------------------- 	#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.5	#Gluon mass (gluonMass) = 0.6	#Gluon mass (gluonMass) = 0.4
#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.29999	#Proper time (tau) = 0.29999	#Proper time (tau) = 0.29999
#Moment for the angle weighting (Nmoment) = 2	#Moment for the angle weighting (Nmoment) = 2	#Moment for the angle weighting (Nmoment) = 2
#Moment for the radius weighting (PowerOfR) = 2	#Moment for the radius weighting (PowerOfR) = 2	#Moment for the radius weighting (PowerOfR) = 2
#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2
#0.Tau*Qs 1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 
0.9 2 0.562073 1164.81 3686.96	2 0.578516 953.775 2849.81	2 0.517722 1379.97 5148.47
#//------------------------- 	#//------------------------- 	#//------------------------- 
#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  
#//------------------------- 	#//------------------------- 	#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.5	#Gluon mass (gluonMass) = 0.6	#Gluon mass (gluonMass) = 0.4
#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.33333	#Proper time (tau) = 0.33333	#Proper time (tau) = 0.33333
#Moment for the angle weighting (Nmoment) = 2	#Moment for the angle weighting (Nmoment) = 2	#Moment for the angle weighting (Nmoment) = 2
#Moment for the radius weighting (PowerOfR) = 2	#Moment for the radius weighting (PowerOfR) = 2	#Moment for the radius weighting (PowerOfR) = 2
#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2
#0.Tau*Qs 1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 
1 2 0.497548 774.796 3129.8	2 0.540009 703.817 2413.56	2 0.431647 816.473 4382.13


==> anc/n2DataNoColorFluc/Plots/plotNCFn2M.txt <==
reset
reset session

set terminal pdfcairo rounded font "Times-Roman,50" size 25,20
set output 'NCFn2Mplot.pdf'

set key font "Times-Roman, 50"

set ylabel "{/Symbol e}_{2}\\{2\\}" font "Times-Roman, 50"
set xlabel "{/Symbol t}Q_{s}" font "Times-Roman, 50"

set xtics 0,0.1,1
set ytics 0,0.1,1
set xrange [0:1]
set yrange [0.4:0.8]

set style fill transparent solid 0.5 noborder

plot "n2FullyMergedNCFResultWithTau.txt" using 1:7:11 with filledcurves lc rgb "blue" notitle, \
"n2FullyMergedNCFResultWithTau.txt" using 1:3 pt 7 lc rgb "blue" ps 3 title "Proton hot spot fluctuations"

unset output
unset terminal

reset
reset session

==> anc/n2DataNoColorFluc/RawData/n2FullyMergedNCFResult.txt <==
#//------------------------- 	#//------------------------- 	#//------------------------- 
#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  
#//------------------------- 	#//------------------------- 	#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.5	#Gluon mass (gluonMass) = 0.6	#Gluon mass (gluonMass) = 0.4
#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0	#Proper time (tau) = 0	#Proper time (tau) = 0
#Moment for the angle weighting (Nmoment) = 2	#Moment for the angle weighting (Nmoment) = 2	#Moment for the angle weighting (Nmoment) = 2
#Moment for the radius weighting (PowerOfR) = 2	#Moment for the radius weighting (PowerOfR) = 2	#Moment for the radius weighting (PowerOfR) = 2
#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2
#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 
2 0.668756 7004.33 15661.4	2 0.68879 6213.12 13095.9	2 0.636816 8078.31 19920.2
#//------------------------- 	#//------------------------- 	#//------------------------- 
#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  
#//------------------------- 	#//------------------------- 	#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.5	#Gluon mass (gluonMass) = 0.6	#Gluon mass (gluonMass) = 0.4
#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.03333	#Proper time (tau) = 0.03333	#Proper time (tau) = 0.03333
#Moment for the angle weighting (Nmoment) = 2	#Moment for the angle weighting (Nmoment) = 2	#Moment for the angle weighting (Nmoment) = 2
#Moment for the radius weighting (PowerOfR) = 2	#Moment for the radius weighting (PowerOfR) = 2	#Moment for the radius weighting (PowerOfR) = 2
#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2
#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 
2 0.675265 6411.52 14060.9	2 0.699024 5692.26 11649.3	2 0.639451 7395.48 18086.4
#//------------------------- 	#//------------------------- 	#//------------------------- 
#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  
#//------------------------- 	#//------------------------- 	#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.5	#Gluon mass (gluonMass) = 0.6	#Gluon mass (gluonMass) = 0.4
#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.06666	#Proper time (tau) = 0.06666	#Proper time (tau) = 0.06666
#Moment for the angle weighting (Nmoment) = 2	#Moment for the angle weighting (Nmoment) = 2	#Moment for the angle weighting (Nmoment) = 2
#Moment for the radius weighting (PowerOfR) = 2	#Moment for the radius weighting (PowerOfR) = 2	#Moment for the radius weighting (PowerOfR) = 2
#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2
#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 
2 0.673439 5539.53 12214.5	2 0.699358 4895.46 10009.1	2 0.634848 6416.89 15921.5
#//------------------------- 	#//------------------------- 	#//------------------------- 
#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  
#//------------------------- 	#//------------------------- 	#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.5	#Gluon mass (gluonMass) = 0.6	#Gluon mass (gluonMass) = 0.4
#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.09999	#Proper time (tau) = 0.09999	#Proper time (tau) = 0.09999
#Moment for the angle weighting (Nmoment) = 2	#Moment for the angle weighting (Nmoment) = 2	#Moment for the angle weighting (Nmoment) = 2
#Moment for the radius weighting (PowerOfR) = 2	#Moment for the radius weighting (PowerOfR) = 2	#Moment for the radius weighting (PowerOfR) = 2
#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2
#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 
2 0.662679 4528.85 10312.9	2 0.687698 3946.97 8345.79	2 0.626513 5356.06 13645.4
#//------------------------- 	#//------------------------- 	#//------------------------- 
#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  
#//------------------------- 	#//------------------------- 	#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.5	#Gluon mass (gluonMass) = 0.6	#Gluon mass (gluonMass) = 0.4
#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.13333	#Proper time (tau) = 0.13333	#Proper time (tau) = 0.13333
#Moment for the angle weighting (Nmoment) = 2	#Moment for the angle weighting (Nmoment) = 2	#Moment for the angle weighting (Nmoment) = 2
#Moment for the radius weighting (PowerOfR) = 2	#Moment for the radius weighting (PowerOfR) = 2	#Moment for the radius weighting (PowerOfR) = 2
#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2
#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 
2 0.657113 3742.83 8668.01	2 0.682764 3231.67 6932.42	2 0.622884 4511.83 11628.9
#//------------------------- 	#//------------------------- 	#//------------------------- 
#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  
#//------------------------- 	#//------------------------- 	#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.5	#Gluon mass (gluonMass) = 0.6	#Gluon mass (gluonMass) = 0.4
#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.16666	#Proper time (tau) = 0.16666	#Proper time (tau) = 0.16666
#Moment for the angle weighting (Nmoment) = 2	#Moment for the angle weighting (Nmoment) = 2	#Moment for the angle weighting (Nmoment) = 2
#Moment for the radius weighting (PowerOfR) = 2	#Moment for the radius weighting (PowerOfR) = 2	#Moment for the radius weighting (PowerOfR) = 2
#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2
#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 
2 0.647801 3056.35 7283.16	2 0.678561 2654.95 5766.06	2 0.616416 3757.54 9889.08
#//------------------------- 	#//------------------------- 	#//------------------------- 
#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  
#//------------------------- 	#//------------------------- 	#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.5	#Gluon mass (gluonMass) = 0.6	#Gluon mass (gluonMass) = 0.4
#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.19999	#Proper time (tau) = 0.19999	#Proper time (tau) = 0.19999
#Moment for the angle weighting (Nmoment) = 2	#Moment for the angle weighting (Nmoment) = 2	#Moment for the angle weighting (Nmoment) = 2
#Moment for the radius weighting (PowerOfR) = 2	#Moment for the radius weighting (PowerOfR) = 2	#Moment for the radius weighting (PowerOfR) = 2
#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2
#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 
2 0.643706 2541.73 6134.16	2 0.667783 2147.76 4816.33	2 0.61206 3150.78 8410.68
#//------------------------- 	#//------------------------- 	#//------------------------- 
#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  
#//------------------------- 	#//------------------------- 	#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.5	#Gluon mass (gluonMass) = 0.6	#Gluon mass (gluonMass) = 0.4
#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.23333	#Proper time (tau) = 0.23333	#Proper time (tau) = 0.23333
#Moment for the angle weighting (Nmoment) = 2	#Moment for the angle weighting (Nmoment) = 2	#Moment for the angle weighting (Nmoment) = 2
#Moment for the radius weighting (PowerOfR) = 2	#Moment for the radius weighting (PowerOfR) = 2	#Moment for the radius weighting (PowerOfR) = 2
#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2
#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 
2 0.6792 2382.79 5165.24	2 0.711128 2036.98 4028.01	2 0.62202 2762.11 7138.92
#//------------------------- 	#//------------------------- 	#//------------------------- 
#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  
#//------------------------- 	#//------------------------- 	#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.5	#Gluon mass (gluonMass) = 0.6	#Gluon mass (gluonMass) = 0.4
#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.26666	#Proper time (tau) = 0.26666	#Proper time (tau) = 0.26666
#Moment for the angle weighting (Nmoment) = 2	#Moment for the angle weighting (Nmoment) = 2	#Moment for the angle weighting (Nmoment) = 2
#Moment for the radius weighting (PowerOfR) = 2	#Moment for the radius weighting (PowerOfR) = 2	#Moment for the radius weighting (PowerOfR) = 2
#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2
#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 
2 0.676059 1990.61 4355.3	2 0.699021 1650.96 3378.75	2 0.626037 2373.7 6056.54
#//------------------------- 	#//------------------------- 	#//------------------------- 
#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  
#//------------------------- 	#//------------------------- 	#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.5	#Gluon mass (gluonMass) = 0.6	#Gluon mass (gluonMass) = 0.4
#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.29999	#Proper time (tau) = 0.29999	#Proper time (tau) = 0.29999
#Moment for the angle weighting (Nmoment) = 2	#Moment for the angle weighting (Nmoment) = 2	#Moment for the angle weighting (Nmoment) = 2
#Moment for the radius weighting (PowerOfR) = 2	#Moment for the radius weighting (PowerOfR) = 2	#Moment for the radius weighting (PowerOfR) = 2
#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2
#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 
2 0.562073 1164.81 3686.96	2 0.578516 953.775 2849.81	2 0.517722 1379.97 5148.47
#//------------------------- 	#//------------------------- 	#//------------------------- 
#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  
#//------------------------- 	#//------------------------- 	#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.5	#Gluon mass (gluonMass) = 0.6	#Gluon mass (gluonMass) = 0.4
#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.33333	#Proper time (tau) = 0.33333	#Proper time (tau) = 0.33333
#Moment for the angle weighting (Nmoment) = 2	#Moment for the angle weighting (Nmoment) = 2	#Moment for the angle weighting (Nmoment) = 2
#Moment for the radius weighting (PowerOfR) = 2	#Moment for the radius weighting (PowerOfR) = 2	#Moment for the radius weighting (PowerOfR) = 2
#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2
#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 
2 0.497548 774.796 3129.8	2 0.540009 703.817 2413.56	2 0.431647 816.473 4382.13


==> anc/n2DataNoColorFluc/RawData/n2NCFt01DResults.txt <==
#//------------------------- 
#// GLOBAL PARAMETERS  
#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.5
#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.03333
#Moment for the angle weighting (Nmoment) = 2
#Moment for the radius weighting (PowerOfR) = 2
#x-axis parameter (xAxisParameter) = 2
#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 
2 0.675265 6411.52 14060.9


==> anc/n2DataNoColorFluc/RawData/n2NCFt01LMResults.txt <==
#//------------------------- 
#// GLOBAL PARAMETERS  
#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.4
#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.03333
#Moment for the angle weighting (Nmoment) = 2
#Moment for the radius weighting (PowerOfR) = 2
#x-axis parameter (xAxisParameter) = 2
#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 
2 0.639451 7395.48 18086.4


==> anc/n2DataNoColorFluc/RawData/n2NCFt01MMResults.txt <==
#//------------------------- 
#// GLOBAL PARAMETERS  
#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.6
#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.03333
#Moment for the angle weighting (Nmoment) = 2
#Moment for the radius weighting (PowerOfR) = 2
#x-axis parameter (xAxisParameter) = 2
#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 
2 0.699024 5692.26 11649.3


==> anc/n2DataNoColorFluc/RawData/n2NCFt01Merged.txt <==
#//------------------------- 	#//------------------------- 	#//------------------------- 
#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  
#//------------------------- 	#//------------------------- 	#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.5	#Gluon mass (gluonMass) = 0.6	#Gluon mass (gluonMass) = 0.4
#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.03333	#Proper time (tau) = 0.03333	#Proper time (tau) = 0.03333
#Moment for the angle weighting (Nmoment) = 2	#Moment for the angle weighting (Nmoment) = 2	#Moment for the angle weighting (Nmoment) = 2
#Moment for the radius weighting (PowerOfR) = 2	#Moment for the radius weighting (PowerOfR) = 2	#Moment for the radius weighting (PowerOfR) = 2
#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2
#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 
2 0.675265 6411.52 14060.9	2 0.699024 5692.26 11649.3	2 0.639451 7395.48 18086.4


==> anc/n2DataNoColorFluc/RawData/n2NCFt02DResults.txt <==
#//------------------------- 
#// GLOBAL PARAMETERS  
#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.5
#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.06666
#Moment for the angle weighting (Nmoment) = 2
#Moment for the radius weighting (PowerOfR) = 2
#x-axis parameter (xAxisParameter) = 2
#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 
2 0.673439 5539.53 12214.5


==> anc/n2DataNoColorFluc/RawData/n2NCFt02LMResults.txt <==
#//------------------------- 
#// GLOBAL PARAMETERS  
#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.4
#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.06666
#Moment for the angle weighting (Nmoment) = 2
#Moment for the radius weighting (PowerOfR) = 2
#x-axis parameter (xAxisParameter) = 2
#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 
2 0.634848 6416.89 15921.5


==> anc/n2DataNoColorFluc/RawData/n2NCFt02MMResults.txt <==
#//------------------------- 
#// GLOBAL PARAMETERS  
#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.6
#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.06666
#Moment for the angle weighting (Nmoment) = 2
#Moment for the radius weighting (PowerOfR) = 2
#x-axis parameter (xAxisParameter) = 2
#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 
2 0.699358 4895.46 10009.1


==> anc/n2DataNoColorFluc/RawData/n2NCFt02Merged.txt <==
#//------------------------- 	#//------------------------- 	#//------------------------- 
#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  
#//------------------------- 	#//------------------------- 	#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.5	#Gluon mass (gluonMass) = 0.6	#Gluon mass (gluonMass) = 0.4
#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.06666	#Proper time (tau) = 0.06666	#Proper time (tau) = 0.06666
#Moment for the angle weighting (Nmoment) = 2	#Moment for the angle weighting (Nmoment) = 2	#Moment for the angle weighting (Nmoment) = 2
#Moment for the radius weighting (PowerOfR) = 2	#Moment for the radius weighting (PowerOfR) = 2	#Moment for the radius weighting (PowerOfR) = 2
#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2
#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 
2 0.673439 5539.53 12214.5	2 0.699358 4895.46 10009.1	2 0.634848 6416.89 15921.5


==> anc/n2DataNoColorFluc/RawData/n2NCFt03DResults.txt <==
#//------------------------- 
#// GLOBAL PARAMETERS  
#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.5
#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.09999
#Moment for the angle weighting (Nmoment) = 2
#Moment for the radius weighting (PowerOfR) = 2
#x-axis parameter (xAxisParameter) = 2
#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 
2 0.662679 4528.85 10312.9


==> anc/n2DataNoColorFluc/RawData/n2NCFt03LMResults.txt <==
#//------------------------- 
#// GLOBAL PARAMETERS  
#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.4
#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.09999
#Moment for the angle weighting (Nmoment) = 2
#Moment for the radius weighting (PowerOfR) = 2
#x-axis parameter (xAxisParameter) = 2
#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 
2 0.626513 5356.06 13645.4


==> anc/n2DataNoColorFluc/RawData/n2NCFt03MMResults.txt <==
#//------------------------- 
#// GLOBAL PARAMETERS  
#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.6
#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.09999
#Moment for the angle weighting (Nmoment) = 2
#Moment for the radius weighting (PowerOfR) = 2
#x-axis parameter (xAxisParameter) = 2
#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 
2 0.687698 3946.97 8345.79


==> anc/n2DataNoColorFluc/RawData/n2NCFt03Merged.txt <==
#//------------------------- 	#//------------------------- 	#//------------------------- 
#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  
#//------------------------- 	#//------------------------- 	#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.5	#Gluon mass (gluonMass) = 0.6	#Gluon mass (gluonMass) = 0.4
#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.09999	#Proper time (tau) = 0.09999	#Proper time (tau) = 0.09999
#Moment for the angle weighting (Nmoment) = 2	#Moment for the angle weighting (Nmoment) = 2	#Moment for the angle weighting (Nmoment) = 2
#Moment for the radius weighting (PowerOfR) = 2	#Moment for the radius weighting (PowerOfR) = 2	#Moment for the radius weighting (PowerOfR) = 2
#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2
#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 
2 0.662679 4528.85 10312.9	2 0.687698 3946.97 8345.79	2 0.626513 5356.06 13645.4


==> anc/n2DataNoColorFluc/RawData/n2NCFt04DResults.txt <==
#//------------------------- 
#// GLOBAL PARAMETERS  
#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.5
#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.13333
#Moment for the angle weighting (Nmoment) = 2
#Moment for the radius weighting (PowerOfR) = 2
#x-axis parameter (xAxisParameter) = 2
#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 
2 0.657113 3742.83 8668.01


==> anc/n2DataNoColorFluc/RawData/n2NCFt04LMResults.txt <==
#//------------------------- 
#// GLOBAL PARAMETERS  
#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.4
#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.13333
#Moment for the angle weighting (Nmoment) = 2
#Moment for the radius weighting (PowerOfR) = 2
#x-axis parameter (xAxisParameter) = 2
#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 
2 0.622884 4511.83 11628.9


==> anc/n2DataNoColorFluc/RawData/n2NCFt04MMResults.txt <==
#//------------------------- 
#// GLOBAL PARAMETERS  
#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.6
#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.13333
#Moment for the angle weighting (Nmoment) = 2
#Moment for the radius weighting (PowerOfR) = 2
#x-axis parameter (xAxisParameter) = 2
#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 
2 0.682764 3231.67 6932.42


==> anc/n2DataNoColorFluc/RawData/n2NCFt04Merged.txt <==
#//------------------------- 	#//------------------------- 	#//------------------------- 
#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  
#//------------------------- 	#//------------------------- 	#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.5	#Gluon mass (gluonMass) = 0.6	#Gluon mass (gluonMass) = 0.4
#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.13333	#Proper time (tau) = 0.13333	#Proper time (tau) = 0.13333
#Moment for the angle weighting (Nmoment) = 2	#Moment for the angle weighting (Nmoment) = 2	#Moment for the angle weighting (Nmoment) = 2
#Moment for the radius weighting (PowerOfR) = 2	#Moment for the radius weighting (PowerOfR) = 2	#Moment for the radius weighting (PowerOfR) = 2
#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2
#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 
2 0.657113 3742.83 8668.01	2 0.682764 3231.67 6932.42	2 0.622884 4511.83 11628.9


==> anc/n2DataNoColorFluc/RawData/n2NCFt05DResults.txt <==
#//------------------------- 
#// GLOBAL PARAMETERS  
#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.5
#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.16666
#Moment for the angle weighting (Nmoment) = 2
#Moment for the radius weighting (PowerOfR) = 2
#x-axis parameter (xAxisParameter) = 2
#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 
2 0.647801 3056.35 7283.16


==> anc/n2DataNoColorFluc/RawData/n2NCFt05LMResults.txt <==
#//------------------------- 
#// GLOBAL PARAMETERS  
#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.4
#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.16666
#Moment for the angle weighting (Nmoment) = 2
#Moment for the radius weighting (PowerOfR) = 2
#x-axis parameter (xAxisParameter) = 2
#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 
2 0.616416 3757.54 9889.08


==> anc/n2DataNoColorFluc/RawData/n2NCFt05MMResults.txt <==
#//------------------------- 
#// GLOBAL PARAMETERS  
#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.6
#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.16666
#Moment for the angle weighting (Nmoment) = 2
#Moment for the radius weighting (PowerOfR) = 2
#x-axis parameter (xAxisParameter) = 2
#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 
2 0.678561 2654.95 5766.06


==> anc/n2DataNoColorFluc/RawData/n2NCFt05Merged.txt <==
#//------------------------- 	#//------------------------- 	#//------------------------- 
#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  
#//------------------------- 	#//------------------------- 	#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.5	#Gluon mass (gluonMass) = 0.6	#Gluon mass (gluonMass) = 0.4
#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.16666	#Proper time (tau) = 0.16666	#Proper time (tau) = 0.16666
#Moment for the angle weighting (Nmoment) = 2	#Moment for the angle weighting (Nmoment) = 2	#Moment for the angle weighting (Nmoment) = 2
#Moment for the radius weighting (PowerOfR) = 2	#Moment for the radius weighting (PowerOfR) = 2	#Moment for the radius weighting (PowerOfR) = 2
#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2
#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 
2 0.647801 3056.35 7283.16	2 0.678561 2654.95 5766.06	2 0.616416 3757.54 9889.08


==> anc/n2DataNoColorFluc/RawData/n2NCFt06DResults.txt <==
#//------------------------- 
#// GLOBAL PARAMETERS  
#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.5
#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.19999
#Moment for the angle weighting (Nmoment) = 2
#Moment for the radius weighting (PowerOfR) = 2
#x-axis parameter (xAxisParameter) = 2
#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 
2 0.643706 2541.73 6134.16


==> anc/n2DataNoColorFluc/RawData/n2NCFt06LMResults.txt <==
#//------------------------- 
#// GLOBAL PARAMETERS  
#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.4
#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.19999
#Moment for the angle weighting (Nmoment) = 2
#Moment for the radius weighting (PowerOfR) = 2
#x-axis parameter (xAxisParameter) = 2
#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 
2 0.61206 3150.78 8410.68


==> anc/n2DataNoColorFluc/RawData/n2NCFt06MMResults.txt <==
#//------------------------- 
#// GLOBAL PARAMETERS  
#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.6
#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.19999
#Moment for the angle weighting (Nmoment) = 2
#Moment for the radius weighting (PowerOfR) = 2
#x-axis parameter (xAxisParameter) = 2
#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 
2 0.667783 2147.76 4816.33


==> anc/n2DataNoColorFluc/RawData/n2NCFt06Merged.txt <==
#//------------------------- 	#//------------------------- 	#//------------------------- 
#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  
#//------------------------- 	#//------------------------- 	#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.5	#Gluon mass (gluonMass) = 0.6	#Gluon mass (gluonMass) = 0.4
#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.19999	#Proper time (tau) = 0.19999	#Proper time (tau) = 0.19999
#Moment for the angle weighting (Nmoment) = 2	#Moment for the angle weighting (Nmoment) = 2	#Moment for the angle weighting (Nmoment) = 2
#Moment for the radius weighting (PowerOfR) = 2	#Moment for the radius weighting (PowerOfR) = 2	#Moment for the radius weighting (PowerOfR) = 2
#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2
#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 
2 0.643706 2541.73 6134.16	2 0.667783 2147.76 4816.33	2 0.61206 3150.78 8410.68


==> anc/n2DataNoColorFluc/RawData/n2NCFt07DResults.txt <==
#//------------------------- 
#// GLOBAL PARAMETERS  
#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.5
#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.23333
#Moment for the angle weighting (Nmoment) = 2
#Moment for the radius weighting (PowerOfR) = 2
#x-axis parameter (xAxisParameter) = 2
#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 
2 0.6792 2382.79 5165.24


==> anc/n2DataNoColorFluc/RawData/n2NCFt07LMResults.txt <==
#//------------------------- 
#// GLOBAL PARAMETERS  
#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.4
#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.23333
#Moment for the angle weighting (Nmoment) = 2
#Moment for the radius weighting (PowerOfR) = 2
#x-axis parameter (xAxisParameter) = 2
#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 
2 0.62202 2762.11 7138.92


==> anc/n2DataNoColorFluc/RawData/n2NCFt07MMResults.txt <==
#//------------------------- 
#// GLOBAL PARAMETERS  
#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.6
#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.23333
#Moment for the angle weighting (Nmoment) = 2
#Moment for the radius weighting (PowerOfR) = 2
#x-axis parameter (xAxisParameter) = 2
#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 
2 0.711128 2036.98 4028.01


==> anc/n2DataNoColorFluc/RawData/n2NCFt07Merged.txt <==
#//------------------------- 	#//------------------------- 	#//------------------------- 
#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  
#//------------------------- 	#//------------------------- 	#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.5	#Gluon mass (gluonMass) = 0.6	#Gluon mass (gluonMass) = 0.4
#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.23333	#Proper time (tau) = 0.23333	#Proper time (tau) = 0.23333
#Moment for the angle weighting (Nmoment) = 2	#Moment for the angle weighting (Nmoment) = 2	#Moment for the angle weighting (Nmoment) = 2
#Moment for the radius weighting (PowerOfR) = 2	#Moment for the radius weighting (PowerOfR) = 2	#Moment for the radius weighting (PowerOfR) = 2
#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2
#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 
2 0.6792 2382.79 5165.24	2 0.711128 2036.98 4028.01	2 0.62202 2762.11 7138.92


==> anc/n2DataNoColorFluc/RawData/n2NCFt08DResults.txt <==
#//------------------------- 
#// GLOBAL PARAMETERS  
#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.5
#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.26666
#Moment for the angle weighting (Nmoment) = 2
#Moment for the radius weighting (PowerOfR) = 2
#x-axis parameter (xAxisParameter) = 2
#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 
2 0.676059 1990.61 4355.3


==> anc/n2DataNoColorFluc/RawData/n2NCFt08LMResults.txt <==
#//------------------------- 
#// GLOBAL PARAMETERS  
#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.4
#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.26666
#Moment for the angle weighting (Nmoment) = 2
#Moment for the radius weighting (PowerOfR) = 2
#x-axis parameter (xAxisParameter) = 2
#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 
2 0.626037 2373.7 6056.54


==> anc/n2DataNoColorFluc/RawData/n2NCFt08MMResults.txt <==
#//------------------------- 
#// GLOBAL PARAMETERS  
#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.6
#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.26666
#Moment for the angle weighting (Nmoment) = 2
#Moment for the radius weighting (PowerOfR) = 2
#x-axis parameter (xAxisParameter) = 2
#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 
2 0.699021 1650.96 3378.75


==> anc/n2DataNoColorFluc/RawData/n2NCFt08Merged.txt <==
#//------------------------- 	#//------------------------- 	#//------------------------- 
#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  
#//------------------------- 	#//------------------------- 	#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.5	#Gluon mass (gluonMass) = 0.6	#Gluon mass (gluonMass) = 0.4
#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.26666	#Proper time (tau) = 0.26666	#Proper time (tau) = 0.26666
#Moment for the angle weighting (Nmoment) = 2	#Moment for the angle weighting (Nmoment) = 2	#Moment for the angle weighting (Nmoment) = 2
#Moment for the radius weighting (PowerOfR) = 2	#Moment for the radius weighting (PowerOfR) = 2	#Moment for the radius weighting (PowerOfR) = 2
#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2
#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 
2 0.676059 1990.61 4355.3	2 0.699021 1650.96 3378.75	2 0.626037 2373.7 6056.54


==> anc/n2DataNoColorFluc/RawData/n2NCFt09DResults.txt <==
#//------------------------- 
#// GLOBAL PARAMETERS  
#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.5
#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.29999
#Moment for the angle weighting (Nmoment) = 2
#Moment for the radius weighting (PowerOfR) = 2
#x-axis parameter (xAxisParameter) = 2
#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 
2 0.562073 1164.81 3686.96


==> anc/n2DataNoColorFluc/RawData/n2NCFt09LMResults.txt <==
#//------------------------- 
#// GLOBAL PARAMETERS  
#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.4
#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.29999
#Moment for the angle weighting (Nmoment) = 2
#Moment for the radius weighting (PowerOfR) = 2
#x-axis parameter (xAxisParameter) = 2
#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 
2 0.517722 1379.97 5148.47


==> anc/n2DataNoColorFluc/RawData/n2NCFt09MMResults.txt <==
#//------------------------- 
#// GLOBAL PARAMETERS  
#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.6
#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.29999
#Moment for the angle weighting (Nmoment) = 2
#Moment for the radius weighting (PowerOfR) = 2
#x-axis parameter (xAxisParameter) = 2
#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 
2 0.578516 953.775 2849.81


==> anc/n2DataNoColorFluc/RawData/n2NCFt09Merged.txt <==
#//------------------------- 	#//------------------------- 	#//------------------------- 
#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  
#//------------------------- 	#//------------------------- 	#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.5	#Gluon mass (gluonMass) = 0.6	#Gluon mass (gluonMass) = 0.4
#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.29999	#Proper time (tau) = 0.29999	#Proper time (tau) = 0.29999
#Moment for the angle weighting (Nmoment) = 2	#Moment for the angle weighting (Nmoment) = 2	#Moment for the angle weighting (Nmoment) = 2
#Moment for the radius weighting (PowerOfR) = 2	#Moment for the radius weighting (PowerOfR) = 2	#Moment for the radius weighting (PowerOfR) = 2
#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2
#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 
2 0.562073 1164.81 3686.96	2 0.578516 953.775 2849.81	2 0.517722 1379.97 5148.47


==> anc/n2DataNoColorFluc/RawData/n2NCFt0DResults.txt <==
#//------------------------- 
#// GLOBAL PARAMETERS  
#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.5
#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0
#Moment for the angle weighting (Nmoment) = 2
#Moment for the radius weighting (PowerOfR) = 2
#x-axis parameter (xAxisParameter) = 2
#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 
2 0.668756 7004.33 15661.4


==> anc/n2DataNoColorFluc/RawData/n2NCFt0LMResults.txt <==
#//------------------------- 
#// GLOBAL PARAMETERS  
#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.4
#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0
#Moment for the angle weighting (Nmoment) = 2
#Moment for the radius weighting (PowerOfR) = 2
#x-axis parameter (xAxisParameter) = 2
#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 
2 0.636816 8078.31 19920.2


==> anc/n2DataNoColorFluc/RawData/n2NCFt0MMResults.txt <==
#//------------------------- 
#// GLOBAL PARAMETERS  
#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.6
#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0
#Moment for the angle weighting (Nmoment) = 2
#Moment for the radius weighting (PowerOfR) = 2
#x-axis parameter (xAxisParameter) = 2
#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 
2 0.68879 6213.12 13095.9


==> anc/n2DataNoColorFluc/RawData/n2NCFt0Merged.txt <==
#//------------------------- 	#//------------------------- 	#//------------------------- 
#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  
#//------------------------- 	#//------------------------- 	#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.5	#Gluon mass (gluonMass) = 0.6	#Gluon mass (gluonMass) = 0.4
#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0	#Proper time (tau) = 0	#Proper time (tau) = 0
#Moment for the angle weighting (Nmoment) = 2	#Moment for the angle weighting (Nmoment) = 2	#Moment for the angle weighting (Nmoment) = 2
#Moment for the radius weighting (PowerOfR) = 2	#Moment for the radius weighting (PowerOfR) = 2	#Moment for the radius weighting (PowerOfR) = 2
#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2
#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 
2 0.668756 7004.33 15661.4	2 0.68879 6213.12 13095.9	2 0.636816 8078.31 19920.2


==> anc/n2DataNoColorFluc/RawData/n2NCFt1DResults.txt <==
#//------------------------- 
#// GLOBAL PARAMETERS  
#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.5
#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.33333
#Moment for the angle weighting (Nmoment) = 2
#Moment for the radius weighting (PowerOfR) = 2
#x-axis parameter (xAxisParameter) = 2
#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 
2 0.497548 774.796 3129.8


==> anc/n2DataNoColorFluc/RawData/n2NCFt1LMResults.txt <==
#//------------------------- 
#// GLOBAL PARAMETERS  
#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.4
#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.33333
#Moment for the angle weighting (Nmoment) = 2
#Moment for the radius weighting (PowerOfR) = 2
#x-axis parameter (xAxisParameter) = 2
#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 
2 0.431647 816.473 4382.13


==> anc/n2DataNoColorFluc/RawData/n2NCFt1MMResults.txt <==
#//------------------------- 
#// GLOBAL PARAMETERS  
#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.6
#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.33333
#Moment for the angle weighting (Nmoment) = 2
#Moment for the radius weighting (PowerOfR) = 2
#x-axis parameter (xAxisParameter) = 2
#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 
2 0.540009 703.817 2413.56


==> anc/n2DataNoColorFluc/RawData/n2NCFt1Merged.txt <==
#//------------------------- 	#//------------------------- 	#//------------------------- 
#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  
#//------------------------- 	#//------------------------- 	#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.5	#Gluon mass (gluonMass) = 0.6	#Gluon mass (gluonMass) = 0.4
#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.33333	#Proper time (tau) = 0.33333	#Proper time (tau) = 0.33333
#Moment for the angle weighting (Nmoment) = 2	#Moment for the angle weighting (Nmoment) = 2	#Moment for the angle weighting (Nmoment) = 2
#Moment for the radius weighting (PowerOfR) = 2	#Moment for the radius weighting (PowerOfR) = 2	#Moment for the radius weighting (PowerOfR) = 2
#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2
#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 
2 0.497548 774.796 3129.8	2 0.540009 703.817 2413.56	2 0.431647 816.473 4382.13


==> anc/n3DataNoColorFluc/Plots/n3FullyMergedNCFResultWithTau.txt <==
#//------------------------- 	#//------------------------- 	#//------------------------- 
#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  
#//------------------------- 	#//------------------------- 	#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.5	#Gluon mass (gluonMass) = 0.6	#Gluon mass (gluonMass) = 0.4
#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0	#Proper time (tau) = 0	#Proper time (tau) = 0
#Moment for the angle weighting (Nmoment) = 3	#Moment for the angle weighting (Nmoment) = 3	#Moment for the angle weighting (Nmoment) = 3
#Moment for the radius weighting (PowerOfR) = 3	#Moment for the radius weighting (PowerOfR) = 3	#Moment for the radius weighting (PowerOfR) = 3
#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2
#0.Tau*Qs 1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 
0 3 0.501424 48203.8 191722	3 0.529217 42545.7 151911	3 0.456542 56209.2 269678
#//------------------------- 	#//------------------------- 	#//------------------------- 
#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  
#//------------------------- 	#//------------------------- 	#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.5	#Gluon mass (gluonMass) = 0.6	#Gluon mass (gluonMass) = 0.4
#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.03333	#Proper time (tau) = 0.03333	#Proper time (tau) = 0.03333
#Moment for the angle weighting (Nmoment) = 3	#Moment for the angle weighting (Nmoment) = 3	#Moment for the angle weighting (Nmoment) = 3
#Moment for the radius weighting (PowerOfR) = 3	#Moment for the radius weighting (PowerOfR) = 3	#Moment for the radius weighting (PowerOfR) = 3
#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2
#0.Tau*Qs 1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 
0.1 3 0.496395 42778.8 173610	3 0.525299 37536.5 136032	3 0.441773 48340.4 247692
#//------------------------- 	#//------------------------- 	#//------------------------- 
#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  
#//------------------------- 	#//------------------------- 	#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.5	#Gluon mass (gluonMass) = 0.6	#Gluon mass (gluonMass) = 0.4
#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.06666	#Proper time (tau) = 0.06666	#Proper time (tau) = 0.06666
#Moment for the angle weighting (Nmoment) = 3	#Moment for the angle weighting (Nmoment) = 3	#Moment for the angle weighting (Nmoment) = 3
#Moment for the radius weighting (PowerOfR) = 3	#Moment for the radius weighting (PowerOfR) = 3	#Moment for the radius weighting (PowerOfR) = 3
#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2
#0.Tau*Qs 1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 
0.2 3 0.484705 35796.3 152364	3 0.519097 31754 117843	3 0.431546 41165.1 221043
#//------------------------- 	#//------------------------- 	#//------------------------- 
#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  
#//------------------------- 	#//------------------------- 	#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.5	#Gluon mass (gluonMass) = 0.6	#Gluon mass (gluonMass) = 0.4
#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.09999	#Proper time (tau) = 0.09999	#Proper time (tau) = 0.09999
#Moment for the angle weighting (Nmoment) = 3	#Moment for the angle weighting (Nmoment) = 3	#Moment for the angle weighting (Nmoment) = 3
#Moment for the radius weighting (PowerOfR) = 3	#Moment for the radius weighting (PowerOfR) = 3	#Moment for the radius weighting (PowerOfR) = 3
#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2
#0.Tau*Qs 1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 
0.3 3 0.476824 29606.7 130219	3 0.509405 25745.9 99215.9	3 0.428465 35325.2 192421
#//------------------------- 	#//------------------------- 	#//------------------------- 
#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  
#//------------------------- 	#//------------------------- 	#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.5	#Gluon mass (gluonMass) = 0.6	#Gluon mass (gluonMass) = 0.4
#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.13333	#Proper time (tau) = 0.13333	#Proper time (tau) = 0.13333
#Moment for the angle weighting (Nmoment) = 3	#Moment for the angle weighting (Nmoment) = 3	#Moment for the angle weighting (Nmoment) = 3
#Moment for the radius weighting (PowerOfR) = 3	#Moment for the radius weighting (PowerOfR) = 3	#Moment for the radius weighting (PowerOfR) = 3
#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2
#0.Tau*Qs 1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 
0.4 3 0.478188 25313.1 110700	3 0.502986 21043.6 83178.1	3 0.422106 29643.5 166374
#//------------------------- 	#//------------------------- 	#//------------------------- 
#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  
#//------------------------- 	#//------------------------- 	#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.5	#Gluon mass (gluonMass) = 0.6	#Gluon mass (gluonMass) = 0.4
#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.16666	#Proper time (tau) = 0.16666	#Proper time (tau) = 0.16666
#Moment for the angle weighting (Nmoment) = 3	#Moment for the angle weighting (Nmoment) = 3	#Moment for the angle weighting (Nmoment) = 3
#Moment for the radius weighting (PowerOfR) = 3	#Moment for the radius weighting (PowerOfR) = 3	#Moment for the radius weighting (PowerOfR) = 3
#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2
#0.Tau*Qs 1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 
0.5 3 0.451106 19125.7 93985.2	3 0.493342 16984.3 69783.3	3 0.410956 24204.4 143319
#//------------------------- 	#//------------------------- 	#//------------------------- 
#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  
#//------------------------- 	#//------------------------- 	#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.5	#Gluon mass (gluonMass) = 0.6	#Gluon mass (gluonMass) = 0.4
#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.19999	#Proper time (tau) = 0.19999	#Proper time (tau) = 0.19999
#Moment for the angle weighting (Nmoment) = 3	#Moment for the angle weighting (Nmoment) = 3	#Moment for the angle weighting (Nmoment) = 3
#Moment for the radius weighting (PowerOfR) = 3	#Moment for the radius weighting (PowerOfR) = 3	#Moment for the radius weighting (PowerOfR) = 3
#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2
#0.Tau*Qs 1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 
0.6 3 0.448023 16032.5 79873.2	3 0.485763 13859.2 58734	3 0.390664 18807 123229
#//------------------------- 	#//------------------------- 	#//------------------------- 
#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  
#//------------------------- 	#//------------------------- 	#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.5	#Gluon mass (gluonMass) = 0.6	#Gluon mass (gluonMass) = 0.4
#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.23333	#Proper time (tau) = 0.23333	#Proper time (tau) = 0.23333
#Moment for the angle weighting (Nmoment) = 3	#Moment for the angle weighting (Nmoment) = 3	#Moment for the angle weighting (Nmoment) = 3
#Moment for the radius weighting (PowerOfR) = 3	#Moment for the radius weighting (PowerOfR) = 3	#Moment for the radius weighting (PowerOfR) = 3
#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2
#0.Tau*Qs 1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 
0.7 3 0.45232 13870.2 67793.8	3 0.49375 12058.3 49462.2	3 0.386241 15751.4 105585
#//------------------------- 	#//------------------------- 	#//------------------------- 
#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  
#//------------------------- 	#//------------------------- 	#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.5	#Gluon mass (gluonMass) = 0.6	#Gluon mass (gluonMass) = 0.4
#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.26666	#Proper time (tau) = 0.26666	#Proper time (tau) = 0.26666
#Moment for the angle weighting (Nmoment) = 3	#Moment for the angle weighting (Nmoment) = 3	#Moment for the angle weighting (Nmoment) = 3
#Moment for the radius weighting (PowerOfR) = 3	#Moment for the radius weighting (PowerOfR) = 3	#Moment for the radius weighting (PowerOfR) = 3
#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2
#0.Tau*Qs 1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 
0.8 3 0.466576 12529.6 57556.1	3 0.494682 10214.6 41741.6	3 0.400941 14513.4 90283.6
#//------------------------- 	#//------------------------- 	#//------------------------- 
#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  
#//------------------------- 	#//------------------------- 	#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.5	#Gluon mass (gluonMass) = 0.6	#Gluon mass (gluonMass) = 0.4
#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.29999	#Proper time (tau) = 0.29999	#Proper time (tau) = 0.29999
#Moment for the angle weighting (Nmoment) = 3	#Moment for the angle weighting (Nmoment) = 3	#Moment for the angle weighting (Nmoment) = 3
#Moment for the radius weighting (PowerOfR) = 3	#Moment for the radius weighting (PowerOfR) = 3	#Moment for the radius weighting (PowerOfR) = 3
#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2
#0.Tau*Qs 1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 
0.9 3 0.389514 7434.93 49003.8	3 0.42258 6320.53 35394.5	3 0.297656 6842.53 77230.3
#//------------------------- 	#//------------------------- 	#//------------------------- 
#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  
#//------------------------- 	#//------------------------- 	#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.5	#Gluon mass (gluonMass) = 0.6	#Gluon mass (gluonMass) = 0.4
#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.33333	#Proper time (tau) = 0.33333	#Proper time (tau) = 0.33333
#Moment for the angle weighting (Nmoment) = 3	#Moment for the angle weighting (Nmoment) = 3	#Moment for the angle weighting (Nmoment) = 3
#Moment for the radius weighting (PowerOfR) = 3	#Moment for the radius weighting (PowerOfR) = 3	#Moment for the radius weighting (PowerOfR) = 3
#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2
#0.Tau*Qs 1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 
1 3 0.29349 3600.27 41797.4	3 0.354739 3789.49 30113.6	3 0.174068 2001.66 66062.5


==> anc/n3DataNoColorFluc/Plots/plotNCFn3M.txt <==
reset
reset session

set terminal pdfcairo rounded font "Times-Roman,50" size 25,20
set output 'NCFn3Mplot.pdf'

set key font "Times-Roman, 50"

set ylabel "{/Symbol e}_{3}\\{2\\}" font "Times-Roman, 50"
set xlabel "{/Symbol t}Q_{s}" font "Times-Roman, 50"

set xtics 0,0.1,1
set ytics 0,0.1,1
set xrange [0:1]
set yrange [0.1:0.6]

set style fill transparent solid 0.5 noborder

plot "n3FullyMergedNCFResultWithTau.txt" using 1:7:11 with filledcurves lc rgb "blue" notitle, \
"n3FullyMergedNCFResultWithTau.txt" using 1:3 pt 7 lc rgb "blue" ps 3 title "Proton hot spot fluctuations"

unset output
unset terminal

reset
reset session

==> anc/n3DataNoColorFluc/RawData/n3FullyMergedNCFResult.txt <==
#//------------------------- 	#//------------------------- 	#//------------------------- 
#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  
#//------------------------- 	#//------------------------- 	#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.5	#Gluon mass (gluonMass) = 0.6	#Gluon mass (gluonMass) = 0.4
#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0	#Proper time (tau) = 0	#Proper time (tau) = 0
#Moment for the angle weighting (Nmoment) = 3	#Moment for the angle weighting (Nmoment) = 3	#Moment for the angle weighting (Nmoment) = 3
#Moment for the radius weighting (PowerOfR) = 3	#Moment for the radius weighting (PowerOfR) = 3	#Moment for the radius weighting (PowerOfR) = 3
#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2
#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 
3 0.501424 48203.8 191722	3 0.529217 42545.7 151911	3 0.456542 56209.2 269678
#//------------------------- 	#//------------------------- 	#//------------------------- 
#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  
#//------------------------- 	#//------------------------- 	#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.5	#Gluon mass (gluonMass) = 0.6	#Gluon mass (gluonMass) = 0.4
#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.03333	#Proper time (tau) = 0.03333	#Proper time (tau) = 0.03333
#Moment for the angle weighting (Nmoment) = 3	#Moment for the angle weighting (Nmoment) = 3	#Moment for the angle weighting (Nmoment) = 3
#Moment for the radius weighting (PowerOfR) = 3	#Moment for the radius weighting (PowerOfR) = 3	#Moment for the radius weighting (PowerOfR) = 3
#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2
#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 
3 0.496395 42778.8 173610	3 0.525299 37536.5 136032	3 0.441773 48340.4 247692
#//------------------------- 	#//------------------------- 	#//------------------------- 
#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  
#//------------------------- 	#//------------------------- 	#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.5	#Gluon mass (gluonMass) = 0.6	#Gluon mass (gluonMass) = 0.4
#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.06666	#Proper time (tau) = 0.06666	#Proper time (tau) = 0.06666
#Moment for the angle weighting (Nmoment) = 3	#Moment for the angle weighting (Nmoment) = 3	#Moment for the angle weighting (Nmoment) = 3
#Moment for the radius weighting (PowerOfR) = 3	#Moment for the radius weighting (PowerOfR) = 3	#Moment for the radius weighting (PowerOfR) = 3
#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2
#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 
3 0.484705 35796.3 152364	3 0.519097 31754 117843	3 0.431546 41165.1 221043
#//------------------------- 	#//------------------------- 	#//------------------------- 
#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  
#//------------------------- 	#//------------------------- 	#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.5	#Gluon mass (gluonMass) = 0.6	#Gluon mass (gluonMass) = 0.4
#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.09999	#Proper time (tau) = 0.09999	#Proper time (tau) = 0.09999
#Moment for the angle weighting (Nmoment) = 3	#Moment for the angle weighting (Nmoment) = 3	#Moment for the angle weighting (Nmoment) = 3
#Moment for the radius weighting (PowerOfR) = 3	#Moment for the radius weighting (PowerOfR) = 3	#Moment for the radius weighting (PowerOfR) = 3
#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2
#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 
3 0.476824 29606.7 130219	3 0.509405 25745.9 99215.9	3 0.428465 35325.2 192421
#//------------------------- 	#//------------------------- 	#//------------------------- 
#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  
#//------------------------- 	#//------------------------- 	#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.5	#Gluon mass (gluonMass) = 0.6	#Gluon mass (gluonMass) = 0.4
#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.13333	#Proper time (tau) = 0.13333	#Proper time (tau) = 0.13333
#Moment for the angle weighting (Nmoment) = 3	#Moment for the angle weighting (Nmoment) = 3	#Moment for the angle weighting (Nmoment) = 3
#Moment for the radius weighting (PowerOfR) = 3	#Moment for the radius weighting (PowerOfR) = 3	#Moment for the radius weighting (PowerOfR) = 3
#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2
#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 
3 0.478188 25313.1 110700	3 0.502986 21043.6 83178.1	3 0.422106 29643.5 166374
#//------------------------- 	#//------------------------- 	#//------------------------- 
#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  
#//------------------------- 	#//------------------------- 	#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.5	#Gluon mass (gluonMass) = 0.6	#Gluon mass (gluonMass) = 0.4
#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.16666	#Proper time (tau) = 0.16666	#Proper time (tau) = 0.16666
#Moment for the angle weighting (Nmoment) = 3	#Moment for the angle weighting (Nmoment) = 3	#Moment for the angle weighting (Nmoment) = 3
#Moment for the radius weighting (PowerOfR) = 3	#Moment for the radius weighting (PowerOfR) = 3	#Moment for the radius weighting (PowerOfR) = 3
#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2
#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 
3 0.451106 19125.7 93985.2	3 0.493342 16984.3 69783.3	3 0.410956 24204.4 143319
#//------------------------- 	#//------------------------- 	#//------------------------- 
#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  
#//------------------------- 	#//------------------------- 	#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.5	#Gluon mass (gluonMass) = 0.6	#Gluon mass (gluonMass) = 0.4
#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.19999	#Proper time (tau) = 0.19999	#Proper time (tau) = 0.19999
#Moment for the angle weighting (Nmoment) = 3	#Moment for the angle weighting (Nmoment) = 3	#Moment for the angle weighting (Nmoment) = 3
#Moment for the radius weighting (PowerOfR) = 3	#Moment for the radius weighting (PowerOfR) = 3	#Moment for the radius weighting (PowerOfR) = 3
#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2
#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 
3 0.448023 16032.5 79873.2	3 0.485763 13859.2 58734	3 0.390664 18807 123229
#//------------------------- 	#//------------------------- 	#//------------------------- 
#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  
#//------------------------- 	#//------------------------- 	#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.5	#Gluon mass (gluonMass) = 0.6	#Gluon mass (gluonMass) = 0.4
#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.23333	#Proper time (tau) = 0.23333	#Proper time (tau) = 0.23333
#Moment for the angle weighting (Nmoment) = 3	#Moment for the angle weighting (Nmoment) = 3	#Moment for the angle weighting (Nmoment) = 3
#Moment for the radius weighting (PowerOfR) = 3	#Moment for the radius weighting (PowerOfR) = 3	#Moment for the radius weighting (PowerOfR) = 3
#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2
#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 
3 0.45232 13870.2 67793.8	3 0.49375 12058.3 49462.2	3 0.386241 15751.4 105585
#//------------------------- 	#//------------------------- 	#//------------------------- 
#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  
#//------------------------- 	#//------------------------- 	#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.5	#Gluon mass (gluonMass) = 0.6	#Gluon mass (gluonMass) = 0.4
#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.26666	#Proper time (tau) = 0.26666	#Proper time (tau) = 0.26666
#Moment for the angle weighting (Nmoment) = 3	#Moment for the angle weighting (Nmoment) = 3	#Moment for the angle weighting (Nmoment) = 3
#Moment for the radius weighting (PowerOfR) = 3	#Moment for the radius weighting (PowerOfR) = 3	#Moment for the radius weighting (PowerOfR) = 3
#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2
#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 
3 0.466576 12529.6 57556.1	3 0.494682 10214.6 41741.6	3 0.400941 14513.4 90283.6
#//------------------------- 	#//------------------------- 	#//------------------------- 
#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  
#//------------------------- 	#//------------------------- 	#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.5	#Gluon mass (gluonMass) = 0.6	#Gluon mass (gluonMass) = 0.4
#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.29999	#Proper time (tau) = 0.29999	#Proper time (tau) = 0.29999
#Moment for the angle weighting (Nmoment) = 3	#Moment for the angle weighting (Nmoment) = 3	#Moment for the angle weighting (Nmoment) = 3
#Moment for the radius weighting (PowerOfR) = 3	#Moment for the radius weighting (PowerOfR) = 3	#Moment for the radius weighting (PowerOfR) = 3
#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2
#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 
3 0.389514 7434.93 49003.8	3 0.42258 6320.53 35394.5	3 0.297656 6842.53 77230.3
#//------------------------- 	#//------------------------- 	#//------------------------- 
#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  
#//------------------------- 	#//------------------------- 	#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.5	#Gluon mass (gluonMass) = 0.6	#Gluon mass (gluonMass) = 0.4
#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.33333	#Proper time (tau) = 0.33333	#Proper time (tau) = 0.33333
#Moment for the angle weighting (Nmoment) = 3	#Moment for the angle weighting (Nmoment) = 3	#Moment for the angle weighting (Nmoment) = 3
#Moment for the radius weighting (PowerOfR) = 3	#Moment for the radius weighting (PowerOfR) = 3	#Moment for the radius weighting (PowerOfR) = 3
#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2
#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 
3 0.29349 3600.27 41797.4	3 0.354739 3789.49 30113.6	3 0.174068 2001.66 66062.5


==> anc/n3DataNoColorFluc/RawData/n3NCFt01DResults.txt <==
#//------------------------- 
#// GLOBAL PARAMETERS  
#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.5
#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.03333
#Moment for the angle weighting (Nmoment) = 3
#Moment for the radius weighting (PowerOfR) = 3
#x-axis parameter (xAxisParameter) = 2
#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 
3 0.496395 42778.8 173610


==> anc/n3DataNoColorFluc/RawData/n3NCFt01LMResults.txt <==
#//------------------------- 
#// GLOBAL PARAMETERS  
#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.4
#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.03333
#Moment for the angle weighting (Nmoment) = 3
#Moment for the radius weighting (PowerOfR) = 3
#x-axis parameter (xAxisParameter) = 2
#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 
3 0.441773 48340.4 247692


==> anc/n3DataNoColorFluc/RawData/n3NCFt01MMResults.txt <==
#//------------------------- 
#// GLOBAL PARAMETERS  
#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.6
#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.03333
#Moment for the angle weighting (Nmoment) = 3
#Moment for the radius weighting (PowerOfR) = 3
#x-axis parameter (xAxisParameter) = 2
#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 
3 0.525299 37536.5 136032


==> anc/n3DataNoColorFluc/RawData/n3NCFt01Merged.txt <==
#//------------------------- 	#//------------------------- 	#//------------------------- 
#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  
#//------------------------- 	#//------------------------- 	#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.5	#Gluon mass (gluonMass) = 0.6	#Gluon mass (gluonMass) = 0.4
#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.03333	#Proper time (tau) = 0.03333	#Proper time (tau) = 0.03333
#Moment for the angle weighting (Nmoment) = 3	#Moment for the angle weighting (Nmoment) = 3	#Moment for the angle weighting (Nmoment) = 3
#Moment for the radius weighting (PowerOfR) = 3	#Moment for the radius weighting (PowerOfR) = 3	#Moment for the radius weighting (PowerOfR) = 3
#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2
#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 
3 0.496395 42778.8 173610	3 0.525299 37536.5 136032	3 0.441773 48340.4 247692


==> anc/n3DataNoColorFluc/RawData/n3NCFt02DResults.txt <==
#//------------------------- 
#// GLOBAL PARAMETERS  
#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.5
#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.06666
#Moment for the angle weighting (Nmoment) = 3
#Moment for the radius weighting (PowerOfR) = 3
#x-axis parameter (xAxisParameter) = 2
#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 
3 0.484705 35796.3 152364


==> anc/n3DataNoColorFluc/RawData/n3NCFt02LMResults.txt <==
#//------------------------- 
#// GLOBAL PARAMETERS  
#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.4
#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.06666
#Moment for the angle weighting (Nmoment) = 3
#Moment for the radius weighting (PowerOfR) = 3
#x-axis parameter (xAxisParameter) = 2
#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 
3 0.431546 41165.1 221043


==> anc/n3DataNoColorFluc/RawData/n3NCFt02MMResults.txt <==
#//------------------------- 
#// GLOBAL PARAMETERS  
#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.6
#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.06666
#Moment for the angle weighting (Nmoment) = 3
#Moment for the radius weighting (PowerOfR) = 3
#x-axis parameter (xAxisParameter) = 2
#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 
3 0.519097 31754 117843


==> anc/n3DataNoColorFluc/RawData/n3NCFt02Merged.txt <==
#//------------------------- 	#//------------------------- 	#//------------------------- 
#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  
#//------------------------- 	#//------------------------- 	#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.5	#Gluon mass (gluonMass) = 0.6	#Gluon mass (gluonMass) = 0.4
#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.06666	#Proper time (tau) = 0.06666	#Proper time (tau) = 0.06666
#Moment for the angle weighting (Nmoment) = 3	#Moment for the angle weighting (Nmoment) = 3	#Moment for the angle weighting (Nmoment) = 3
#Moment for the radius weighting (PowerOfR) = 3	#Moment for the radius weighting (PowerOfR) = 3	#Moment for the radius weighting (PowerOfR) = 3
#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2
#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 
3 0.484705 35796.3 152364	3 0.519097 31754 117843	3 0.431546 41165.1 221043


==> anc/n3DataNoColorFluc/RawData/n3NCFt03DResults.txt <==
#//------------------------- 
#// GLOBAL PARAMETERS  
#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.5
#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.09999
#Moment for the angle weighting (Nmoment) = 3
#Moment for the radius weighting (PowerOfR) = 3
#x-axis parameter (xAxisParameter) = 2
#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 
3 0.476824 29606.7 130219


==> anc/n3DataNoColorFluc/RawData/n3NCFt03LMResults.txt <==
#//------------------------- 
#// GLOBAL PARAMETERS  
#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.4
#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.09999
#Moment for the angle weighting (Nmoment) = 3
#Moment for the radius weighting (PowerOfR) = 3
#x-axis parameter (xAxisParameter) = 2
#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 
3 0.428465 35325.2 192421


==> anc/n3DataNoColorFluc/RawData/n3NCFt03MMResults.txt <==
#//------------------------- 
#// GLOBAL PARAMETERS  
#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.6
#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.09999
#Moment for the angle weighting (Nmoment) = 3
#Moment for the radius weighting (PowerOfR) = 3
#x-axis parameter (xAxisParameter) = 2
#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 
3 0.509405 25745.9 99215.9


==> anc/n3DataNoColorFluc/RawData/n3NCFt03Merged.txt <==
#//------------------------- 	#//------------------------- 	#//------------------------- 
#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  
#//------------------------- 	#//------------------------- 	#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.5	#Gluon mass (gluonMass) = 0.6	#Gluon mass (gluonMass) = 0.4
#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.09999	#Proper time (tau) = 0.09999	#Proper time (tau) = 0.09999
#Moment for the angle weighting (Nmoment) = 3	#Moment for the angle weighting (Nmoment) = 3	#Moment for the angle weighting (Nmoment) = 3
#Moment for the radius weighting (PowerOfR) = 3	#Moment for the radius weighting (PowerOfR) = 3	#Moment for the radius weighting (PowerOfR) = 3
#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2
#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 
3 0.476824 29606.7 130219	3 0.509405 25745.9 99215.9	3 0.428465 35325.2 192421


==> anc/n3DataNoColorFluc/RawData/n3NCFt04DResults.txt <==
#//------------------------- 
#// GLOBAL PARAMETERS  
#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.5
#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.13333
#Moment for the angle weighting (Nmoment) = 3
#Moment for the radius weighting (PowerOfR) = 3
#x-axis parameter (xAxisParameter) = 2
#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 
3 0.478188 25313.1 110700


==> anc/n3DataNoColorFluc/RawData/n3NCFt04LMResults.txt <==
#//------------------------- 
#// GLOBAL PARAMETERS  
#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.4
#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.13333
#Moment for the angle weighting (Nmoment) = 3
#Moment for the radius weighting (PowerOfR) = 3
#x-axis parameter (xAxisParameter) = 2
#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 
3 0.422106 29643.5 166374


==> anc/n3DataNoColorFluc/RawData/n3NCFt04MMResults.txt <==
#//------------------------- 
#// GLOBAL PARAMETERS  
#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.6
#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.13333
#Moment for the angle weighting (Nmoment) = 3
#Moment for the radius weighting (PowerOfR) = 3
#x-axis parameter (xAxisParameter) = 2
#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 
3 0.502986 21043.6 83178.1


==> anc/n3DataNoColorFluc/RawData/n3NCFt04Merged.txt <==
#//------------------------- 	#//------------------------- 	#//------------------------- 
#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  
#//------------------------- 	#//------------------------- 	#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.5	#Gluon mass (gluonMass) = 0.6	#Gluon mass (gluonMass) = 0.4
#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.13333	#Proper time (tau) = 0.13333	#Proper time (tau) = 0.13333
#Moment for the angle weighting (Nmoment) = 3	#Moment for the angle weighting (Nmoment) = 3	#Moment for the angle weighting (Nmoment) = 3
#Moment for the radius weighting (PowerOfR) = 3	#Moment for the radius weighting (PowerOfR) = 3	#Moment for the radius weighting (PowerOfR) = 3
#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2
#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 
3 0.478188 25313.1 110700	3 0.502986 21043.6 83178.1	3 0.422106 29643.5 166374


==> anc/n3DataNoColorFluc/RawData/n3NCFt05DResults.txt <==
#//------------------------- 
#// GLOBAL PARAMETERS  
#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.5
#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.16666
#Moment for the angle weighting (Nmoment) = 3
#Moment for the radius weighting (PowerOfR) = 3
#x-axis parameter (xAxisParameter) = 2
#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 
3 0.451106 19125.7 93985.2


==> anc/n3DataNoColorFluc/RawData/n3NCFt05LMResults.txt <==
#//------------------------- 
#// GLOBAL PARAMETERS  
#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.4
#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.16666
#Moment for the angle weighting (Nmoment) = 3
#Moment for the radius weighting (PowerOfR) = 3
#x-axis parameter (xAxisParameter) = 2
#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 
3 0.410956 24204.4 143319


==> anc/n3DataNoColorFluc/RawData/n3NCFt05MMResults.txt <==
#//------------------------- 
#// GLOBAL PARAMETERS  
#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.6
#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.16666
#Moment for the angle weighting (Nmoment) = 3
#Moment for the radius weighting (PowerOfR) = 3
#x-axis parameter (xAxisParameter) = 2
#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 
3 0.493342 16984.3 69783.3


==> anc/n3DataNoColorFluc/RawData/n3NCFt05Merged.txt <==
#//------------------------- 	#//------------------------- 	#//------------------------- 
#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  
#//------------------------- 	#//------------------------- 	#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.5	#Gluon mass (gluonMass) = 0.6	#Gluon mass (gluonMass) = 0.4
#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.16666	#Proper time (tau) = 0.16666	#Proper time (tau) = 0.16666
#Moment for the angle weighting (Nmoment) = 3	#Moment for the angle weighting (Nmoment) = 3	#Moment for the angle weighting (Nmoment) = 3
#Moment for the radius weighting (PowerOfR) = 3	#Moment for the radius weighting (PowerOfR) = 3	#Moment for the radius weighting (PowerOfR) = 3
#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2
#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 
3 0.451106 19125.7 93985.2	3 0.493342 16984.3 69783.3	3 0.410956 24204.4 143319


==> anc/n3DataNoColorFluc/RawData/n3NCFt06DResults.txt <==
#//------------------------- 
#// GLOBAL PARAMETERS  
#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.5
#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.19999
#Moment for the angle weighting (Nmoment) = 3
#Moment for the radius weighting (PowerOfR) = 3
#x-axis parameter (xAxisParameter) = 2
#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 
3 0.448023 16032.5 79873.2


==> anc/n3DataNoColorFluc/RawData/n3NCFt06LMResults.txt <==
#//------------------------- 
#// GLOBAL PARAMETERS  
#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.4
#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.19999
#Moment for the angle weighting (Nmoment) = 3
#Moment for the radius weighting (PowerOfR) = 3
#x-axis parameter (xAxisParameter) = 2
#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 
3 0.390664 18807 123229


==> anc/n3DataNoColorFluc/RawData/n3NCFt06MMResults.txt <==
#//------------------------- 
#// GLOBAL PARAMETERS  
#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.6
#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.19999
#Moment for the angle weighting (Nmoment) = 3
#Moment for the radius weighting (PowerOfR) = 3
#x-axis parameter (xAxisParameter) = 2
#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 
3 0.485763 13859.2 58734


==> anc/n3DataNoColorFluc/RawData/n3NCFt06Merged.txt <==
#//------------------------- 	#//------------------------- 	#//------------------------- 
#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  
#//------------------------- 	#//------------------------- 	#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.5	#Gluon mass (gluonMass) = 0.6	#Gluon mass (gluonMass) = 0.4
#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.19999	#Proper time (tau) = 0.19999	#Proper time (tau) = 0.19999
#Moment for the angle weighting (Nmoment) = 3	#Moment for the angle weighting (Nmoment) = 3	#Moment for the angle weighting (Nmoment) = 3
#Moment for the radius weighting (PowerOfR) = 3	#Moment for the radius weighting (PowerOfR) = 3	#Moment for the radius weighting (PowerOfR) = 3
#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2
#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 
3 0.448023 16032.5 79873.2	3 0.485763 13859.2 58734	3 0.390664 18807 123229


==> anc/n3DataNoColorFluc/RawData/n3NCFt07DResults.txt <==
#//------------------------- 
#// GLOBAL PARAMETERS  
#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.5
#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.23333
#Moment for the angle weighting (Nmoment) = 3
#Moment for the radius weighting (PowerOfR) = 3
#x-axis parameter (xAxisParameter) = 2
#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 
3 0.45232 13870.2 67793.8


==> anc/n3DataNoColorFluc/RawData/n3NCFt07LMResults.txt <==
#//------------------------- 
#// GLOBAL PARAMETERS  
#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.4
#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.23333
#Moment for the angle weighting (Nmoment) = 3
#Moment for the radius weighting (PowerOfR) = 3
#x-axis parameter (xAxisParameter) = 2
#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 
3 0.386241 15751.4 105585


==> anc/n3DataNoColorFluc/RawData/n3NCFt07MMResults.txt <==
#//------------------------- 
#// GLOBAL PARAMETERS  
#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.6
#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.23333
#Moment for the angle weighting (Nmoment) = 3
#Moment for the radius weighting (PowerOfR) = 3
#x-axis parameter (xAxisParameter) = 2
#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 
3 0.49375 12058.3 49462.2


==> anc/n3DataNoColorFluc/RawData/n3NCFt07Merged.txt <==
#//------------------------- 	#//------------------------- 	#//------------------------- 
#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  
#//------------------------- 	#//------------------------- 	#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.5	#Gluon mass (gluonMass) = 0.6	#Gluon mass (gluonMass) = 0.4
#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.23333	#Proper time (tau) = 0.23333	#Proper time (tau) = 0.23333
#Moment for the angle weighting (Nmoment) = 3	#Moment for the angle weighting (Nmoment) = 3	#Moment for the angle weighting (Nmoment) = 3
#Moment for the radius weighting (PowerOfR) = 3	#Moment for the radius weighting (PowerOfR) = 3	#Moment for the radius weighting (PowerOfR) = 3
#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2
#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 
3 0.45232 13870.2 67793.8	3 0.49375 12058.3 49462.2	3 0.386241 15751.4 105585


==> anc/n3DataNoColorFluc/RawData/n3NCFt08DResults.txt <==
#//------------------------- 
#// GLOBAL PARAMETERS  
#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.5
#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.26666
#Moment for the angle weighting (Nmoment) = 3
#Moment for the radius weighting (PowerOfR) = 3
#x-axis parameter (xAxisParameter) = 2
#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 
3 0.466576 12529.6 57556.1


==> anc/n3DataNoColorFluc/RawData/n3NCFt08LMResults.txt <==
#//------------------------- 
#// GLOBAL PARAMETERS  
#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.4
#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.26666
#Moment for the angle weighting (Nmoment) = 3
#Moment for the radius weighting (PowerOfR) = 3
#x-axis parameter (xAxisParameter) = 2
#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 
3 0.400941 14513.4 90283.6


==> anc/n3DataNoColorFluc/RawData/n3NCFt08MMResults.txt <==
#//------------------------- 
#// GLOBAL PARAMETERS  
#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.6
#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.26666
#Moment for the angle weighting (Nmoment) = 3
#Moment for the radius weighting (PowerOfR) = 3
#x-axis parameter (xAxisParameter) = 2
#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 
3 0.494682 10214.6 41741.6


==> anc/n3DataNoColorFluc/RawData/n3NCFt08Merged.txt <==
#//------------------------- 	#//------------------------- 	#//------------------------- 
#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  
#//------------------------- 	#//------------------------- 	#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.5	#Gluon mass (gluonMass) = 0.6	#Gluon mass (gluonMass) = 0.4
#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.26666	#Proper time (tau) = 0.26666	#Proper time (tau) = 0.26666
#Moment for the angle weighting (Nmoment) = 3	#Moment for the angle weighting (Nmoment) = 3	#Moment for the angle weighting (Nmoment) = 3
#Moment for the radius weighting (PowerOfR) = 3	#Moment for the radius weighting (PowerOfR) = 3	#Moment for the radius weighting (PowerOfR) = 3
#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2
#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 
3 0.466576 12529.6 57556.1	3 0.494682 10214.6 41741.6	3 0.400941 14513.4 90283.6


==> anc/n3DataNoColorFluc/RawData/n3NCFt09DResults.txt <==
#//------------------------- 
#// GLOBAL PARAMETERS  
#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.5
#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.29999
#Moment for the angle weighting (Nmoment) = 3
#Moment for the radius weighting (PowerOfR) = 3
#x-axis parameter (xAxisParameter) = 2
#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 
3 0.389514 7434.93 49003.8


==> anc/n3DataNoColorFluc/RawData/n3NCFt09LMResults.txt <==
#//------------------------- 
#// GLOBAL PARAMETERS  
#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.4
#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.29999
#Moment for the angle weighting (Nmoment) = 3
#Moment for the radius weighting (PowerOfR) = 3
#x-axis parameter (xAxisParameter) = 2
#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 
3 0.297656 6842.53 77230.3


==> anc/n3DataNoColorFluc/RawData/n3NCFt09MMResults.txt <==
#//------------------------- 
#// GLOBAL PARAMETERS  
#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.6
#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.29999
#Moment for the angle weighting (Nmoment) = 3
#Moment for the radius weighting (PowerOfR) = 3
#x-axis parameter (xAxisParameter) = 2
#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 
3 0.42258 6320.53 35394.5


==> anc/n3DataNoColorFluc/RawData/n3NCFt09Merged.txt <==
#//------------------------- 	#//------------------------- 	#//------------------------- 
#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  
#//------------------------- 	#//------------------------- 	#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.5	#Gluon mass (gluonMass) = 0.6	#Gluon mass (gluonMass) = 0.4
#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.29999	#Proper time (tau) = 0.29999	#Proper time (tau) = 0.29999
#Moment for the angle weighting (Nmoment) = 3	#Moment for the angle weighting (Nmoment) = 3	#Moment for the angle weighting (Nmoment) = 3
#Moment for the radius weighting (PowerOfR) = 3	#Moment for the radius weighting (PowerOfR) = 3	#Moment for the radius weighting (PowerOfR) = 3
#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2
#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 
3 0.389514 7434.93 49003.8	3 0.42258 6320.53 35394.5	3 0.297656 6842.53 77230.3


==> anc/n3DataNoColorFluc/RawData/n3NCFt0DResults.txt <==
#//------------------------- 
#// GLOBAL PARAMETERS  
#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.5
#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0
#Moment for the angle weighting (Nmoment) = 3
#Moment for the radius weighting (PowerOfR) = 3
#x-axis parameter (xAxisParameter) = 2
#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 
3 0.501424 48203.8 191722


==> anc/n3DataNoColorFluc/RawData/n3NCFt0LMResults.txt <==
#//------------------------- 
#// GLOBAL PARAMETERS  
#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.4
#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0
#Moment for the angle weighting (Nmoment) = 3
#Moment for the radius weighting (PowerOfR) = 3
#x-axis parameter (xAxisParameter) = 2
#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 
3 0.456542 56209.2 269678


==> anc/n3DataNoColorFluc/RawData/n3NCFt0MMResults.txt <==
#//------------------------- 
#// GLOBAL PARAMETERS  
#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.6
#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0
#Moment for the angle weighting (Nmoment) = 3
#Moment for the radius weighting (PowerOfR) = 3
#x-axis parameter (xAxisParameter) = 2
#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 
3 0.529217 42545.7 151911


==> anc/n3DataNoColorFluc/RawData/n3NCFt0Merged.txt <==
#//------------------------- 	#//------------------------- 	#//------------------------- 
#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  
#//------------------------- 	#//------------------------- 	#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.5	#Gluon mass (gluonMass) = 0.6	#Gluon mass (gluonMass) = 0.4
#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0	#Proper time (tau) = 0	#Proper time (tau) = 0
#Moment for the angle weighting (Nmoment) = 3	#Moment for the angle weighting (Nmoment) = 3	#Moment for the angle weighting (Nmoment) = 3
#Moment for the radius weighting (PowerOfR) = 3	#Moment for the radius weighting (PowerOfR) = 3	#Moment for the radius weighting (PowerOfR) = 3
#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2
#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 
3 0.501424 48203.8 191722	3 0.529217 42545.7 151911	3 0.456542 56209.2 269678


==> anc/n3DataNoColorFluc/RawData/n3NCFt1DResults.txt <==
#//------------------------- 
#// GLOBAL PARAMETERS  
#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.5
#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.33333
#Moment for the angle weighting (Nmoment) = 3
#Moment for the radius weighting (PowerOfR) = 3
#x-axis parameter (xAxisParameter) = 2
#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 
3 0.29349 3600.27 41797.4


==> anc/n3DataNoColorFluc/RawData/n3NCFt1LMResults.txt <==
#//------------------------- 
#// GLOBAL PARAMETERS  
#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.4
#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.33333
#Moment for the angle weighting (Nmoment) = 3
#Moment for the radius weighting (PowerOfR) = 3
#x-axis parameter (xAxisParameter) = 2
#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 
3 0.174068 2001.66 66062.5


==> anc/n3DataNoColorFluc/RawData/n3NCFt1MMResults.txt <==
#//------------------------- 
#// GLOBAL PARAMETERS  
#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.6
#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.33333
#Moment for the angle weighting (Nmoment) = 3
#Moment for the radius weighting (PowerOfR) = 3
#x-axis parameter (xAxisParameter) = 2
#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 
3 0.354739 3789.49 30113.6


==> anc/n3DataNoColorFluc/RawData/n3NCFt1Merged.txt <==
#//------------------------- 	#//------------------------- 	#//------------------------- 
#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  
#//------------------------- 	#//------------------------- 	#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.5	#Gluon mass (gluonMass) = 0.6	#Gluon mass (gluonMass) = 0.4
#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.33333	#Proper time (tau) = 0.33333	#Proper time (tau) = 0.33333
#Moment for the angle weighting (Nmoment) = 3	#Moment for the angle weighting (Nmoment) = 3	#Moment for the angle weighting (Nmoment) = 3
#Moment for the radius weighting (PowerOfR) = 3	#Moment for the radius weighting (PowerOfR) = 3	#Moment for the radius weighting (PowerOfR) = 3
#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2
#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 
3 0.29349 3600.27 41797.4	3 0.354739 3789.49 30113.6	3 0.174068 2001.66 66062.5


==> anc/n4DataNoColorFluc/Plots/n4FullyMergedNCFResultWithTau.txt <==
#//------------------------- 	#//------------------------- 	#//------------------------- 
#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  
#//------------------------- 	#//------------------------- 	#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.5	#Gluon mass (gluonMass) = 0.6	#Gluon mass (gluonMass) = 0.4
#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0	#Proper time (tau) = 0	#Proper time (tau) = 0
#Moment for the angle weighting (Nmoment) = 4	#Moment for the angle weighting (Nmoment) = 4	#Moment for the angle weighting (Nmoment) = 4
#Moment for the radius weighting (PowerOfR) = 4	#Moment for the radius weighting (PowerOfR) = 4	#Moment for the radius weighting (PowerOfR) = 4
#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2
#0.Tau*Qs 1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 
0 4 0.626394 1.23693e+06 3.15246e+06	4 0.685497 1.0874e+06 2.31407e+06	4 0.534127 1.47287e+06 5.16267e+06
#//------------------------- 	#//------------------------- 	#//------------------------- 
#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  
#//------------------------- 	#//------------------------- 	#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.5	#Gluon mass (gluonMass) = 0.6	#Gluon mass (gluonMass) = 0.4
#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.03333	#Proper time (tau) = 0.03333	#Proper time (tau) = 0.03333
#Moment for the angle weighting (Nmoment) = 4	#Moment for the angle weighting (Nmoment) = 4	#Moment for the angle weighting (Nmoment) = 4
#Moment for the radius weighting (PowerOfR) = 4	#Moment for the radius weighting (PowerOfR) = 4	#Moment for the radius weighting (PowerOfR) = 4
#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2
#0.Tau*Qs 1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 
0.1 4 0.615511 1.09209e+06 2.88261e+06	4 0.688787 990412 2.08759e+06	4 0.513479 1.26679e+06 4.80463e+06
#//------------------------- 	#//------------------------- 	#//------------------------- 
#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  
#//------------------------- 	#//------------------------- 	#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.5	#Gluon mass (gluonMass) = 0.6	#Gluon mass (gluonMass) = 0.4
#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.06666	#Proper time (tau) = 0.06666	#Proper time (tau) = 0.06666
#Moment for the angle weighting (Nmoment) = 4	#Moment for the angle weighting (Nmoment) = 4	#Moment for the angle weighting (Nmoment) = 4
#Moment for the radius weighting (PowerOfR) = 4	#Moment for the radius weighting (PowerOfR) = 4	#Moment for the radius weighting (PowerOfR) = 4
#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2
#0.Tau*Qs 1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 
0.2 4 0.61429 965415 2.55839e+06	4 0.681386 847299 1.82495e+06	4 0.511933 1.14102e+06 4.3538e+06
#//------------------------- 	#//------------------------- 	#//------------------------- 
#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  
#//------------------------- 	#//------------------------- 	#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.5	#Gluon mass (gluonMass) = 0.6	#Gluon mass (gluonMass) = 0.4
#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.09999	#Proper time (tau) = 0.09999	#Proper time (tau) = 0.09999
#Moment for the angle weighting (Nmoment) = 4	#Moment for the angle weighting (Nmoment) = 4	#Moment for the angle weighting (Nmoment) = 4
#Moment for the radius weighting (PowerOfR) = 4	#Moment for the radius weighting (PowerOfR) = 4	#Moment for the radius weighting (PowerOfR) = 4
#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2
#0.Tau*Qs 1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 
0.3 4 0.576508 736868 2.21706e+06	4 0.631747 619683 1.55269e+06	4 0.50077 966979 3.85603e+06
#//------------------------- 	#//------------------------- 	#//------------------------- 
#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  
#//------------------------- 	#//------------------------- 	#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.5	#Gluon mass (gluonMass) = 0.6	#Gluon mass (gluonMass) = 0.4
#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.13333	#Proper time (tau) = 0.13333	#Proper time (tau) = 0.13333
#Moment for the angle weighting (Nmoment) = 4	#Moment for the angle weighting (Nmoment) = 4	#Moment for the angle weighting (Nmoment) = 4
#Moment for the radius weighting (PowerOfR) = 4	#Moment for the radius weighting (PowerOfR) = 4	#Moment for the radius weighting (PowerOfR) = 4
#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2
#0.Tau*Qs 1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 
0.4 4 0.588152 660120 1.90828e+06	4 0.651239 557666 1.3149e+06	4 0.490181 813763 3.38676e+06
#//------------------------- 	#//------------------------- 	#//------------------------- 
#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  
#//------------------------- 	#//------------------------- 	#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.5	#Gluon mass (gluonMass) = 0.6	#Gluon mass (gluonMass) = 0.4
#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.16666	#Proper time (tau) = 0.16666	#Proper time (tau) = 0.16666
#Moment for the angle weighting (Nmoment) = 4	#Moment for the angle weighting (Nmoment) = 4	#Moment for the angle weighting (Nmoment) = 4
#Moment for the radius weighting (PowerOfR) = 4	#Moment for the radius weighting (PowerOfR) = 4	#Moment for the radius weighting (PowerOfR) = 4
#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2
#0.Tau*Qs 1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 
0.5 4 0.582699 556333 1.6385e+06	4 0.657383 481173 1.11343e+06	4 0.484603 694616 2.95783e+06
#//------------------------- 	#//------------------------- 	#//------------------------- 
#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  
#//------------------------- 	#//------------------------- 	#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.5	#Gluon mass (gluonMass) = 0.6	#Gluon mass (gluonMass) = 0.4
#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.19999	#Proper time (tau) = 0.19999	#Proper time (tau) = 0.19999
#Moment for the angle weighting (Nmoment) = 4	#Moment for the angle weighting (Nmoment) = 4	#Moment for the angle weighting (Nmoment) = 4
#Moment for the radius weighting (PowerOfR) = 4	#Moment for the radius weighting (PowerOfR) = 4	#Moment for the radius weighting (PowerOfR) = 4
#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2
#0.Tau*Qs 1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 
0.6 4 0.560398 441459 1.40571e+06	4 0.623676 367434 944631	4 0.458372 540460 2.57233e+06
#//------------------------- 	#//------------------------- 	#//------------------------- 
#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  
#//------------------------- 	#//------------------------- 	#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.5	#Gluon mass (gluonMass) = 0.6	#Gluon mass (gluonMass) = 0.4
#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.23333	#Proper time (tau) = 0.23333	#Proper time (tau) = 0.23333
#Moment for the angle weighting (Nmoment) = 4	#Moment for the angle weighting (Nmoment) = 4	#Moment for the angle weighting (Nmoment) = 4
#Moment for the radius weighting (PowerOfR) = 4	#Moment for the radius weighting (PowerOfR) = 4	#Moment for the radius weighting (PowerOfR) = 4
#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2
#0.Tau*Qs 1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 
0.7 4 0.594048 424559 1.20308e+06	4 0.639165 327338 801255	4 0.453286 457251 2.22541e+06
#//------------------------- 	#//------------------------- 	#//------------------------- 
#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  
#//------------------------- 	#//------------------------- 	#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.5	#Gluon mass (gluonMass) = 0.6	#Gluon mass (gluonMass) = 0.4
#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.26666	#Proper time (tau) = 0.26666	#Proper time (tau) = 0.26666
#Moment for the angle weighting (Nmoment) = 4	#Moment for the angle weighting (Nmoment) = 4	#Moment for the angle weighting (Nmoment) = 4
#Moment for the radius weighting (PowerOfR) = 4	#Moment for the radius weighting (PowerOfR) = 4	#Moment for the radius weighting (PowerOfR) = 4
#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2
#0.Tau*Qs 1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 
0.8 4 0.56788 331718 1.02862e+06	4 0.405522 111895 680429	4 0.482082 445737 1.91795e+06
#//------------------------- 	#//------------------------- 	#//------------------------- 
#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  
#//------------------------- 	#//------------------------- 	#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.5	#Gluon mass (gluonMass) = 0.6	#Gluon mass (gluonMass) = 0.4
#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.29999	#Proper time (tau) = 0.29999	#Proper time (tau) = 0.29999
#Moment for the angle weighting (Nmoment) = 4	#Moment for the angle weighting (Nmoment) = 4	#Moment for the angle weighting (Nmoment) = 4
#Moment for the radius weighting (PowerOfR) = 4	#Moment for the radius weighting (PowerOfR) = 4	#Moment for the radius weighting (PowerOfR) = 4
#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2
#0.Tau*Qs 1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 
0.9 4 0.507451 226764 880615	4 0.42019 102392 579927	4 0.403968 269322 1.65036e+06
#//------------------------- 	#//------------------------- 	#//------------------------- 
#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  
#//------------------------- 	#//------------------------- 	#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.5	#Gluon mass (gluonMass) = 0.6	#Gluon mass (gluonMass) = 0.4
#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.33333	#Proper time (tau) = 0.33333	#Proper time (tau) = 0.33333
#Moment for the angle weighting (Nmoment) = 4	#Moment for the angle weighting (Nmoment) = 4	#Moment for the angle weighting (Nmoment) = 4
#Moment for the radius weighting (PowerOfR) = 4	#Moment for the radius weighting (PowerOfR) = 4	#Moment for the radius weighting (PowerOfR) = 4
#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2
#0.Tau*Qs 1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 
1 4 0.223457 37688.5 754783	4 0.373321 69095.5 495775	4 0.323308 148276 1.41853e+06


==> anc/n4DataNoColorFluc/Plots/plotNCFn4M.txt <==
reset
reset session

set terminal pdfcairo rounded font "Times-Roman,50" size 25,20
set output 'NCFn4Mplot.pdf'

set key font "Times-Roman, 50"

set ylabel "{/Symbol e}_{4}\\{2\\}" font "Times-Roman, 50"
set xlabel "{/Symbol t}Q_{s}" font "Times-Roman, 50"

set xtics 0,0.1,1
set ytics 0,0.1,1
set xrange [0:1]
set yrange [0.2:0.8]

set style fill transparent solid 0.5 noborder

plot "n4FullyMergedNCFResultWithTau.txt" using 1:7:11 with filledcurves lc rgb "blue" notitle, \
"n4FullyMergedNCFResultWithTau.txt" using 1:3 pt 7 lc rgb "blue" ps 3 title "Proton hot spot fluctuations"

unset output
unset terminal

reset
reset session

==> anc/n4DataNoColorFluc/RawData/n4FullyMergedNCFResult.txt <==
#//------------------------- 	#//------------------------- 	#//------------------------- 
#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  
#//------------------------- 	#//------------------------- 	#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.5	#Gluon mass (gluonMass) = 0.6	#Gluon mass (gluonMass) = 0.4
#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0	#Proper time (tau) = 0	#Proper time (tau) = 0
#Moment for the angle weighting (Nmoment) = 4	#Moment for the angle weighting (Nmoment) = 4	#Moment for the angle weighting (Nmoment) = 4
#Moment for the radius weighting (PowerOfR) = 4	#Moment for the radius weighting (PowerOfR) = 4	#Moment for the radius weighting (PowerOfR) = 4
#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2
#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 
4 0.626394 1.23693e+06 3.15246e+06	4 0.685497 1.0874e+06 2.31407e+06	4 0.534127 1.47287e+06 5.16267e+06
#//------------------------- 	#//------------------------- 	#//------------------------- 
#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  
#//------------------------- 	#//------------------------- 	#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.5	#Gluon mass (gluonMass) = 0.6	#Gluon mass (gluonMass) = 0.4
#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.03333	#Proper time (tau) = 0.03333	#Proper time (tau) = 0.03333
#Moment for the angle weighting (Nmoment) = 4	#Moment for the angle weighting (Nmoment) = 4	#Moment for the angle weighting (Nmoment) = 4
#Moment for the radius weighting (PowerOfR) = 4	#Moment for the radius weighting (PowerOfR) = 4	#Moment for the radius weighting (PowerOfR) = 4
#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2
#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 
4 0.615511 1.09209e+06 2.88261e+06	4 0.688787 990412 2.08759e+06	4 0.513479 1.26679e+06 4.80463e+06
#//------------------------- 	#//------------------------- 	#//------------------------- 
#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  
#//------------------------- 	#//------------------------- 	#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.5	#Gluon mass (gluonMass) = 0.6	#Gluon mass (gluonMass) = 0.4
#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.06666	#Proper time (tau) = 0.06666	#Proper time (tau) = 0.06666
#Moment for the angle weighting (Nmoment) = 4	#Moment for the angle weighting (Nmoment) = 4	#Moment for the angle weighting (Nmoment) = 4
#Moment for the radius weighting (PowerOfR) = 4	#Moment for the radius weighting (PowerOfR) = 4	#Moment for the radius weighting (PowerOfR) = 4
#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2
#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 
4 0.61429 965415 2.55839e+06	4 0.681386 847299 1.82495e+06	4 0.511933 1.14102e+06 4.3538e+06
#//------------------------- 	#//------------------------- 	#//------------------------- 
#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  
#//------------------------- 	#//------------------------- 	#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.5	#Gluon mass (gluonMass) = 0.6	#Gluon mass (gluonMass) = 0.4
#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.09999	#Proper time (tau) = 0.09999	#Proper time (tau) = 0.09999
#Moment for the angle weighting (Nmoment) = 4	#Moment for the angle weighting (Nmoment) = 4	#Moment for the angle weighting (Nmoment) = 4
#Moment for the radius weighting (PowerOfR) = 4	#Moment for the radius weighting (PowerOfR) = 4	#Moment for the radius weighting (PowerOfR) = 4
#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2
#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 
4 0.576508 736868 2.21706e+06	4 0.631747 619683 1.55269e+06	4 0.50077 966979 3.85603e+06
#//------------------------- 	#//------------------------- 	#//------------------------- 
#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  
#//------------------------- 	#//------------------------- 	#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.5	#Gluon mass (gluonMass) = 0.6	#Gluon mass (gluonMass) = 0.4
#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.13333	#Proper time (tau) = 0.13333	#Proper time (tau) = 0.13333
#Moment for the angle weighting (Nmoment) = 4	#Moment for the angle weighting (Nmoment) = 4	#Moment for the angle weighting (Nmoment) = 4
#Moment for the radius weighting (PowerOfR) = 4	#Moment for the radius weighting (PowerOfR) = 4	#Moment for the radius weighting (PowerOfR) = 4
#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2
#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 
4 0.588152 660120 1.90828e+06	4 0.651239 557666 1.3149e+06	4 0.490181 813763 3.38676e+06
#//------------------------- 	#//------------------------- 	#//------------------------- 
#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  
#//------------------------- 	#//------------------------- 	#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.5	#Gluon mass (gluonMass) = 0.6	#Gluon mass (gluonMass) = 0.4
#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.16666	#Proper time (tau) = 0.16666	#Proper time (tau) = 0.16666
#Moment for the angle weighting (Nmoment) = 4	#Moment for the angle weighting (Nmoment) = 4	#Moment for the angle weighting (Nmoment) = 4
#Moment for the radius weighting (PowerOfR) = 4	#Moment for the radius weighting (PowerOfR) = 4	#Moment for the radius weighting (PowerOfR) = 4
#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2
#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 
4 0.582699 556333 1.6385e+06	4 0.657383 481173 1.11343e+06	4 0.484603 694616 2.95783e+06
#//------------------------- 	#//------------------------- 	#//------------------------- 
#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  
#//------------------------- 	#//------------------------- 	#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.5	#Gluon mass (gluonMass) = 0.6	#Gluon mass (gluonMass) = 0.4
#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.19999	#Proper time (tau) = 0.19999	#Proper time (tau) = 0.19999
#Moment for the angle weighting (Nmoment) = 4	#Moment for the angle weighting (Nmoment) = 4	#Moment for the angle weighting (Nmoment) = 4
#Moment for the radius weighting (PowerOfR) = 4	#Moment for the radius weighting (PowerOfR) = 4	#Moment for the radius weighting (PowerOfR) = 4
#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2
#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 
4 0.560398 441459 1.40571e+06	4 0.623676 367434 944631	4 0.458372 540460 2.57233e+06
#//------------------------- 	#//------------------------- 	#//------------------------- 
#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  
#//------------------------- 	#//------------------------- 	#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.5	#Gluon mass (gluonMass) = 0.6	#Gluon mass (gluonMass) = 0.4
#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.23333	#Proper time (tau) = 0.23333	#Proper time (tau) = 0.23333
#Moment for the angle weighting (Nmoment) = 4	#Moment for the angle weighting (Nmoment) = 4	#Moment for the angle weighting (Nmoment) = 4
#Moment for the radius weighting (PowerOfR) = 4	#Moment for the radius weighting (PowerOfR) = 4	#Moment for the radius weighting (PowerOfR) = 4
#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2
#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 
4 0.594048 424559 1.20308e+06	4 0.639165 327338 801255	4 0.453286 457251 2.22541e+06
#//------------------------- 	#//------------------------- 	#//------------------------- 
#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  
#//------------------------- 	#//------------------------- 	#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.5	#Gluon mass (gluonMass) = 0.6	#Gluon mass (gluonMass) = 0.4
#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.26666	#Proper time (tau) = 0.26666	#Proper time (tau) = 0.26666
#Moment for the angle weighting (Nmoment) = 4	#Moment for the angle weighting (Nmoment) = 4	#Moment for the angle weighting (Nmoment) = 4
#Moment for the radius weighting (PowerOfR) = 4	#Moment for the radius weighting (PowerOfR) = 4	#Moment for the radius weighting (PowerOfR) = 4
#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2
#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 
4 0.56788 331718 1.02862e+06	4 0.405522 111895 680429	4 0.482082 445737 1.91795e+06
#//------------------------- 	#//------------------------- 	#//------------------------- 
#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  
#//------------------------- 	#//------------------------- 	#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.5	#Gluon mass (gluonMass) = 0.6	#Gluon mass (gluonMass) = 0.4
#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.29999	#Proper time (tau) = 0.29999	#Proper time (tau) = 0.29999
#Moment for the angle weighting (Nmoment) = 4	#Moment for the angle weighting (Nmoment) = 4	#Moment for the angle weighting (Nmoment) = 4
#Moment for the radius weighting (PowerOfR) = 4	#Moment for the radius weighting (PowerOfR) = 4	#Moment for the radius weighting (PowerOfR) = 4
#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2
#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 
4 0.507451 226764 880615	4 0.42019 102392 579927	4 0.403968 269322 1.65036e+06
#//------------------------- 	#//------------------------- 	#//------------------------- 
#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  
#//------------------------- 	#//------------------------- 	#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.5	#Gluon mass (gluonMass) = 0.6	#Gluon mass (gluonMass) = 0.4
#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.33333	#Proper time (tau) = 0.33333	#Proper time (tau) = 0.33333
#Moment for the angle weighting (Nmoment) = 4	#Moment for the angle weighting (Nmoment) = 4	#Moment for the angle weighting (Nmoment) = 4
#Moment for the radius weighting (PowerOfR) = 4	#Moment for the radius weighting (PowerOfR) = 4	#Moment for the radius weighting (PowerOfR) = 4
#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2
#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 
4 0.223457 37688.5 754783	4 0.373321 69095.5 495775	4 0.323308 148276 1.41853e+06


==> anc/n4DataNoColorFluc/RawData/n4NCFt01DResults.txt <==
#//------------------------- 
#// GLOBAL PARAMETERS  
#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.5
#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.03333
#Moment for the angle weighting (Nmoment) = 4
#Moment for the radius weighting (PowerOfR) = 4
#x-axis parameter (xAxisParameter) = 2
#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 
4 0.615511 1.09209e+06 2.88261e+06


==> anc/n4DataNoColorFluc/RawData/n4NCFt01LMResults.txt <==
#//------------------------- 
#// GLOBAL PARAMETERS  
#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.4
#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.03333
#Moment for the angle weighting (Nmoment) = 4
#Moment for the radius weighting (PowerOfR) = 4
#x-axis parameter (xAxisParameter) = 2
#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 
4 0.513479 1.26679e+06 4.80463e+06


==> anc/n4DataNoColorFluc/RawData/n4NCFt01MMResults.txt <==
#//------------------------- 
#// GLOBAL PARAMETERS  
#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.6
#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.03333
#Moment for the angle weighting (Nmoment) = 4
#Moment for the radius weighting (PowerOfR) = 4
#x-axis parameter (xAxisParameter) = 2
#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 
4 0.688787 990412 2.08759e+06


==> anc/n4DataNoColorFluc/RawData/n4NCFt01Merged.txt <==
#//------------------------- 	#//------------------------- 	#//------------------------- 
#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  
#//------------------------- 	#//------------------------- 	#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.5	#Gluon mass (gluonMass) = 0.6	#Gluon mass (gluonMass) = 0.4
#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.03333	#Proper time (tau) = 0.03333	#Proper time (tau) = 0.03333
#Moment for the angle weighting (Nmoment) = 4	#Moment for the angle weighting (Nmoment) = 4	#Moment for the angle weighting (Nmoment) = 4
#Moment for the radius weighting (PowerOfR) = 4	#Moment for the radius weighting (PowerOfR) = 4	#Moment for the radius weighting (PowerOfR) = 4
#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2
#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 
4 0.615511 1.09209e+06 2.88261e+06	4 0.688787 990412 2.08759e+06	4 0.513479 1.26679e+06 4.80463e+06


==> anc/n4DataNoColorFluc/RawData/n4NCFt02DResults.txt <==
#//------------------------- 
#// GLOBAL PARAMETERS  
#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.5
#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.06666
#Moment for the angle weighting (Nmoment) = 4
#Moment for the radius weighting (PowerOfR) = 4
#x-axis parameter (xAxisParameter) = 2
#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 
4 0.61429 965415 2.55839e+06


==> anc/n4DataNoColorFluc/RawData/n4NCFt02LMResults.txt <==
#//------------------------- 
#// GLOBAL PARAMETERS  
#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.4
#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.06666
#Moment for the angle weighting (Nmoment) = 4
#Moment for the radius weighting (PowerOfR) = 4
#x-axis parameter (xAxisParameter) = 2
#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 
4 0.511933 1.14102e+06 4.3538e+06


==> anc/n4DataNoColorFluc/RawData/n4NCFt02MMResults.txt <==
#//------------------------- 
#// GLOBAL PARAMETERS  
#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.6
#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.06666
#Moment for the angle weighting (Nmoment) = 4
#Moment for the radius weighting (PowerOfR) = 4
#x-axis parameter (xAxisParameter) = 2
#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 
4 0.681386 847299 1.82495e+06


==> anc/n4DataNoColorFluc/RawData/n4NCFt02Merged.txt <==
#//------------------------- 	#//------------------------- 	#//------------------------- 
#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  
#//------------------------- 	#//------------------------- 	#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.5	#Gluon mass (gluonMass) = 0.6	#Gluon mass (gluonMass) = 0.4
#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.06666	#Proper time (tau) = 0.06666	#Proper time (tau) = 0.06666
#Moment for the angle weighting (Nmoment) = 4	#Moment for the angle weighting (Nmoment) = 4	#Moment for the angle weighting (Nmoment) = 4
#Moment for the radius weighting (PowerOfR) = 4	#Moment for the radius weighting (PowerOfR) = 4	#Moment for the radius weighting (PowerOfR) = 4
#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2
#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 
4 0.61429 965415 2.55839e+06	4 0.681386 847299 1.82495e+06	4 0.511933 1.14102e+06 4.3538e+06


==> anc/n4DataNoColorFluc/RawData/n4NCFt03DResults.txt <==
#//------------------------- 
#// GLOBAL PARAMETERS  
#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.5
#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.09999
#Moment for the angle weighting (Nmoment) = 4
#Moment for the radius weighting (PowerOfR) = 4
#x-axis parameter (xAxisParameter) = 2
#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 
4 0.576508 736868 2.21706e+06


==> anc/n4DataNoColorFluc/RawData/n4NCFt03LMResults.txt <==
#//------------------------- 
#// GLOBAL PARAMETERS  
#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.4
#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.09999
#Moment for the angle weighting (Nmoment) = 4
#Moment for the radius weighting (PowerOfR) = 4
#x-axis parameter (xAxisParameter) = 2
#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 
4 0.50077 966979 3.85603e+06


==> anc/n4DataNoColorFluc/RawData/n4NCFt03MMResults.txt <==
#//------------------------- 
#// GLOBAL PARAMETERS  
#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.6
#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.09999
#Moment for the angle weighting (Nmoment) = 4
#Moment for the radius weighting (PowerOfR) = 4
#x-axis parameter (xAxisParameter) = 2
#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 
4 0.631747 619683 1.55269e+06


==> anc/n4DataNoColorFluc/RawData/n4NCFt03Merged.txt <==
#//------------------------- 	#//------------------------- 	#//------------------------- 
#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  
#//------------------------- 	#//------------------------- 	#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.5	#Gluon mass (gluonMass) = 0.6	#Gluon mass (gluonMass) = 0.4
#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.09999	#Proper time (tau) = 0.09999	#Proper time (tau) = 0.09999
#Moment for the angle weighting (Nmoment) = 4	#Moment for the angle weighting (Nmoment) = 4	#Moment for the angle weighting (Nmoment) = 4
#Moment for the radius weighting (PowerOfR) = 4	#Moment for the radius weighting (PowerOfR) = 4	#Moment for the radius weighting (PowerOfR) = 4
#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2
#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 
4 0.576508 736868 2.21706e+06	4 0.631747 619683 1.55269e+06	4 0.50077 966979 3.85603e+06


==> anc/n4DataNoColorFluc/RawData/n4NCFt04DResults.txt <==
#//------------------------- 
#// GLOBAL PARAMETERS  
#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.5
#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.13333
#Moment for the angle weighting (Nmoment) = 4
#Moment for the radius weighting (PowerOfR) = 4
#x-axis parameter (xAxisParameter) = 2
#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 
4 0.588152 660120 1.90828e+06


==> anc/n4DataNoColorFluc/RawData/n4NCFt04LMResults.txt <==
#//------------------------- 
#// GLOBAL PARAMETERS  
#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.4
#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.13333
#Moment for the angle weighting (Nmoment) = 4
#Moment for the radius weighting (PowerOfR) = 4
#x-axis parameter (xAxisParameter) = 2
#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 
4 0.490181 813763 3.38676e+06


==> anc/n4DataNoColorFluc/RawData/n4NCFt04MMResults.txt <==
#//------------------------- 
#// GLOBAL PARAMETERS  
#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.6
#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.13333
#Moment for the angle weighting (Nmoment) = 4
#Moment for the radius weighting (PowerOfR) = 4
#x-axis parameter (xAxisParameter) = 2
#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 
4 0.651239 557666 1.3149e+06


==> anc/n4DataNoColorFluc/RawData/n4NCFt04Merged.txt <==
#//------------------------- 	#//------------------------- 	#//------------------------- 
#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  
#//------------------------- 	#//------------------------- 	#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.5	#Gluon mass (gluonMass) = 0.6	#Gluon mass (gluonMass) = 0.4
#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.13333	#Proper time (tau) = 0.13333	#Proper time (tau) = 0.13333
#Moment for the angle weighting (Nmoment) = 4	#Moment for the angle weighting (Nmoment) = 4	#Moment for the angle weighting (Nmoment) = 4
#Moment for the radius weighting (PowerOfR) = 4	#Moment for the radius weighting (PowerOfR) = 4	#Moment for the radius weighting (PowerOfR) = 4
#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2
#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 
4 0.588152 660120 1.90828e+06	4 0.651239 557666 1.3149e+06	4 0.490181 813763 3.38676e+06


==> anc/n4DataNoColorFluc/RawData/n4NCFt05DResults.txt <==
#//------------------------- 
#// GLOBAL PARAMETERS  
#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.5
#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.16666
#Moment for the angle weighting (Nmoment) = 4
#Moment for the radius weighting (PowerOfR) = 4
#x-axis parameter (xAxisParameter) = 2
#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 
4 0.582699 556333 1.6385e+06


==> anc/n4DataNoColorFluc/RawData/n4NCFt05LMResults.txt <==
#//------------------------- 
#// GLOBAL PARAMETERS  
#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.4
#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.16666
#Moment for the angle weighting (Nmoment) = 4
#Moment for the radius weighting (PowerOfR) = 4
#x-axis parameter (xAxisParameter) = 2
#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 
4 0.484603 694616 2.95783e+06


==> anc/n4DataNoColorFluc/RawData/n4NCFt05MMResults.txt <==
#//------------------------- 
#// GLOBAL PARAMETERS  
#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.6
#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.16666
#Moment for the angle weighting (Nmoment) = 4
#Moment for the radius weighting (PowerOfR) = 4
#x-axis parameter (xAxisParameter) = 2
#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 
4 0.657383 481173 1.11343e+06


==> anc/n4DataNoColorFluc/RawData/n4NCFt05Merged.txt <==
#//------------------------- 	#//------------------------- 	#//------------------------- 
#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  
#//------------------------- 	#//------------------------- 	#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.5	#Gluon mass (gluonMass) = 0.6	#Gluon mass (gluonMass) = 0.4
#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.16666	#Proper time (tau) = 0.16666	#Proper time (tau) = 0.16666
#Moment for the angle weighting (Nmoment) = 4	#Moment for the angle weighting (Nmoment) = 4	#Moment for the angle weighting (Nmoment) = 4
#Moment for the radius weighting (PowerOfR) = 4	#Moment for the radius weighting (PowerOfR) = 4	#Moment for the radius weighting (PowerOfR) = 4
#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2
#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 
4 0.582699 556333 1.6385e+06	4 0.657383 481173 1.11343e+06	4 0.484603 694616 2.95783e+06


==> anc/n4DataNoColorFluc/RawData/n4NCFt06DResults.txt <==
#//------------------------- 
#// GLOBAL PARAMETERS  
#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.5
#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.19999
#Moment for the angle weighting (Nmoment) = 4
#Moment for the radius weighting (PowerOfR) = 4
#x-axis parameter (xAxisParameter) = 2
#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 
4 0.560398 441459 1.40571e+06


==> anc/n4DataNoColorFluc/RawData/n4NCFt06LMResults.txt <==
#//------------------------- 
#// GLOBAL PARAMETERS  
#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.4
#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.19999
#Moment for the angle weighting (Nmoment) = 4
#Moment for the radius weighting (PowerOfR) = 4
#x-axis parameter (xAxisParameter) = 2
#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 
4 0.458372 540460 2.57233e+06


==> anc/n4DataNoColorFluc/RawData/n4NCFt06MMResults.txt <==
#//------------------------- 
#// GLOBAL PARAMETERS  
#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.6
#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.19999
#Moment for the angle weighting (Nmoment) = 4
#Moment for the radius weighting (PowerOfR) = 4
#x-axis parameter (xAxisParameter) = 2
#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 
4 0.623676 367434 944631


==> anc/n4DataNoColorFluc/RawData/n4NCFt06Merged.txt <==
#//------------------------- 	#//------------------------- 	#//------------------------- 
#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  
#//------------------------- 	#//------------------------- 	#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.5	#Gluon mass (gluonMass) = 0.6	#Gluon mass (gluonMass) = 0.4
#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.19999	#Proper time (tau) = 0.19999	#Proper time (tau) = 0.19999
#Moment for the angle weighting (Nmoment) = 4	#Moment for the angle weighting (Nmoment) = 4	#Moment for the angle weighting (Nmoment) = 4
#Moment for the radius weighting (PowerOfR) = 4	#Moment for the radius weighting (PowerOfR) = 4	#Moment for the radius weighting (PowerOfR) = 4
#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2
#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 
4 0.560398 441459 1.40571e+06	4 0.623676 367434 944631	4 0.458372 540460 2.57233e+06


==> anc/n4DataNoColorFluc/RawData/n4NCFt07DResults.txt <==
#//------------------------- 
#// GLOBAL PARAMETERS  
#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.5
#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.23333
#Moment for the angle weighting (Nmoment) = 4
#Moment for the radius weighting (PowerOfR) = 4
#x-axis parameter (xAxisParameter) = 2
#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 
4 0.594048 424559 1.20308e+06


==> anc/n4DataNoColorFluc/RawData/n4NCFt07LMResults.txt <==
#//------------------------- 
#// GLOBAL PARAMETERS  
#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.4
#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.23333
#Moment for the angle weighting (Nmoment) = 4
#Moment for the radius weighting (PowerOfR) = 4
#x-axis parameter (xAxisParameter) = 2
#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 
4 0.453286 457251 2.22541e+06


==> anc/n4DataNoColorFluc/RawData/n4NCFt07MMResults.txt <==
#//------------------------- 
#// GLOBAL PARAMETERS  
#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.6
#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.23333
#Moment for the angle weighting (Nmoment) = 4
#Moment for the radius weighting (PowerOfR) = 4
#x-axis parameter (xAxisParameter) = 2
#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 
4 0.639165 327338 801255


==> anc/n4DataNoColorFluc/RawData/n4NCFt07Merged.txt <==
#//------------------------- 	#//------------------------- 	#//------------------------- 
#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  
#//------------------------- 	#//------------------------- 	#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.5	#Gluon mass (gluonMass) = 0.6	#Gluon mass (gluonMass) = 0.4
#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.23333	#Proper time (tau) = 0.23333	#Proper time (tau) = 0.23333
#Moment for the angle weighting (Nmoment) = 4	#Moment for the angle weighting (Nmoment) = 4	#Moment for the angle weighting (Nmoment) = 4
#Moment for the radius weighting (PowerOfR) = 4	#Moment for the radius weighting (PowerOfR) = 4	#Moment for the radius weighting (PowerOfR) = 4
#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2
#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 
4 0.594048 424559 1.20308e+06	4 0.639165 327338 801255	4 0.453286 457251 2.22541e+06


==> anc/n4DataNoColorFluc/RawData/n4NCFt08DResults.txt <==
#//------------------------- 
#// GLOBAL PARAMETERS  
#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.5
#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.26666
#Moment for the angle weighting (Nmoment) = 4
#Moment for the radius weighting (PowerOfR) = 4
#x-axis parameter (xAxisParameter) = 2
#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 
4 0.56788 331718 1.02862e+06


==> anc/n4DataNoColorFluc/RawData/n4NCFt08LMResults.txt <==
#//------------------------- 
#// GLOBAL PARAMETERS  
#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.4
#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.26666
#Moment for the angle weighting (Nmoment) = 4
#Moment for the radius weighting (PowerOfR) = 4
#x-axis parameter (xAxisParameter) = 2
#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 
4 0.482082 445737 1.91795e+06


==> anc/n4DataNoColorFluc/RawData/n4NCFt08MMResults.txt <==
#//------------------------- 
#// GLOBAL PARAMETERS  
#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.6
#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.26666
#Moment for the angle weighting (Nmoment) = 4
#Moment for the radius weighting (PowerOfR) = 4
#x-axis parameter (xAxisParameter) = 2
#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 
4 0.405522 111895 680429


==> anc/n4DataNoColorFluc/RawData/n4NCFt08Merged.txt <==
#//------------------------- 	#//------------------------- 	#//------------------------- 
#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  
#//------------------------- 	#//------------------------- 	#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.5	#Gluon mass (gluonMass) = 0.6	#Gluon mass (gluonMass) = 0.4
#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.26666	#Proper time (tau) = 0.26666	#Proper time (tau) = 0.26666
#Moment for the angle weighting (Nmoment) = 4	#Moment for the angle weighting (Nmoment) = 4	#Moment for the angle weighting (Nmoment) = 4
#Moment for the radius weighting (PowerOfR) = 4	#Moment for the radius weighting (PowerOfR) = 4	#Moment for the radius weighting (PowerOfR) = 4
#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2
#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 
4 0.56788 331718 1.02862e+06	4 0.405522 111895 680429	4 0.482082 445737 1.91795e+06


==> anc/n4DataNoColorFluc/RawData/n4NCFt09DResults.txt <==
#//------------------------- 
#// GLOBAL PARAMETERS  
#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.5
#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.29999
#Moment for the angle weighting (Nmoment) = 4
#Moment for the radius weighting (PowerOfR) = 4
#x-axis parameter (xAxisParameter) = 2
#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 
4 0.507451 226764 880615


==> anc/n4DataNoColorFluc/RawData/n4NCFt09LMResults.txt <==
#//------------------------- 
#// GLOBAL PARAMETERS  
#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.4
#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.29999
#Moment for the angle weighting (Nmoment) = 4
#Moment for the radius weighting (PowerOfR) = 4
#x-axis parameter (xAxisParameter) = 2
#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 
4 0.403968 269322 1.65036e+06


==> anc/n4DataNoColorFluc/RawData/n4NCFt09MMResults.txt <==
#//------------------------- 
#// GLOBAL PARAMETERS  
#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.6
#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.29999
#Moment for the angle weighting (Nmoment) = 4
#Moment for the radius weighting (PowerOfR) = 4
#x-axis parameter (xAxisParameter) = 2
#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 
4 0.42019 102392 579927


==> anc/n4DataNoColorFluc/RawData/n4NCFt09Merged.txt <==
#//------------------------- 	#//------------------------- 	#//------------------------- 
#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  
#//------------------------- 	#//------------------------- 	#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.5	#Gluon mass (gluonMass) = 0.6	#Gluon mass (gluonMass) = 0.4
#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.29999	#Proper time (tau) = 0.29999	#Proper time (tau) = 0.29999
#Moment for the angle weighting (Nmoment) = 4	#Moment for the angle weighting (Nmoment) = 4	#Moment for the angle weighting (Nmoment) = 4
#Moment for the radius weighting (PowerOfR) = 4	#Moment for the radius weighting (PowerOfR) = 4	#Moment for the radius weighting (PowerOfR) = 4
#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2
#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 
4 0.507451 226764 880615	4 0.42019 102392 579927	4 0.403968 269322 1.65036e+06


==> anc/n4DataNoColorFluc/RawData/n4NCFt0DResults.txt <==
#//------------------------- 
#// GLOBAL PARAMETERS  
#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.5
#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0
#Moment for the angle weighting (Nmoment) = 4
#Moment for the radius weighting (PowerOfR) = 4
#x-axis parameter (xAxisParameter) = 2
#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 
4 0.626394 1.23693e+06 3.15246e+06


==> anc/n4DataNoColorFluc/RawData/n4NCFt0LMResults.txt <==
#//------------------------- 
#// GLOBAL PARAMETERS  
#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.4
#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0
#Moment for the angle weighting (Nmoment) = 4
#Moment for the radius weighting (PowerOfR) = 4
#x-axis parameter (xAxisParameter) = 2
#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 
4 0.534127 1.47287e+06 5.16267e+06


==> anc/n4DataNoColorFluc/RawData/n4NCFt0MMResults.txt <==
#//------------------------- 
#// GLOBAL PARAMETERS  
#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.6
#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0
#Moment for the angle weighting (Nmoment) = 4
#Moment for the radius weighting (PowerOfR) = 4
#x-axis parameter (xAxisParameter) = 2
#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 
4 0.685497 1.0874e+06 2.31407e+06


==> anc/n4DataNoColorFluc/RawData/n4NCFt0Merged.txt <==
#//------------------------- 	#//------------------------- 	#//------------------------- 
#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  
#//------------------------- 	#//------------------------- 	#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.5	#Gluon mass (gluonMass) = 0.6	#Gluon mass (gluonMass) = 0.4
#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0	#Proper time (tau) = 0	#Proper time (tau) = 0
#Moment for the angle weighting (Nmoment) = 4	#Moment for the angle weighting (Nmoment) = 4	#Moment for the angle weighting (Nmoment) = 4
#Moment for the radius weighting (PowerOfR) = 4	#Moment for the radius weighting (PowerOfR) = 4	#Moment for the radius weighting (PowerOfR) = 4
#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2
#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 
4 0.626394 1.23693e+06 3.15246e+06	4 0.685497 1.0874e+06 2.31407e+06	4 0.534127 1.47287e+06 5.16267e+06


==> anc/n4DataNoColorFluc/RawData/n4NCFt1DResults.txt <==
#//------------------------- 
#// GLOBAL PARAMETERS  
#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.5
#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.33333
#Moment for the angle weighting (Nmoment) = 4
#Moment for the radius weighting (PowerOfR) = 4
#x-axis parameter (xAxisParameter) = 2
#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 
4 0.223457 37688.5 754783


==> anc/n4DataNoColorFluc/RawData/n4NCFt1LMResults.txt <==
#//------------------------- 
#// GLOBAL PARAMETERS  
#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.4
#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.33333
#Moment for the angle weighting (Nmoment) = 4
#Moment for the radius weighting (PowerOfR) = 4
#x-axis parameter (xAxisParameter) = 2
#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 
4 0.323308 148276 1.41853e+06


==> anc/n4DataNoColorFluc/RawData/n4NCFt1MMResults.txt <==
#//------------------------- 
#// GLOBAL PARAMETERS  
#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.6
#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.33333
#Moment for the angle weighting (Nmoment) = 4
#Moment for the radius weighting (PowerOfR) = 4
#x-axis parameter (xAxisParameter) = 2
#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 
4 0.373321 69095.5 495775


==> anc/n4DataNoColorFluc/RawData/n4NCFt1Merged.txt <==
#//------------------------- 	#//------------------------- 	#//------------------------- 
#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  	#// GLOBAL PARAMETERS  
#//------------------------- 	#//------------------------- 	#//------------------------- 
#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0	#Number of CPU cores used (NumberOfCores) = 0
#Number of colors (Nc) = 3	#Number of colors (Nc) = 3	#Number of colors (Nc) = 3
#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333	#Fundamental Casimir (Cf) = 1.33333
#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3	#Number of hotspots (Nq) = 3
#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735	#Proton thickness normalization (mu0) = 0.57735
#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3	#Nucleus saturation scale (Qs) = 3
#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05	#Short distance cutoff (C0) = 0.05
#Gluon mass (gluonMass) = 0.5	#Gluon mass (gluonMass) = 0.6	#Gluon mass (gluonMass) = 0.4
#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659	#Proton radius (R) = 1.81659
#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666	#Hotspot radius (r) = 0.83666
#Proper time (tau) = 0.33333	#Proper time (tau) = 0.33333	#Proper time (tau) = 0.33333
#Moment for the angle weighting (Nmoment) = 4	#Moment for the angle weighting (Nmoment) = 4	#Moment for the angle weighting (Nmoment) = 4
#Moment for the radius weighting (PowerOfR) = 4	#Moment for the radius weighting (PowerOfR) = 4	#Moment for the radius weighting (PowerOfR) = 4
#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2	#x-axis parameter (xAxisParameter) = 2
#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 	#1.n 2.Eccentricity(FINAL,NOTSQUARED) 3.NumeratorNoColorFluc 4.Denominator 
4 0.223457 37688.5 754783	4 0.373321 69095.5 495775	4 0.323308 148276 1.41853e+06

